Exact, explicit and entire solutions to a nontrivial finite-difference equation and their applications

Below, the explicit solution to a certain finite-difference equation is given and the required steps for derivation of these results are outlined. Everything is included as Mathematica formulae, so the notebook itself can be used for checking and improving the present results. Some important references for justifying some steps and crosschecking certain results have been included. Full references and derivations will be made available shortly. It should be noted that several applications for the solutions have been included at the end of the document. These include at least diagonalisation of certain infinite matrices, definition of isospectral operators with simple eigenvalues and alternative representation of a solution to a problem related to black holes. Additionally, the corresponding, discretised associated Laguerre polynomials are defined explicitly.

==> Notebook/Exactsolu.nb <==
(************** Content-type: application/mathematica **************

                    Mathematica-Compatible Notebook

This notebook can be used with any Mathematica-compatible
application, such as Mathematica, MathReader or Publicon. The data
for the notebook starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do
one of the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the
  application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing
the word CacheID, otherwise Mathematica-compatible applications may
try to use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
*******************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[    632419,      10907]*)
(*NotebookOutlinePosition[    670002,      12192]*)
(*  CellTagsIndexPosition[    669958,      12188]*)
(*WindowFrame->Normal*)



Notebook[{

Cell[CellGroupData[{
Cell["\<\
Exact, explicit and entire solutions to a nontrivial finite-difference \
equation and their applications\
\>", "Title"],

Cell["\<\
M. Aunola, 
University of Jyvaskyla, Department of physics, P. O. Box 35 (YFL), 
FIN-40014 University of Jyvaskyla, Finland
Email: Matias.Aunola@phys.jyu.fi\
\>", "Text",
  FontSize->18],

Cell[CellGroupData[{

Cell["ABSTRACT", "Section",
  FontSize->18],

Cell["\<\
Below, the explicit solution to a certain finite-difference equation is given \
and the required steps for derivation of these results are outlined.  \
Everything is included as MATHEMATICA formulae, so the notebook itself
can be used for checking and improving the present results. Some important \
references for justifying some steps and crosschecking certain results have \
been included. Full references and derivations will be made available \
shortly. It should be noted that several applications for the solutions have \
been included at the end of the document. These include at least \
diagonalisation of certain infinite matrices, definition of isospectral \
operators with simple eigenvalues and alternative representation of a \
solution to a problem related to black holes. Additionally, the \
corresponding, discretised associated Laguerre polynomials are defined \
explicitly.\
\>", "Text",
  FontSize->18]
}, Open  ]],

Cell[CellGroupData[{

Cell["Formulation of the problem", "Section",
  FontSize->18],

Cell["We consider a finite-difference eigenvalue equation", "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(\(-\(\(u \((z - \[Delta])\)\)\/2\)\) - \(u \((z + \[Delta])\)\)\/2 \
- \(\(\[Delta]\^2\) u \((z)\)\)\/z = \[Lambda]\ u \((z)\)\)\(,\)\)\)], "Input",\

  FontSize->16],

Cell["\<\
where  the solution  u(z) is expected to be an entire function and \[Delta] \
is a parameter, i.e.\
\>", "Text",
  FontSize->16],

Cell[BoxData[
    \(z \[Element] \[DoubleStruckCapitalC]\ , \ \ \[Delta] \[Element] \
\[DoubleStruckCapitalC]\ , \ \ and\ \ \ \[Lambda] \[Element] \(\(\
\[DoubleStruckCapitalC]\)\(.\)\)\)], "Input",
  FontSize->18],

Cell["\<\
Because u(z) is assumed to be entire, we can also write the equation as an \
ordinary differential equation of  infinite order\
\>", "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(\((\(-Cosh[\ \[Delta]\ d/dz\ ]\) - \[Delta]\^2/z)\) 
        u = \[Lambda]\ u\)\(,\)\)\)], "Input",
  FontSize->16],

Cell["that is  ", "Text",
  FontSize->16],

Cell[BoxData[
    \(\((\(-\(\[Sum]\+\(m = 0\)\%\[Infinity]\( \[Delta]\^\(2  m\)\/\(\((2  
                            m)\)!\)\) 
                  d\^\(2  m\)\/dz\^\(2  m\)\)\) - \[Delta]\^2\/z)\) 
        u \((z)\) = \[Lambda]\ u \(\((z)\)\(.\)\)\)], "Input",
  FontSize->16],

Cell["\<\
For some theory of on the existence of solutions of finite-difference \
equations, see the work of Ablowitz et al [M.J. Ablowitz, R. Halburd, and B. \
Herbst, Nonlinearity 13, 889 (2000)] and the references therein.\
\>", "Text",
  FontSize->16]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lowest order solution", "Section"],

Cell["\<\
In the limit   \[Delta] \[Rule] 0  the problem corresponds to an ordinary \
differential equation\
\>", "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(\((\(-\(1\/2\)\) \(\(d\^2\) u\)\/dz\^2 - 
          u\/z)\) = \((\((\[Lambda] - 1)\)\ /\[Delta]\^2)\) 
        u\)\(,\)\)\)], "Input",
  FontSize->16],

Cell["whose eigenvalues are given by", "Text",
  FontSize->16],

Cell[BoxData[
    \(\[Lambda]\_n\  = \(-\(1\/\(2  n\^2\)\)\)\)], "Input",
  FontSize->16],

Cell["\<\
and the corresponding eigenfuctions are associated Laguerre polynomials of \
the first kind multiplied by an exponential term, i.e.\
\>", "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(u\_n = \[Sum]\+\(k = 1\)\%n\( L\_k\%\((n)\)\) 
          z\^k\ \ Exp[\(-z\)/n]\)\(,\)\)\)], "Input",
  FontSize->16],

Cell["where the coefficients are given by", "Text",
  FontSize->16],

Cell[BoxData[
    RowBox[{\(L\_k\%\((n)\)\), "=", 
      RowBox[{\(\((\(-2\)/n)\)\^\(k - 1\)\/\(k!\)\), 
        RowBox[{"(", "\[NegativeThinSpace]", GridBox[{
              {\(n - 1\)},
              {\(k - 1\)}
              }], "\[NegativeThinSpace]", ")"}]}]}]], "Input",
  FontSize->16]
}, Open  ]],

Cell[CellGroupData[{

Cell["Power series solution via ansatz", "Section"],

Cell["\<\
Using the method of asymptotical differential equations introduced in the \
case of the discretised harmonic oscillator [M. Aunola, J. Math Phys 44, 1913 \
(2003); math-ph/0207038] we aim to solve the equation\
\>", "Text",
  FontSize->16],

Cell[BoxData[
    \(\((\(-\(\[Sum]\+\(m = 0\)\%M\( \[Delta]\^\(2  m\)\/\(\((2  m)\)!\)\) 
                  d\^\(2  m\)\/dz\^\(2  m\)\)\) - \[Delta]\^2\/z)\) 
        u \((z)\) = \[Lambda]\ u \(\((z)\)\(.\)\)\)], "Input",
  FontSize->16],

Cell[BoxData[
    \(\(\(up\)\(\ \)\(to\)\(\ \)\(the\)\(\ \)\(order\)\(\ \)\(\[Delta]\^\(2  \
M\) . \ We\)\(\ \)\(find\)\(\ \)\(the\)\(\ \)\(first\)\(\ \)\(three\)\(\ \
\)\(eigenvectors\)\(\ \)\(using\)\(\ \)\(the\)\(\ \)\(ansatz\)\(\ \)\(for\)\(\
\ \)\(the\)\(\ \)\(eigenfunction\)\(\ \)\(as\)\(\ \)\)\)], "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(u\_n\%\((\[Delta])\) = \[Sum]\+\(k = 1\)\%n\( 
              L\_k\%\((n)\)\) \((\[Sum]\+\(m = 0\)\%\[Infinity]\( \
\[Alpha]\_\(k, m\)\%\((n)\)\) \[Delta]\^\(2  m\))\) 
          z\^k\ \ Exp[\(-z\) \(\[Sum]\+\(m = 0\)\%\[Infinity]\( \
\[Beta]\_m\%\((n)\)\) \[Delta]\^\(2  m\)\)]\)\(,\)\)\)], "Input",
  FontSize->16],

Cell["and for the eigenvalue as ", "Text",
  FontSize->16],

Cell[BoxData[
    \(\[Lambda]\_n\%\((\[Delta])\) = \[Sum]\+\(m = 0\)\%\[Infinity]\( \
\[Gamma]\_m\%\((n)\)\) \(\(\[Delta]\^\(2  m\)\)\(\ \)\(.\)\)\)], "Input",
  FontSize->18],

Cell["The boundary conditions are given by", "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(\[Alpha]\_\(k, 0\)\%\((n)\)\  = \ 
      1\)\(,\)\(\ \ \ \ \)\(\[Beta]\_\(\(\ \)\(0\)\)\%\((n)\)\  = \ 
      1\/n\)\(,\)\(\ \ \)\(\[Gamma]\_\(\(\ \)\(0\)\)\%\((n)\) = \(-1\)\)\(,\)\
\(\ \)\(\[Gamma]\_\(\(\ \ \)\(1\)\)\%\((n)\) = \(-\(1\/\(2 
               n\^2\)\)\)\)\(,\)\(\ \)\)\)], "Input",
  FontSize->16],

Cell["The general form for eigenvalue appears to be ", "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(\[Lambda]\_n\%\((\[Delta])\)\  = \ \(-1\) + \[Sum]\+\(k = 1\)\%\
\[Infinity]\(\((\(-\[Delta]\^2\))\)\^k\ \(\((2\ k - 3)\)!!\)\)\/\(n\^\(2\ k\)\
\ \(\((2\ k)\)!!\)\)\)\(,\)\)\)], "Input",
  FontSize->16],

Cell["interpreted as the power series of", "Text",
  FontSize->16],

Cell[BoxData[
    \(\[Lambda]\_n\%\((\[Delta])\) = \(-\((1 + \
\((\[Delta]/n)\)\^2)\)\^\(1/2\)\)\)], "Input",
  FontSize->16],

Cell[TextData[{
  "around  \[Delta] = 0, giving a radius of conver as ",
  StyleBox["n",
    FontWeight->"Bold"],
  ". On the positive real axis  this can be easily continued analytically."
}], "Text",
  FontSize->16],

Cell["The power series in the exponential reads simply as", "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(\[Sum]\+\(m = 0\)\%\[Infinity]\( \[Beta]\_m\%\((n)\)\) \
\[Delta]\^\(2  m\) = \(-\(\[Sum]\+\(k = \
0\)\%\[Infinity]\(\((\(-\[Delta]\^2\))\)\^k\ \(\((2\ k - 1)\)!!\)\)\/\(n\^\(2\
\ k + 1\)\ \(\((2\ k)\)!!\)\ \((2\ k + 1)\)\)\)\)\)\(\ \)\(,\)\)\)], "Input",
  FontSize->16],

Cell["again given by an elementary function, namely", "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(\ \)\(\(-ar\)\ sinh\ [\[Delta]/
            n]/\(\(\[Delta]\)\(\ \)\(.\)\)\)\)\)], "Input",
  FontSize->16],

Cell["In MATHEMATICA the full exponential part reads", "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(Exp[\(-x\)\ ArcSinh[\[Delta]/n]/\[Delta]]\)\(\ \)\(.\)\)\)], "Input"],

Cell["\<\
The confirmed polynomial parts for the first three eigenfunctions are given \
by \
\>", "Text",
  FontSize->16],

Cell[BoxData[
    \(1 : \ \ \ z, \ \ 2 : \ \ \ \ \ z - \(z^2/2\)\/\@\(1 + \[Delta]/4\)\ , \ \
\ and\ \ \ 3 : \ \ z - \(2  z^2 \@\( 1 + \[Delta]/9\)\)\/\(3 \((1 + 4  \
\[Delta]/27)\)\) + \(2  z^3\)\/\(27 \((1 + 4  \[Delta]/27)\)\)\)], "Input",
  FontSize->16],

Cell["\<\
Where the radius of convergence is rather resctricted and again the power \
series are interpreted as analytical functions. Nevertheless, this clearly \
suggests that the original normalisation is off. The correct way is to have \
the normalisation as\
\>", "Text",
  FontSize->16],

Cell[BoxData[
    \(\[Alpha]\_n\%\((n)\)\  = \ \(\(1\)\(\ \)\(.\)\)\)], "Input",
  FontSize->16]
}, Open  ]],

Cell[CellGroupData[{

Cell["The general solution ", "Section"],

Cell["\<\
One candidate property  for a problem to be solvable, is that the operator \
transform the basis states onto themselves, see e.g. Skala et al. [L. Skala, \
J. Cizek, J. Dvorak and V. Spirko, Phys. Rev. A53, 2009 (1996)]. This \
property is naturally satisfied by polynomials multiplied by an exponential \
term. The general solution of the problem at hand is given by\
\>", "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(u\_n\%\((\[Delta])\) = \[Sum]\+\(k = 1\)\%n\( 
              L\_k\%\((n)\)\) \[Alpha]\_k\%\((n)\)\ \ z\^k\ Exp[\(-z\)\ \
ArcSinh[\[Delta]/n]/\[Delta]]\)\(,\)\)\)], "Input",
  FontSize->16],

Cell["We explicitly evaluate the result of", "Text",
  FontSize->16],

Cell[BoxData[
    \(\(-Cosh[\ \[Delta]\ d/dz\ ]\) \((\(z\^m\) 
          Exp[\(-z\)\ ArcSinh[\[Delta]/n]/\[Delta]])\)\)], "Input",
  FontSize->16],

Cell["\<\
by expanding all terms and using the Leibnitz rule. This yields\
\>", "Text",
  FontSize->16],

Cell[BoxData[
    RowBox[{
      RowBox[{
        RowBox[{"(", 
          RowBox[{
            RowBox[{
              RowBox[{"(", 
                RowBox[{"-", 
                  RowBox[{\(\[Sum]\+\(k = 0\)\%\(Floor[m/2]\)\), 
                    RowBox[{
                      RowBox[{"(", "\[NegativeThinSpace]", GridBox[{
                            {"m"},
                            {\(2  k\)}
                            }], "\[NegativeThinSpace]", 
                        ")"}], \(\[Delta]\^\(2  k\)\), \(z\^\(m - 
                            2  k\)\)}]}]}], 
                ")"}], \(\@\(1 + \((\[Delta]/n)\)\^2\)\)}], "+", 
            RowBox[{
              RowBox[{"(", 
                RowBox[{\(\[Sum]\+\(k = 0\)\%\(Floor[\((m - 1)\)/2]\)\), 
                  RowBox[{
                    RowBox[{"(", "\[NegativeThinSpace]", GridBox[{
                          {"m"},
                          {\(2  k + 1\)}
                          }], "\[NegativeThinSpace]", 
                      ")"}], \(\[Delta]\^\(2  k + 
                          1\)\), \(z\^\(m - \((2  k + 1)\)\)\)}]}], 
                ")"}], \((\[Delta]/n)\)}]}], 
          ")"}], \(Exp[\(-z\)\ ArcSinh[\[Delta]/n]/\[Delta]]\)}], 
      ","}]], "Input",
  FontSize->16],

Cell["\<\
which is valid for \[VerticalSeparator]\[Delta]\[VerticalSeparator] < n. The \
result can be analytically continued, if necessary.\
\>", "Text",
  FontSize->16],

Cell["This strongly suggests that the correct ansatz is given by", "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(\[Alpha]\_\(n - k\)\%\((n)\)\  = \((1 + \
\((\[Delta]/n)\)\^2)\)\^\(\((k - 2  k')\)/2\)\ \(\[Sum]\+\(m = 0\)\%\(k'\)\(\
\[Alpha]\_\(n - k, 
                m\)\%\((n)\)\) \[Delta]\^\(2  m\)\)\)\(\ \)\(,\)\)\)], "Input",\

  FontSize->18],

Cell["\<\
to be verified by direct calculations. The expansion parameter is defined \
as\
\>", "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(k'\  := \ \ Floor[k/2]\)\(,\)\)\)], "Input",
  FontSize->16],

Cell["\<\
strongly reminiscent of the discretised harmonic oscillator [M. Aunola, J. \
Math Phys 44, 1913 (2003); math-ph/0207038].\
\>", "Text",
  FontSize->16],

Cell[BoxData[
    \(In\ order\ to\ determine\ the\ eigenfunctions, \ 
    all\ terms\ must\ cancel, \ 
    save\ those\ given\ by\ the\ eigenvalue\  - \(\(\@\(1 + \
\((\[Delta]/n)\)\^2\)\)\(.\)\(\ \)\)\)], "Text",
  FontSize->14],

Cell[TextData[{
  "By taking into account the ratio  ",
  Cell[BoxData[
      \(L\_k\%\((n)\)/L\_n\%\((n)\)\)],
    FontSize->14],
  ", the relative contribution for the coefficient of  ",
  Cell[BoxData[
      \(z\^\(\(-k\) - l + n\)\)]],
  " is given by"
}], "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(Cof[n_, k_, 
        l_] := \((\(-n\)/2)\)^k\ Product[n - m, {m, 1, k}]\ Multinomial[
          n - k - l, k, l]\)\(,\)\)\)], "Input",
  FontSize->14],

Cell[BoxData[
    \(where\ the\ factor\ \@\(1 + \((\[Delta]/n)\)\^2\)\ has\ been\ dropped\ \
for\ \(\(convenience\)\(.\)\)\)], "Text",
  FontSize->14],

Cell["\<\
Using these , we have determined that the general form of the coefficients \
reads\
\>", "Text",
  FontSize->16],

Cell[BoxData[
    RowBox[{
      RowBox[{\(\[Alpha]\_\(n - k, m\)\%\((n)\)\), " ", ":=", 
        RowBox[{\(n\^\(\(-2\) m\)\), 
          RowBox[{"(", "\[NegativeThinSpace]", GridBox[{
                {\(k'\)},
                {"m"}
                }], "\[NegativeThinSpace]", 
            ")"}], \(\[Eta]\_\(n - k, m\)\%\((n)\)\/Product[
                n - k + l, {l, 1, 2  m - 1}]\)}]}], ","}]], "Input",
  FontSize->16],

Cell[BoxData[
    \(where\ \[Eta]\_\(n - k, m\)\%\((n)\)\ \ a\ \ \((2  m - \
1)\)\^th\ \ order\ polynomial\ in\ \ \ \ n, i . e . \)], "Text",
  FontSize->16],

Cell[BoxData[
    \(\[Eta]\_\(n - k, m\)\%\((n)\) := \[Sum]\+\(m1 = 0\)\%\(2  m - 1\)\ \(\
\[Sum]\+\(m2 = 0\)\%\(2  m - 1 - m1\)\(\[Mu]\_\(m1, m2\)\%\(m, 
                k - 2  k'\)\) \(n\^m1\) \(\(\((k')\)\^m2\)\(.\)\)\)\)], \
"Input",
  FontSize->16],

Cell["The normalisation is fixed by", "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(\[Mu]\_\(2  m - 1, 0\)\%\(m, k - 2  k'\) = 1\)\(,\)\)\)], "Input",
  FontSize->16],

Cell["\<\
and the explicit values are given below. As in the case of the discretised \
harmonic oscillator the form of the coefficients is the same for even and odd \
values of  k, but the numerical values differ slightly.\
\>", "Text",
  FontSize->16],

Cell["Let us denote ", "Text",
  FontSize->16],

Cell[BoxData[
    \(\[Nu]\_\(m', k - 2  k'\)\%\(n, k, m\) := \[Sum]\+\(m1 = 0\)\%\(2  m - \
m'\)\ \(\[Mu]\_\(m1, 2  m - m1 - m'\)\%\(m, 
              k - 2  k'\)\) \(n\^m1\) \(\(\((k')\)\^\(2  m - m1 - 
                  m'\)\)\(.\)\)\)], "Input",
  FontSize->16],

Cell["We immediately find that", "Text",
  FontSize->16],

Cell[BoxData[
    \(\[Nu]\_\(1, 0\)\%\(n, k, m\) = \(\[Nu]\_\(1, 1\)\%\(n, k, m\) = \((n - 
                2  k')\)^\((m - 1)\)\ \(\(\((n - 2  k'/3)\)^
              m\)\(.\)\)\)\)], "Input",
  FontSize->16],

Cell["The general forms appear to be", "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(\[Nu]\_\(m', 0\)\%\(n, k, m\) = \((n - 2  k')\)^\((m - 
              m')\)\ \((n - 2  k'/3)\)^\((m + 2 - 2  m')\) 
        P \((2  m')\)\)\(,\)\)\)], "Input",
  FontSize->16],

Cell["\<\
where  P(2m') is a polynomial of order (2m') in  n and k. The coefficients in \
the polynomial P(2m') are polynomials of order (2m'-2) in m. Remarkably, the \
terms cancel in such a manner that the expression is valid for  2m \
\[GreaterEqual] m'. For 2m < m' they are identically zero.\
\>", "Text",
  FontSize->16],

Cell["\<\
Furthermore, we find the general form of the difference (m'\[GreaterEqual]2) \
is given by\
\>", "Text",
  FontSize->16],

Cell[BoxData[
    \(\[Nu]\_\(m', 1\)\%\(n, k, m\) - \[Nu]\_\(m', 0\)\%\(n, k, m\) = \((n - 
              2  k')\)^\((m - m')\)\ \((n - 2  k'/3)\)^\((m + 3 - 2  m')\) 
        Q \((2  m' - 1)\)\)], "Input",
  FontSize->16],

Cell["\<\
where Q(2m'-1) is a polynomial of order (2m'-1) in n and k, with coefficients \
within the as polynomials of order (2m'-2) in m.\
\>", "Text",
  FontSize->16]
}, Open  ]],

Cell[CellGroupData[{

Cell["Explicit values of the coefficients ", "Section"],

Cell[BoxData[
    \(In\ the\ following\ we\ list\ the\ general\ expressions\ \ for\ \[Nu]\_\
\(m', 0\)\%\(n, k, m\)\ and\ \[Nu]\_\(m', 1\)\%\(n, k, m\)\ up\ to\ m' = 6, 
    for\ \[Alpha]\_\(n - k, m\)\%\((n)\)\ up\ to\ m = 10, \ 
    and\ \ for\ \ \[Alpha]\_\(n - k\)\%\((n)\)\ up\ to\ k = 49. \)], "Text",
  FontSize->16],

Cell[CellGroupData[{

Cell["\<\
The following expressions/definitions must be evaluated prior their use !!\
\>", "Subsection",
  FontSize->16],

Cell["\<\
This factor is used in the solution of the recursive equations\
\>", "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(Cof[n_, k_, 
        l_] := \((\(-n\)/2)\)^k\ Product[n - m, {m, 1, k}]\ Multinomial[
          n - k - l, k, l]\)\(,\)\)\)], "Input",
  FontSize->14],

Cell["\<\
This factor is used in obtaining the explicit eigenfunctions \
\>", "Text",
  FontSize->16],

Cell[BoxData[
    \(L[n_, k_] := \(\((\(-2\)/n)\)\^\(k - 1\)\/\(k!\)\) 
        Binomial[n - 1, k - 1]\)], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
  "The leading powers of   k and  n   amount to  anlead[m]  (when the sum of \
powers is  2 k2 - m)  (i.e.  ",
  Cell[BoxData[
      \(\[Nu]\_\(m', 0\)\%\(n, k, m\)\ and\ \[Nu]\_\(m', 1\)\%\(n, k, m\)\)],
    FontSize->16],
  " )"
}], "Subsection",
  FontSize->16],

Cell[CellGroupData[{

Cell["For odd cases  add  the difference with   anlead[m]diff", \
"Subsubsection",
  FontSize->14],

Cell[BoxData[
    \(anlead1[k_, 
        k2_] := \((n - 2  k)\)^\((k2 - 1)\)\ \((n - 2  k/3)\)^k2\)], "Input"],

Cell[BoxData[
    \(anlead2[k_, 
        k2_] := \((n - 2  k)\)^\((k2 - 2)\)\ \((n - 2  k/3)\)^\((k2 - 
              2)\)\ k2 \((1\/3\ \((\(-5\) + 6\ k2)\)\ n\^2 + 
            8\/9\ \ \((3 - 4\ k2)\)\ k\ n\  + 
            4\/45\ \((\(-11\) + 16\ k2)\)\ k\^2)\)\)], "Input"],

Cell[BoxData[
    \(anlead2diff[k_, 
        k2_] := \((n - 2  k)\)^\((k2 - 2)\)\ \((n - 2  k/3)\)^\((k2 - 
              1)\)\ \((1\/3\ \((3 - 2\ k2)\)\ n - \(2\ k\)\/3)\)\)], "Input"],

Cell[BoxData[
    \(anlead3[k_, 
        k2_] := \((n - 2  k)\)^\((k2 - 3)\)\ \((n - 2  k/3)\)^\((k2 - 
              4)\)\ k2 \((k2 - 
            1)\) \((\((1\/6 - \(8\/3\) k2 + 2\ k2\^2)\) 
              n\^4 + \((\(-\(112\/405\)\) + \(688\/81\) k2 - 64\/9\ k2\^2)\) 
              k\ n\^3 + \((92\/1215 - \(12328\/1215\) k2 + 
                  3712\/405\ k2\^2)\) \(k\^2\) 
              n\^2 + \((832\/8505 + \(44608\/8505\) k2 - 
                  2048\/405\ k2\^2)\) \(k\^3\) 
              n + \((\(-\(1672\/42525\)\) - \(8384\/8505\) k2 + 
                  2048\/2025\ k2\^2)\) k\^4)\)\)], "Input"],

Cell[BoxData[
    \(anlead3diff[k_, 
        k2_] := \((n - 2  k)\)^\((k2 - 3)\)\ \((n - 2  k/3)\)^\((k2 - 
              3)\)\ \ \((k2 - 
            1)\) \((\((\(-1\) + \(28\ k2\)\/9 - \(4\ k2\^2\)\/3)\) 
              n\^3 + \((2 - \(836\ k2\)\/135 + \(64\ k2\^2\)\/27)\) \(n\^2\) 
              k + \((\(-\(4\/3\)\) + \(184\ k2\)\/45 - \(128\ k2\^2\)\/135)\) 
              n\ k\^2 + \((\(+\(8\/27\)\) - \(128\ k2\)\/135)\) 
              k\^3)\)\)], "Input"],

Cell[BoxData[
    \(anlead4[k_, 
        k2_] := \((n - 2  k)\)^\((k2 - 4)\)\ \((n - 2  k/3)\)^\((k2 - 
              6)\)\ k2 \((k2 - 
            1)\) \((\((\(-\(16\/135\)\) - \(37\ k2\)\/54 + \(41\ k2\^2\)\/9 - \
\(14\ k2\^3\)\/3 + \(4\ k2\^4\)\/3)\) 
              n\^6 + \((172\/405 + \(2756\ k2\)\/1215 - \(25552\ \
k2\^2\)\/1215 + \(1904\ k2\^3\)\/81 - \(64\ k2\^4\)\/9)\) 
              k\ n\^5 + \((\(-\(5984\/8505\)\) - \(70558\ k2\)\/25515 + \
\(149152\ k2\^2\)\/3645 - \(35768\ k2\^3\)\/729 + \(6272\ k2\^4\)\/405)\) \(k\
\^2\) n\^4 + \((3104\/4725 + \(92384\ k2\)\/76545 - \(16282816\ \
k2\^2\)\/382725 + \(1378688\ k2\^3\)\/25515 - \(192512\ k2\^4\)\/10935)\) \(k\
\^3\) n\^3 + \((\(-\(128\/405\)\) + \(111896\ k2\)\/382725 + \(3142288\ k2\^2\
\)\/127575 - \(12608384\ k2\^3\)\/382725 + \(200704\ k2\^4\)\/18225)\) \(k\^4\
\) n\^2 + \((64\/1215 - \(29248\ k2\)\/76545 - \(409088\ k2\^2\)\/54675 + \
\(268288\ k2\^3\)\/25515 - \(65536\ k2\^4\)\/18225)\) \(k\^5\) 
              n + \((\(17056\ k2\)\/212625 + \(1781504\ k2\^2\)\/1913625 - \
\(2625536\ k2\^3\)\/1913625 + \(131072\ k2\^4\)\/273375)\) k\^6)\)\)], "Input"],

Cell[BoxData[
    \(anlead4diff[k_, 
        k2_] := \((n - 2  k)\)^\((k2 - 4)\)\ \((n - 2  k/3)\)^\((k2 - 
              5)\)\ \((k2 - 
            1)\) \((\((\(-1\) + \(487\ k2\)\/90 - \(89\ k2\^2\)\/9 + \(58\ k2\
\^3\)\/9 - \(4\ k2\^4\)\/3)\) 
              n\^5 + \((10\/3 - \(2407\ k2\)\/135 + \(40904\ k2\^2\)\/1215 - \
\(27508\ k2\^3\)\/1215 + \(128\ k2\^4\)\/27)\) 
              k\ n\^4 + \((\(-\(40\/9\)\) + \(40108\ k2\)\/1701 - \(1163392\ \
k2\^2\)\/25515 + \(111152\ k2\^3\)\/3645 - \(7424\ k2\^4\)\/1215)\) \(k\^2\) 
              n\^3 + \((80\/27 - \(1997624\ k2\)\/127575 + \(262576\ \
k2\^2\)\/8505 - \(2483584\ k2\^3\)\/127575 + \(4096\ k2\^4\)\/1215)\) \
\(k\^3\) n\^2 + \((\(-\(80\/81\)\) + \(662024\ k2\)\/127575 - \(1354736\ \
k2\^2\)\/127575 + \(750464\ k2\^3\)\/127575 - \(4096\ k2\^4\)\/6075)\) \(k\^4\
\) n + \((32\/243 - \(84016\ k2\)\/127575 + \(38272\ k2\^2\)\/25515 - \(4096\ \
k2\^3\)\/6075)\) k\^5)\)\)], "Input"],

Cell[BoxData[
    \(anlead5[k_, 
        k2_] := \((n - 2  k)\)^\((k2 - 5)\)\ \((n - 2  k/3)\)^\((k2 - 
              8)\)\ k2 \((k2 - 1)\) \((k2 - 
            2)\) \((\((\(-\(11\/216\)\) - \(157\ k2\)\/648 - \(131\ \
k2\^2\)\/135 + \(11\ k2\^3\)\/3 - \(26\ k2\^4\)\/9 + \(2\ k2\^5\)\/3)\) 
              n\^8 + \((724\/2835 + \(496\ k2\)\/405 + \(632\ k2\^2\)\/135 - \
\(27232\ k2\^3\)\/1215 + \(1568\ k2\^4\)\/81 - \(128\ k2\^5\)\/27)\) 
              k\ n\^7 + \((\(-\(230374\/382725\)\) - \(3321926\ k2\)\/1148175 \
- \(724852\ k2\^2\)\/76545 + \(397448\ k2\^3\)\/6561 - \(206288\ \
k2\^4\)\/3645 + \(5888\ k2\^5\)\/405)\) \(k\^2\) 
              n\^6 + \((206768\/229635 + \(14476256\ k2\)\/3444525 + \
\(11526304\ k2\^2\)\/1148175 - \(324704768\ k2\^3\)\/3444525 + \(21604736\ k2\
\^4\)\/229635 - \(274432\ k2\^5\)\/10935)\) \(k\^3\) 
              n\^5 + \((\(-\(3229084\/3444525\)\) - \(40990724\ \
k2\)\/10333575 - \(18366832\ k2\^2\)\/3444525 + \(135658544\ k2\^3\)\/1476225 \
- \(334159744\ k2\^4\)\/3444525 + \(13119488\ k2\^5\)\/492075)\) \(k\^4\) 
              n\^4 + \((24757696\/37889775 + \(1317352192\ k2\)\/568346625 + \
\(102534016\ k2\^2\)\/189448875 - \(2950820864\ k2\^3\)\/51667875 + \
\(218288128\ k2\^4\)\/3444525 - \(8781824\ k2\^5\)\/492075)\) \(k\^5\) 
              n\^3 + \((\(-\(23300768\/88409475\)\) - \(2944227424\ \
k2\)\/3978426375 + \(1136358976\ k2\^2\)\/1326142125 + \(7951758848\ \
k2\^3\)\/361675125 - \(440246272\ k2\^4\)\/17222625 + \(6029312\ \
k2\^5\)\/820125)\) \(k\^6\) 
              n\^2 + \((12418816\/265228425 + \(407541248\ k2\)\/3978426375 - \
\(543185408\ k2\^2\)\/1326142125 - \(1728557056\ k2\^3\)\/361675125 + \
\(100139008\ k2\^4\)\/17222625 - \(4194304\ k2\^5\)\/2460375)\) \(k\^7\) 
              n + \((\(-\(3304352\/1326142125\)\) - \(56706784\ \
k2\)\/19892131875 + \(25534976\ k2\^2\)\/442047375 + \(162310144\ \
k2\^3\)\/361675125 - \(131072\ k2\^4\)\/229635 + \(2097152\ \
k2\^5\)\/12301875)\) k\^8)\)\)], "Input"],

Cell[BoxData[
    \(anlead5diff[k_, 
        k2_] := \((n - 2  k)\)^\((k2 - 5)\)\ \((n - 2  k/3)\)^\((k2 - 
              7)\)\ \((k2 - 1)\) \((k2 - 
            2)\) \((\((1\/2 - \(301\ k2\)\/90 + \(3698\ k2\^2\)\/405 - \(292\ \
k2\^3\)\/27 + \(16\ k2\^4\)\/3 - \(8\ k2\^5\)\/9)\) 
              n\^7 + \((\(-\(7\/3\)\) + \(132311\ k2\)\/8505 - \(31018\ k2\^2\
\)\/729 + \(192452\ k2\^3\)\/3645 - \(33368\ k2\^4\)\/1215 + \(128\ \
k2\^5\)\/27)\) 
              k\ n\^6 + \((14\/3 - \(1315558\ k2\)\/42525 + \(3616636\ \
k2\^2\)\/42525 - \(8412104\ k2\^3\)\/76545 + \(129424\ k2\^4\)\/2187 - \
\(12544\ k2\^5\)\/1215)\) \(k\^2\) 
              n\^5 + \((\(-\(140\/27\)\) + \(13030292\ k2\)\/382725 - \
\(108727376\ k2\^2\)\/1148175 + \(145238864\ k2\^3\)\/1148175 - \(79012352\ \
k2\^4\)\/1148175 + \(385024\ k2\^5\)\/32805)\) \(k\^3\) 
              n\^4 + \((280\/81 - \(8546296\ k2\)\/382725 + \(24303232\ k2\^2\
\)\/382725 - \(1590176\ k2\^3\)\/18225 + \(3551488\ k2\^4\)\/76545 - \(401408\
\ k2\^5\)\/54675)\) \(k\^4\) 
              n\^3 + \((\(-\(112\/81\)\) + \(9993904\ k2\)\/1148175 - \
\(146710496\ k2\^2\)\/5740875 + \(69523712\ k2\^3\)\/1913625 - \(34574336\ k2\
\^4\)\/1913625 + \(131072\ k2\^5\)\/54675)\) \(k\^5\) 
              n\^2 + \((224\/729 - \(433376\ k2\)\/229635 + \(10760128\ k2\^2\
\)\/1913625 - \(9789952\ k2\^3\)\/1148175 + \(21536768\ k2\^4\)\/5740875 - \
\(262144\ k2\^5\)\/820125)\) \(k\^6\) 
              n + \((\(-\(64\/2187\)\) + \(218432\ k2\)\/1148175 - \(2894336\ \
k2\^2\)\/5740875 + \(5021696\ k2\^3\)\/5740875 - \(262144\ k2\^4\)\/820125)\) 
              k\^7)\)\)], "Input"],

Cell[BoxData[
    \(anlead6[k_, 
        k2_] := \((n - 2  k)\)^\((k2 - 6)\)\ \((n - 2  k/3)\)^\((k2 - 
              10)\)\ k2 \((k2 - 1)\) \((k2 - 
            2)\) \((\((8\/189 + \(229\ k2\)\/1080 + \(1721\ k2\^2\)\/3240 + \
\(3407\ k2\^3\)\/1620 - \(907\ k2\^4\)\/135 + \(88\ k2\^5\)\/15 - \(94\ k2\^6\
\)\/45 + \(4\ k2\^7\)\/15)\) 
              n\^10 + \((\(-\(39346\/127575\)\) - \(534449\ k2\)\/382725 - \
\(17401\ k2\^2\)\/5103 - \(28708\ k2\^3\)\/2187 + \(182344\ k2\^4\)\/3645 - \
\(19216\ k2\^5\)\/405 + \(4336\ k2\^6\)\/243 - \(64\ k2\^7\)\/27)\) 
              k\ n\^9 + \((71072\/76545 + \(1397111\ k2\)\/328050 + \
\(71191199\ k2\^2\)\/6889050 + \(41141836\ k2\^3\)\/1148175 - \(582738988\ k2\
\^4\)\/3444525 + \(5684024\ k2\^5\)\/32805 - \(27656\ k2\^6\)\/405 + \(11392\ \
k2\^7\)\/1215)\) \(k\^2\) 
              n\^8 + \((\(-\(1780064\/1148175\)\) - \(9365392\ k2\)\/1148175 \
- \(204492304\ k2\^2\)\/10333575 - \(113878432\ k2\^3\)\/2066715 + \
\(3533605888\ k2\^4\)\/10333575 - \(554626432\ k2\^5\)\/1476225 + \(11789056\ \
k2\^6\)\/76545 - \(237568\ k2\^7\)\/10935)\) \(k\^3\) 
              n\^7 + \((12683648\/7577955 + \(253894156\ k2\)\/22733865 + \
\(599247316\ k2\^2\)\/22733865 + \(1558979048\ k2\^3\)\/31000725 - \
\(14151792272\ k2\^4\)\/31000725 + \(16573237792\ k2\^5\)\/31000725 - \
\(7019953408\ k2\^6\)\/31000725 + \(16064512\ k2\^7\)\/492075)\) \(k\^4\) 
              n\^6 + \((\(-\(370656064\/265228425\)\) - \(136206507104\ \
k2\)\/11935279125 - \(883762082656\ k2\^2\)\/35805837375 - \(877959942656\ k2\
\^3\)\/35805837375 + \(2143712135552\ k2\^4\)\/5115119625 - \(241969974272\ \
k2\^5\)\/465010875 + \(21065658368\ k2\^6\)\/93002175 - \(147193856\ \
k2\^7\)\/4428675)\) \(k\^5\) 
              n\^5 + \((3627257344\/3447969525 + \(435618370832\ \
k2\)\/51719542875 + \(31531865648\ k2\^2\)\/2015047125 + \(22703950144\ k2\^3\
\)\/14105329875 - \(9554564440384\ k2\^4\)\/35805837375 + \(126582752768\ \
k2\^5\)\/361675125 - \(72510693376\ k2\^6\)\/465010875 + \(514064384\ k2\^7\)\
\/22143375)\) \(k\^6\) 
              n\^4 + \((\(-\(10939714048\/17239847625\)\) - \(455770068224\ \
k2\)\/110827591875 - \(973681815296\ k2\^2\)\/155158628625 + \(359416288768\ \
k2\^3\)\/66496555125 + \(4150261511168\ k2\^4\)\/35805837375 - \(372654678016\
\ k2\^5\)\/2325054375 + \(33894170624\ k2\^6\)\/465010875 - \(243269632\ \
k2\^7\)\/22143375)\) \(k\^7\) 
              n\^3 + \((347942912\/1567258875 + \(129512191136\ \
k2\)\/110827591875 + \(3344519230432\ k2\^2\)\/2327379429375 - \(356523422656\
\ k2\^3\)\/110827591875 - \(391273696256\ k2\^4\)\/11935279125 + \(587411456\ \
k2\^5\)\/12301875 - \(51446546432\ k2\^6\)\/2325054375 + \(373293056\ k2\^7\)\
\/110716875)\) \(k\^8\) 
              n\^2 + \((\(-\(479931904\/17239847625\)\) - \(41546107648\ k2\)\
\/258597714375 - \(119429452544\ k2\^2\)\/775793143125 + \(1862219858944\ \
k2\^3\)\/2327379429375 + \(194930655232\ k2\^4\)\/35805837375 - \
\(135870611456\ k2\^5\)\/16275380625 + \(9156165632\ k2\^6\)\/2325054375 - \
\(67108864\ k2\^7\)\/110716875)\) \(k\^9\) 
              n + \((524288\/5320940625 + \(140590114688\ \
k2\)\/19394828578125 + \(222246832256\ k2\^2\)\/58184485734375 - \
\(4508610633728\ k2\^3\)\/58184485734375 - \(120256126976\ \
k2\^4\)\/298381978125 + \(264529641472\ k2\^5\)\/406884515625 - \(18136170496\
\ k2\^6\)\/58126359375 + \(134217728\ k2\^7\)\/2767921875)\) 
              k\^10)\)\)], "Input"],

Cell[BoxData[
    \(anlead6diff[k_, 
        k2_] := \((n - 2  k)\)^\((k2 - 6)\)\ \((n - 2  k/3)\)^\((k2 - 
              9)\)\ \((k2 - 1)\) \((k2 - 
            2)\) \((\((1\/2 - \(100559\ k2\)\/22680 + \(150263\ k2\^2\)\/9720 \
- \(146323\ k2\^3\)\/4860 + \(2507\ k2\^4\)\/81 - \(448\ k2\^5\)\/27 + \(118\ \
k2\^6\)\/27 - \(4\ k2\^7\)\/9)\) 
              n\^9 + \((\(-3\) + \(4516027\ k2\)\/170100 - \(47310967\ \
k2\^2\)\/510300 + \(4651874\ k2\^3\)\/25515 - \(711038\ k2\^4\)\/3645 + \
\(399644\ k2\^5\)\/3645 - \(36572\ k2\^6\)\/1215 + \(256\ k2\^7\)\/81)\) 
              k\ n\^8 + \((8 - \(3862286\ k2\)\/54675 + \(283264186\ \
k2\^2\)\/1148175 - \(337846864\ k2\^3\)\/688905 + \(625607744\ \
k2\^4\)\/1148175 - \(219645344\ k2\^5\)\/688905 + \(197600\ k2\^6\)\/2187 - \
\(11776\ k2\^7\)\/1215)\) \(k\^2\) 
              n\^7 + \((\(-\(112\/9\)\) + \(125945044\ k2\)\/1148175 - \
\(438618244\ k2\^2\)\/1148175 + \(1590638968\ k2\^3\)\/2066715 - \(3049217104\
\ k2\^4\)\/3444525 + \(220934368\ k2\^5\)\/413343 - \(532403456\ \
k2\^6\)\/3444525 + \(548864\ k2\^7\)\/32805)\) \(k\^3\) 
              n\^6 + \((112\/9 - \(4158014804\ k2\)\/37889775 + \(14349256996\
\ k2\^2\)\/37889775 - \(265079535736\ k2\^3\)\/341007975 + \(9532327856\ \
k2\^4\)\/10333575 - \(3523567136\ k2\^5\)\/6200145 + \(1708267264\ \
k2\^6\)\/10333575 - \(26238976\ k2\^7\)\/1476225)\) \(k\^4\) 
              n\^5 + \((\(-\(224\/27\)\) + \(58607997016\ k2\)\/795685275 - \
\(269709970696\ k2\^2\)\/1085025375 + \(6256226221216\ k2\^3\)\/11935279125 - \
\(7643075573536\ k2\^4\)\/11935279125 + \(61533370624\ k2\^5\)\/155003625 - \
\(5889081344\ k2\^6\)\/51667875 + \(17563648\ k2\^7\)\/1476225)\) \(k\^5\) 
              n\^4 + \((896\/243 - \(3799418528\ k2\)\/113669325 + \
\(257135761376\ k2\^2\)\/2387055825 - \(2812132364416\ k2\^3\)\/11935279125 + \
\(708690769792\ k2\^4\)\/2387055825 - \(39541412864\ k2\^5\)\/217005075 + \
\(519520256\ k2\^6\)\/10333575 - \(12058624\ k2\^7\)\/2460375)\) \(k\^6\) 
              n\^3 + \((\(-\(256\/243\)\) + \(39626569792\ k2\)\/3978426375 - \
\(1779340550336\ k2\^2\)\/59676395625 + \(32320852352\ k2\^3\)\/477411165 - \
\(1060426686464\ k2\^4\)\/11935279125 + \(11518910464\ k2\^5\)\/217005075 - \
\(1164443648\ k2\^6\)\/86113125 + \(8388608\ k2\^7\)\/7381125)\) \(k\^7\) 
              n\^2 + \((128\/729 - \(6888270176\ k2\)\/3978426375 + \
\(293145349408\ k2\^2\)\/59676395625 - \(666914416192\ k2\^3\)\/59676395625 + \
\(186021680128\ k2\^4\)\/11935279125 - \(1938558976\ k2\^5\)\/217005075 + \
\(509345792\ k2\^6\)\/258339375 - \(4194304\ k2\^7\)\/36905625)\) \(k\^8\) 
              n + \((\(-\(256\/19683\)\) + \(148827328\ k2\)\/1326142125 - \
\(23349977152\ k2\^2\)\/59676395625 + \(1058794496\ k2\^3\)\/1326142125 - \
\(1322405888\ k2\^4\)\/1085025375 + \(34340864\ k2\^5\)\/51667875 - \(4194304\
\ k2\^6\)\/36905625)\) k\^9)\)\)], "Input"],

Cell[BoxData[
    \(angenev[k_, k2_] := 
      anlead1[k, k2] + anlead2[k, k2] + anlead3[k, k2] + anlead4[k, k2] + 
        anlead5[k, k2] + anlead6[k, k2]\)], "Input"],

Cell[BoxData[
    \(angenod[k_, k2_] := 
      anlead1[k, k2] + anlead2[k, k2] + anlead3[k, k2] + anlead4[k, k2] + 
        anlead5[k, k2] + anlead6[k, k2] + anlead2diff[k, k2] + 
        anlead3diff[k, k2] + anlead4diff[k, k2] + anlead5diff[k, k2] + 
        anlead6diff[k, k2]\)], "Input"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
  " General expressions for  the  coefficients  ",
  Cell[BoxData[
      \(\[Alpha]\_\(n - 2  k\)\%\((n)\)\)],
    FontSize->16],
  "   and    ",
  Cell[BoxData[
      \(\(\(\[Alpha]\_\(n - \((2  k + 1)\)\)\%\((n)\)\)\(\ \)\)\)],
    FontSize->16],
  " "
}], "Subsection",
  FontSize->16],

Cell[BoxData[
    \(and[2  m] 
        ev[k_]\  \[Rule] \ \ \ coefficient\ \ \ \ \[Alpha]\_\(n - 2  k, m\)\%\
\((n)\)\)], "Input",
  FontSize->18],

Cell[BoxData[
    \(and[2  m] 
        od[k_]\  \[Rule] \ \ \ coefficient\ \ \ \ \[Alpha]\_\(n - \((2  k + \
1)\), m\)\%\((n)\)\)], "Input",
  FontSize->18],

Cell[BoxData[
    \(and2ev[
        k_] := \(k\ \((1\/3\ \((1 - 2\ k)\) + n)\)\)\/\(\((1 - 2\ k + n)\) \
n\^2\)\)], "Input"],

Cell[BoxData[
    \(and4ev[k_] := 
      Simplify\ [\((k \((k - 1)\)/
                2)\) \((22\/15 - \(206\ k\)\/45 + \(56\ k\^2\)\/15 - \(8\ \
k\^3\)\/9 + \((17\/3 - \(80\ k\)\/9 + \(28\ k\^2\)\/9)\)\ n + \((14\/3 - \(10\
\ k\)\/3)\)\ n\^2 + n\^3)\)/\((Product[n + l - 2  k, {l, 1, 3}] 
                n^4)\)]\)], "Input"],

Cell[BoxData[
    \(and6ev[k_] := 
      Simplify\ [
        Binomial[k, 
            3]\ \((angenev[k, 3])\)/\((Product[n + l - 2  k, {l, 1, 5}] 
                n^6)\)]\)], "Input"],

Cell[BoxData[
    \(and8ev[k_] := 
      Simplify\ [
        Binomial[k, 
            4] \((angenev[k, 4] + 
                39952\/45 - \(5637928\ k\)\/1575 + \(3895436  n\)\/945\ \
)\)/\((Product[n + l - 2  k, {l, 1, 7}] n^8)\)]\)], "Input"],

Cell[BoxData[
    \(and10ev[k_] := 
      Simplify[Binomial[k, 
            5] \((angenev[k, 5] + 
                1894016\/33 - \(2564835296\ k\)\/10395 + \(4061486192\ k\^2\)\
\/10395 - \(30005384128\ k\^3\)\/93555 + \((17658160\/63 - \(2449738544\ \
k\)\/2835 + \(254516480\ k\^2\)\/243)\)\ n + \((84366628\/189 - \(611118832\ \
k\)\/567)\)\ n\^2 + \(66048368  n\^3\)\/189)\)/\((Product[
                  n + l - 2  k, {l, 1, 9}] n^10)\)]\)], "Input"],

Cell[BoxData[
    \(and12ev[k_] := 
      Simplify[Binomial[k, 
            6] \((angenev[k, 6] + 
                23661352192\/4095 - \(369812870426432\ k\)\/14189175 + \
\(90561101987744\ k\^2\)\/2027025 - \(106787945400352\ k\^3\)\/2606175 + \
\(140313025896352\ k\^4\)\/6081075 - \(155786788092896\ k\^5\)\/18243225 + \
\((304972601632\/10395 - \(29194105540832\ k\)\/297675 + \(1305641465450864\ \
k\^2\)\/9823275 - \(323592798379328\ k\^3\)\/3274425 + \(89213620698448\ k\^4\
\)\/1964655)\)\ n + \((175355473192\/3465 - \(7096495985752\ k\)\/51975 + \
\(23680078527632\ k\^2\)\/155925 - \(1241581527536\ k\^3\)\/13365)\)\ n\^2 + \
\((8406168940\/189 - \(120560167984\ k\)\/1215 + \(465885005608\ \
k\^2\)\/5103)\)\ n\^3 + \((162921426\/7 - \(24431830250\ k\)\/567)\)\ n\^4 + \
\(1477847779  n\^5\)\/189\ )\)/\((Product[n + l - 2  k, {l, 1, 11}] 
                n^12)\)]\)], "Input"],

Cell[BoxData[
    \(and14ev[k_] := 
      Simplify[Binomial[k, 
            7] \((angenev[k, 7] + 
                37622391808\/45 - \(7941040365680384\ k\)\/2027025 + \
\(43379662506807808\ k\^2\)\/6081075 - \(25903992365338688\ k\^3\)\/3648645 + \
\(6947163001667392\ k\^4\)\/1563705 - \(14700286940199232\ k\^5\)\/7818525 + \
\(4381666733603008\ k\^6\)\/7818525 - \(263050773170816\ k\^7\)\/2189187 + \
\((5638236895360\/1287 - \(6314764059918848\ k\)\/405405 + \
\(418143486605310688\ k\^2\)\/18243225 - \(11392921439869952\ k\^3\)\/601425 \
+ \(15566043056497184\ k\^4\)\/1563705 - \(3078129833622208\ k\^5\)\/868725 + \
\(255713969328704\ k\^6\)\/289575)\)\ n + \((465192184354432\/57915 - \
\(85822029252312368\ k\)\/3648645 + \(1591048328906332256\ k\^2\)\/54729675 - \
\(1112639193878768224\ k\^3\)\/54729675 + \(494442222587640944\ \
k\^4\)\/54729675 - \(5910394158228256\ k\^5\)\/2189187)\)\ n\^2 + \
\((2283439155944\/297 - \(356311791942464\ k\)\/18711 + \(624162792990416\ \
k\^2\)\/31185 - \(10004437379232224\ k\^3\)\/841995 + \(748815687218384\ k\^4\
\)\/168399)\)\ n\^3 + \((20036288496028\/4455 - \(1904917626540124\ \
k\)\/200475 + \(5111711086114724\ k\^2\)\/601425 - \(512207463442568\ \
k\^3\)\/120285)\)\ n\^4 + \((15675694538\/9 - \(423372517252\ k\)\/135 + \
\(2880212041292\ k\^2\)\/1215)\)\ n\^5 + \((189011946767\/405 - \
\(2589977527546\ k\)\/3645)\)\ n\^6 + \(2390596411\ n\^7\)\/27\ \
)\)/\((Product[n + l - 2  k, {l, 1, 13}] n^14)\)]\)], "Input"],

Cell[BoxData[
    \(and16ev[k_] := 
      Simplify[Binomial[k, 
            8] \((angenev[k, 8] + 
                125810571610112\/765 - \(27401261880866088448\ k\)\/34459425 \
+ \(87270678541854381568\ k\^2\)\/57432375 - \(2499551578493690820224\ k\^3\)\
\/1550674125 + \(338989480252685888512\ k\^4\)\/310134825 - \
\(1425788974389890685184\ k\^5\)\/2791213425 + \(12698720720007193088\ k\^6\)\
\/73841625 - \(597730307265069027968\ k\^7\)\/13956067125 + \
\(2482859686902996992\ k\^8\)\/310134825 - \(185309145772980224\ \
k\^9\)\/164189025 + \((5693371890645248\/6435 - \(6698724794100316672\ \
k\)\/2027025 + \(473005796098184480192\ k\^2\)\/91216125 - \
\(47079347829034786816\ k\^3\)\/10135125 + \(2213153931174417367168\ \
k\^4\)\/820945125 - \(25423122665200757248\ k\^5\)\/23455575 + \
\(74341368357031616\ k\^6\)\/236925 - \(54870529300543596544\ \
k\^7\)\/820945125 + \(8682541279183158272\ k\^8\)\/820945125)\)\ n + \
\((19730671364594048\/11583 - \(97021344180003198304\ k\)\/18243225 + \
\(216564482810993609216\ k\^2\)\/30405375 - \(902978635764692427392\ \
k\^3\)\/164189025 + \(2265762640099803315584\ k\^4\)\/820945125 - \
\(786339547661975251744\ k\^5\)\/820945125 + \(21698947173394327552\ \
k\^6\)\/91216125 - \(784487953969688576\ k\^7\)\/18243225)\)\ n\^2 + \
\((33647162534116496\/19305 - \(5399939794291712\ k\)\/1155 + \
\(1483940958699904989376\ k\^2\)\/273648375 - \(2983079749910830846208\ \
k\^3\)\/820945125 + \(431973199966803607888\ k\^4\)\/273648375 - \
\(77348159517338172928\ k\^5\)\/164189025 + \(81668300591660060672\ \
k\^6\)\/820945125)\)\ n\^3 + \((1428483812080192\/1287 - \
\(1747323304364511472\ k\)\/675675 + \(142802049451187167648\ \
k\^2\)\/54729675 - \(49799218604281008568\ k\^3\)\/32837805 + \
\(93173948366959511552\ k\^4\)\/164189025 - \(23678242552678660864\ \
k\^5\)\/164189025)\)\ n\^4 + \((709235299492648\/1485 - \(453412008622203808\ \
k\)\/467775 + \(715148215885039324\ k\^2\)\/841995 - \(5376684239679865216\ k\
\^3\)\/12629925 + \(343023904832374144\ k\^4\)\/2525985)\)\ n\^5 + \
\((72097502937208\/495 - \(17166244380308702\ k\)\/66825 + \
\(116823064868461696\ k\^2\)\/601425 - \(29969554881358336\ k\^3\)\/360855)\)\
\ n\^6 + \((1457553195581\/45 - \(59909910418912\ k\)\/1215 + \
\(347912872556672\ k\^2\)\/10935)\)\ n\^7 + \((2160858608416\/405 - \
\(25264765170872\ k\)\/3645)\)\ n\^8 + \(17677991956  \
n\^9\)\/27)\)/\((Product[n + l - 2  k, {l, 1, 15}] n^16)\)]\)], "Input"],

Cell[BoxData[
    \(and18ev[k_] := 
      Simplify[Binomial[k, 
            9] \((angenev[k, 9] + 
                758053138998984704\/17955 - \(2882241746670681356644352\ \
k\)\/13749310575 + \(9553353472425991089267712\ k\^2\)\/22915517625 - \
\(5880915359150186738148352\ k\^3\)\/12626917875 + \(843421236185073436319488\
\ k\^4\)\/2504935125 - \(72833408346267173527937536\ k\^5\)\/428343906375 + \
\(1850956801083661292698112\ k\^6\)\/29462808375 - \
\(32461283719693482814062592\ k\^7\)\/1856156927625 + \
\(256852373170872494125312\ k\^8\)\/68746552875 - \(164143466029055748729344\ \
k\^9\)\/265165275375 + \(2599939292606642507776\ k\^10\)\/32564156625 - \
\(137843711703617183744\ k\^11\)\/17239847625 + \
\((106737541415706769408\/459459 - \(654044637367504999871488\ k\)\/723647925 \
+ \(3742863526638957951246848\ k\^2\)\/2504935125 - \
\(46478063671765984048438784\ k\^3\)\/32564156625 + \
\(262358263121092063547216128\ k\^4\)\/293077409625 - \
\(612529706297587878476288\ k\^5\)\/1550674125 + \(594619333133525222523904\ \
k\^6\)\/4652022375 - \(10236010696451093912576\ k\^7\)\/328930875 + \
\(8697655740925743602432\ k\^8\)\/1502961075 - \(26955845877480119816192\ \
k\^9\)\/32564156625 + \(1569615854872637689856\ k\^10\)\/17239847625)\)\ n + \
\((740730485481142387456\/1590435 - \(906940245225957693179648\ \
k\)\/592075575 + \(431675884035006833051264\ k\^2\)\/197358525 - \
\(106967069222944301807250176\ k\^3\)\/58615481925 + \
\(141668403174983720548736\ k\^4\)\/140970375 - \(5439907484907218285259776\ \
k\^5\)\/13956067125 + \(171546107857991826785536\ k\^6\)\/1550674125 - \
\(2295626081489281935012352\ k\^7\)\/97692469875 + \(41030246635885005360128\ \
k\^8\)\/10854718875 - \(612448212804280039424\ k\^9\)\/1326142125)\)\ n\^2 + \
\((3237350282077735552\/6435 - \(2915255072038078452608\ k\)\/2027025 + \
\(32870925398494602518144\ k\^2\)\/18243225 - \(120809113157267111119616\ \
k\^3\)\/91216125 + \(527721531455944763668736\ k\^4\)\/820945125 - \
\(19991120388022994434816\ k\^5\)\/91216125 + \(44633089162208976793856\ k\^6\
\)\/820945125 - \(2737856818886013878272\ k\^7\)\/273648375 + \
\(3390177866598433457152\ k\^8\)\/2462835375)\)\ n\^3 + \
\((19855483693497702928\/57915 - \(15731867000014932183136\ k\)\/18243225 + \
\(29005941141042500731744\ k\^2\)\/30405375 - \(72617817343666478250496\ k\^3\
\)\/117277875 + \(8045040936791225214944\ k\^4\)\/30405375 - \
\(21607093942603102257344\ k\^5\)\/273648375 + \(4649466946086995224064\ k\^6\
\)\/273648375 - \(6593588681708298271744\ k\^7\)\/2462835375)\)\ n\^4 + \
\((1030875986339732336\/6435 - \(722192172437907661856\ k\)\/2027025 + \
\(321058689314799865792\ k\^2\)\/921375 - \(673456600538382657344\ \
k\^3\)\/3378375 + \(20423518846118205582112\ k\^4\)\/273648375 - \
\(352772292901091174912\ k\^5\)\/18243225 + \(8782273369681517069824\ \
k\^6\)\/2462835375)\)\ n\^5 + \((284004253590483544\/5265 - \
\(1936139290382594220992\ k\)\/18243225 + \(556692732479775063344\ \
k\^2\)\/6081075 - \(685341249298517328032\ k\^3\)\/14926275 + \
\(74306618356428537472\ k\^4\)\/4975425 - \(5943287069819924224\ \
k\^5\)\/1791153)\)\ n\^6 + \((4010843018330032\/297 - \(10964488346265321328\ \
k\)\/467775 + \(14930493220028641712\ k\^2\)\/841995 - \(32541288662795006464\
\ k\^3\)\/4209975 + \(81721474301500881536\ k\^4\)\/37889775)\)\ n\^7 + \
\((34261910848201567\/13365 - \(2347144448819458054\ k\)\/601425 + \
\(514479033608251696\ k\^2\)\/200475 - \(1039104456254569504\ \
k\^3\)\/1082565)\)\ n\^8 + \((1865847840309\/5 - \(66661038244336\ k\)\/135 + \
\(338521215066992\ k\^2\)\/1215)\)\ n\^9 + \((376543515412\/9 - \
\(96184039432376\ k\)\/2025)\)\ n\^10 + \(162226259516  \
n\^11\)\/45)\)/\((Product[n + l - 2  k, {l, 1, 17}] n^18)\)]\)], "Input"],

Cell[BoxData[
    \(and20ev[k_] := 
      Simplify[Binomial[k, 
            10] \((angenev[k, 10] + 
                237524169431435640832\/17325 - \(8827105026262910027800576\ k\
\)\/126732375 + \(147753514158600426102417553408\ k\^2\)\/1031198293125 - \
\(766079421960444201618243584\ k\^3\)\/4583103525 + \
\(236453357385956871796668174848\ k\^4\)\/1856156927625 - \
\(127164802331361503948643812864\ k\^5\)\/1856156927625 + \
\(175174802153238589721036557312\ k\^6\)\/6425158595625 - \
\(3952671042197860724739064832\ k\^7\)\/477297495675 + \
\(10914412362835061007451899392\ k\^8\)\/5568470782875 - \
\(37092162179762016939933184\ k\^9\)\/101244923325 + \
\(1517566950694416071935490048\ k\^10\)\/27842353914375 - \
\(79312867381977682580473856\ k\^11\)\/12250635722325 + \
\(538952905683487295848448\ k\^12\)\/879232228875 - \(2376834519087919087616\ \
k\^13\)\/51719542875 + \((2014893430897585297592320\/26189163 - \
\(28116820132771339608628447232\ k\)\/90745449795 + \
\(242778996315997390374620127232\ k\^2\)\/453727248975 - \
\(11003184200856377956828684340224\ k\^3\)\/20417726203875 + \
\(113078958416378278488032423168\ k\^4\)\/314118864675 - \
\(52402625890200084147205882067968\ k\^5\)\/306265893058125 + \
\(148022582427516813131222747648\ k\^6\)\/2450127144465 - \
\(76778124887089231927883208704\ k\^7\)\/4711782970125 + \
\(12317695351018561041298350848\ k\^8\)\/3603128153625 - \
\(172750975173575268120479862784\ k\^9\)\/306265893058125 + \
\(13868287453741748882357248\ k\^10\)\/188471318805 - \
\(2224529251553484668862464\ k\^11\)\/293077409625 + \(3538665922475673788416\
\ k\^12\)\/5746615875)\)\ n + \((20903186298663625021835776\/130945815 - \
\(22620100979997268533565186048\ k\)\/41247931725 + \
\(39290936539982680188531760384\ k\^2\)\/47593767375 - \
\(1361497123976960472556170972928\ k\^3\)\/1856156927625 + \
\(91072368002695193874527940352\ k\^4\)\/209341006875 - \
\(12060862164209280865980352768\ k\^5\)\/65511420975 + \
\(4185772949616010944651411968\ k\^6\)\/72317802375 - \
\(77227314229793805668139098624\ k\^7\)\/5568470782875 + \
\(7960050184542307240151936512\ k\^8\)\/3093594879375 - \
\(12582539758053044046336512\ k\^9\)\/33748307775 + \
\(252969464892189445267456\ k\^10\)\/5981171625 - \(64521361126395175542784\ \
k\^11\)\/17239847625)\)\ n\^2 + \((11191360584721608675272704\/62026965 - \
\(10621401625725053320075089664\ k\)\/19538493975 + \
\(70834634643254946484784115328\ k\^2\)\/97692469875 - \
\(2522822900128319670841331070464\ k\^3\)\/4396161144375 + \
\(53425893349795531867126935424\ k\^4\)\/175846445775 - \
\(436642721279382993530628608\ k\^5\)\/3806200125 + \
\(14766949935018745031930624\ k\^6\)\/460090125 - \
\(369658690789097225730691072\ k\^7\)\/54273594375 + \
\(21710325224302578788667136\ k\^8\)\/19538493975 - \
\(11203293196751709338877952\ k\^9\)\/79930202625 + \
\(706148779562105588805632\ k\^10\)\/51719542875)\)\ n\^3 + \
\((13441519213276467797289056\/103378275 - \(11333795108026353853101149408\ k\
\)\/32564156625 + \(67476943859089969857301219904\ k\^2\)\/162820783125 - \
\(1322514078806103845276173376\ k\^3\)\/4508883225 + \
\(5809923753737318466098820416\ k\^4\)\/41868201375 - \
\(279257555147904205491963712\ k\^5\)\/5981171625 + \
\(2424644137460410783122017024\ k\^6\)\/209341006875 - \
\(126812519564222724745141504\ k\^7\)\/58615481925 + \
\(30044867047675119909630976\ k\^8\)\/97692469875 - \
\(114957390775373266592768\ k\^9\)\/3447969525)\)\ n\^4 + \
\((2257475813708123219312\/34749 - \(1701519067878162459411776\ k\)\/10945935 \
+ \(1295636539121416583879264\ k\^2\)\/7818525 - \(51679023217066768361575808\
\ k\^3\)\/492567075 + \(3115294739391791040353824\ k\^4\)\/70366725 - \
\(310061753443074914507264\ k\^5\)\/23455575 + \(67758006882908174686336\ \
k\^6\)\/23455575 - \(77255810573013520850944\ k\^7\)\/164189025 + \
\(149917494867574394368\ k\^8\)\/2606175)\)\ n\^5 + \
\((274266951196119653072\/11583 - \(26456345745658566999152\ k\)\/521235 + \
\(2650786403446301929811872\ k\^2\)\/54729675 - \(408500307275343805712032\ k\
\^3\)\/14926275 + \(721590718605305840584256\ k\^4\)\/70366725 - \
\(189911488063131609003712\ k\^5\)\/70366725 + \(36209545514265104444416\ \
k\^6\)\/70366725 - \(5074946701074845207552\ k\^7\)\/70366725)\)\ n\^6 + \
\((226081072431303837688\/34749 - \(19526520911839480686304\ k\)\/1563705 + \
\(582228347411271643056784\ k\^2\)\/54729675 - \(2630173357696774483507456\ k\
\^3\)\/492567075 + \(869008692208704463112288\ k\^4\)\/492567075 - \
\(1901189544117817649152\ k\^5\)\/4691115 + \(520060930344630076928\ \
k\^6\)\/7818525)\)\ n\^7 + \((37227997737115429558\/27027 - \
\(2870872742232016077706\ k\)\/1216215 + \(6518748737290875026888\ \
k\^2\)\/3648645 - \(8657271293629088384888\ k\^3\)\/10945935 + \
\(7491636181114751526592\ k\^4\)\/32837805 - \(26941845533230267072\ \
k\^5\)\/597051)\)\ n\^8 + \((1827670069017819449\/8019 - \
\(876514797564001440464\ k\)\/2525985 + \(585136075818465537724\ \
k\^2\)\/2525985 - \(2035512737463513423616\ k\^3\)\/22733865 + \
\(505629314869516735136\ k\^4\)\/22733865)\)\ n\^9 + \
\((79449374809339226\/2673 - \(4800481457434248158\ k\)\/120285 + \
\(932677088777716192\ k\^2\)\/40095 - \(8382371332038976288\ k\^3\)\/1082565)\
\)\ n\^10 + \((27590773875949\/9 - \(1455371684527424\ k\)\/405 + \
\(438290151911920\ k\^2\)\/243)\)\ n\^11 + \((6743548411564\/27 - \
\(61253780383652\ k\)\/243)\)\ n\^12 + 
                15971340254\ n\^13)\)/\((Product[n + l - 2  k, {l, 1, 19}] 
                n^20)\)]\)], "Input"],

Cell[BoxData[
    \(and2od[
        k_] := \(k\ \((1\/3\ \((2 - 2\ k)\) + n)\)\)\/\(\(\ \)\(\((\(-2\)\ k \
+ n)\) n\^2\)\)\)], "Input"],

Cell[BoxData[
    \(and4od[k_] := 
      Simplify\ [\((k \((k - 1)\)/
                2)\) \((88\/45 - \(52\ k\)\/9 + \(188\ k\^2\)\/45 - \(8\ k\^3\
\)\/9 + \((50\/9 - \(28\ k\)\/3 + \(28\ k\^2\)\/9)\)\ n + \((13\/3 - \(10\ \
k\)\/3)\)\ n\^2 + n\^3)\)/\((Product[n + l - 2  k, {l, 0, 2}] 
                n^4)\)]\)], "Input"],

Cell[BoxData[
    \(and6od[k_] := 
      Simplify\ [
        Binomial[k, 
            3] \((angenod[k, 3])\)/\((Product[n + l - 2  k, {l, 0, 4}] 
                n^6)\)]\)], "Input"],

Cell[BoxData[
    \(and8od[k_] := 
      Simplify\ [
        Binomial[k, 
            4] \((angenod[k, 4] + 
                319616\/315 - \(6386272\ k\)\/1575 + \(3564496  \
n\)\/945)\)/\((Product[n + l - 2  k, {l, 0, 6}] n^8)\)]\)], "Input"],

Cell[BoxData[
    \(and10od[k_] := 
      Simplify[Binomial[k, 
            5] \((angenod[k, 5] + 
                18940160\/297 - \(567017152\ k\)\/2079 + \(40074360992\ \
k\^2\)\/93555 - \(32556874528\ k\^3\)\/93555 + \((143592800\/567 - \
\(7025650208\ k\)\/8505 + \(1254842576\ k\^2\)\/1215)\)\ n + \
\((212387048\/567 - \(1644725896\ k\)\/1701)\)\ n\^2 + \(162272044  \
n\^3\)\/567)\)/\((Product[n + l - 2  k, {l, 0, 8}] n^10)\)]\)], "Input"],

Cell[BoxData[
    \(and12od[k_] := 
      Simplify[Binomial[k, 
            6] \((angenod[k, 6] + 
                94645408768\/15015 - \(134025690704128\ k\)\/4729725 + \
\(685691287599872\ k\^2\)\/14189175 - \(1874532350577728\ k\^3\)\/42567525 + \
\(3143355188331712\ k\^4\)\/127702575 - \(1153866082798784\ k\^5\)\/127702575 \
+ \((18228731008\/693 - \(6741169814528\ k\)\/72765 + \(423710858808416\ k\^2\
\)\/3274425 - \(962523411057664\ k\^3\)\/9823275 + \(9935635352672\ \
k\^4\)\/218295)\)\ n + \((48618744896\/1155 - \(56514519318032\ k\)\/467775 + \
\(28076122294624\ k\^2\)\/200475 - \(1649434489184\ k\^3\)\/18711)\)\ n\^2 + \
\((6787990504\/189 - \(724969803968\ k\)\/8505 + \(2092955710768\ \
k\^2\)\/25515)\)\ n\^3 + \((3529565524\/189 - \(44587448092\ k\)\/1215)\)\ \
n\^4 + \(170777894\ n\^5\)\/27)\)/\((Product[n + l - 2  k, {l, 0, 10}] 
                n^12)\)]\)], "Input"],

Cell[BoxData[
    \(and14od[k_] := 
      Simplify[Binomial[k, 
            7] \((angenod[k, 7] + 
                526713485312\/585 - \(1218833427959296\ k\)\/289575 + \
\(46443885639623168\ k\^2\)\/6081075 - \(5522751159313280\ k\^3\)\/729729 + \
\(7368828500835584\ k\^4\)\/1563705 - \(15506720167008256\ k\^5\)\/7818525 + \
\(4594651370524928\ k\^6\)\/7818525 - \(195793375149184\ k\^7\)\/1563705 + \
\((25149072468736\/6435 - \(29579910643183616\ k\)\/2027025 + \
\(11523356198905792\ k\^2\)\/521235 - \(203726482073330816\ k\^3\)\/10945935 \
+ \(541708874684651392\ k\^4\)\/54729675 - \(64760031233024384\ \
k\^5\)\/18243225 + \(9237539137984\ k\^6\)\/10395)\)\ n + \
\((6996364056704\/1053 - \(34199808794854624\ k\)\/1658475 + \
\(131897855147701184\ k\^2\)\/4975425 - \(94849756990472192\ k\^3\)\/4975425 \
+ \(43013303838324224\ k\^4\)\/4975425 - \(13046249478183968\ \
k\^5\)\/4975425)\)\ n\^2 + \((1015339026224\/165 - \(7556473160704096\ \
k\)\/467775 + \(8287461914757568\ k\^2\)\/467775 - \(9145200983301952\ k\^3\)\
\/841995 + \(3508256903349232\ k\^4\)\/841995)\)\ n\^3 + \
\((15855002700032\/4455 - \(1594051157313536\ k\)\/200475 + \
\(4466202270906064\ k\^2\)\/601425 - \(463044013165304\ k\^3\)\/120285)\)\ \
n\^4 + \((37276789016\/27 - \(637117603112\ k\)\/243 + \(7539710068652\ \
k\^2\)\/3645)\)\ n\^5 + \((151445313976\/405 - \(2183421595214\ k\)\/3645)\)\ \
n\^6 + \(1949613773  n\^7\)\/27)\)/\((Product[n + l - 2  k, {l, 0, 12}] 
                n^14)\)]\)], "Input"],

Cell[BoxData[
    \(and16od[k_] := 
      Simplify[Binomial[k, 
            8] \((angenod[k, 8] + 
                2012969145761792\/11475 - \(437664571800767082496\ \
k\)\/516891375 + \(357533897795756555264\ k\^2\)\/221524875 - \
\(467058439153159975936\ k\^3\)\/273648375 + \(459855987430853251328\ \
k\^4\)\/398744775 - \(576319241301401318912\ k\^5\)\/1073543625 + \
\(358804961212992613888\ k\^6\)\/1993723875 - \(47900163545753470976\ \
k\^7\)\/1073543625 + \(300903088642546432\ k\^8\)\/36249525 - \
\(956009536540243456\ k\^9\)\/820945125 + \((75927301257791488\/96525 - \
\(31191623575131759616\ k\)\/10135125 + \(104551491019013350912\ \
k\^2\)\/21049875 - \(3720096885567225757184\ k\^3\)\/820945125 + \
\(80955071977186332928\ k\^4\)\/30405375 - \(80562769304196895232\ \
k\^5\)\/74631375 + \(3968889934921358336\ k\^6\)\/12629925 - \
\(680810043606373376\ k\^7\)\/10135125 + \(8743011945118417664\ \
k\^8\)\/820945125)\)\ n + \((1219665554708484352\/868725 - \
\(1267564887713481279232\ k\)\/273648375 + \(1057743143192602095232\ \
k\^2\)\/164189025 - \(31081024395676695808\ k\^3\)\/6081075 + \
\(1060962243070344064\ k\^4\)\/405405 - \(756996875266269649408\ \
k\^5\)\/820945125 + \(975238284001663744\ k\^6\)\/4209975 - \
\(2311709224569778688\ k\^7\)\/54729675)\)\ n\^2 + \
\((1204779495464432512\/868725 - \(82756474764892584064\ k\)\/21049875 + \
\(3898869448611392660864\ k\^2\)\/820945125 - \(2694805247745451238656\ \
k\^3\)\/820945125 + \(109030308697824212224\ k\^4\)\/74631375 - \
\(33165861209505973504\ k\^5\)\/74631375 + \(7111093204124047616\ \
k\^6\)\/74631375)\)\ n\^3 + \((13744696219568464\/15795 - \
\(23401918282707663904\ k\)\/10945935 + \(10543834196410701344\ \
k\^2\)\/4691115 - \(31658597485652616832\ k\^3\)\/23455575 + \
\(122864540985664544\ k\^4\)\/236925 - \(631707323072049344\ k\^5\)\/4691115)\
\)\ n\^4 + \((4991401998956528\/13365 - \(3356067219601575968\ k\)\/4209975 + \
\(9187783776538003264\ k\^2\)\/12629925 - \(1586998741139286592\ \
k\^3\)\/4209975 + \(630831405306080\ k\^4\)\/5103)\)\ n\^5 + \
\((1530840517388168\/13365 - \(127465367670553952\ k\)\/601425 + \
\(300878101640658928\ k\^2\)\/1804275 - \(5320697420224928\ k\^3\)\/72171)\)\ \
n\^6 + \((6263048274224\/243 - \(449153206235696\ k\)\/10935 + \
\(903906012733552\ k\^2\)\/32805)\)\ n\^7 + \((1748415953963\/405 - \
\(4272217318238\ k\)\/729)\)\ n\^8 + \(43814544911  n\^9\)\/81)\)/\((Product[
                  n + l - 2  k, {l, 0, 14}] n^16)\)]\)], "Input"],

Cell[BoxData[
    \(and18od[k_] := 
      Simplify[Binomial[k, 
            9] \((angenod[k, 9] + 
                1516106277997969408\/33915 - \(112880301596470252478464\ \
k\)\/509233725 + \(2749870714153280022554624\ k\^2\)\/6249686625 - \
\(2247657530666282691678208\ k\^3\)\/4583103525 + \
\(218783116940921086556580352\ k\^4\)\/618718975875 - \
\(110161910223325330362061312\ k\^5\)\/618718975875 + \
\(3068566124700794010364928\ k\^6\)\/46793872125 - \
\(1558599324881704132246528\ k\^7\)\/85668781275 + \
\(21567091186274791536884224\ k\^8\)\/5568470782875 - \
\(3560125425889107882013184\ k\^9\)\/5568470782875 + \
\(24075504223174524215296\ k\^10\)\/293077409625 - \(28254722907873615872\ \
k\^11\)\/3447969525 + \((2366862376362486591488\/11486475 - \
\(3031910320372755938183168\ k\)\/3618239625 + \(1716847690266544930054144\ k\
\^2\)\/1206079875 - \(4098560875757772135689216\ k\^3\)\/2960377875 + \
\(5726196827905134247944448\ k\^4\)\/6512831325 - \(5462126025794944614634496\
\ k\^5\)\/13956067125 + \(5335286627535602803236352\ k\^6\)\/41868201375 - \
\(9131522386898122568556544\ k\^7\)\/293077409625 + \(33391231182938115984128\
\ k\^8\)\/5746615875 - \(244007308453871214288896\ k\^9\)\/293077409625 + \
\(1579984563327349460992\ k\^10\)\/17239847625)\)\ n + \
\((1466244283095305923072\/3828825 - \(145589750896863047775232\ \
k\)\/109643625 + \(435568755491125091355392\ k\^2\)\/221524875 - \
\(1075447160382176768502016\ k\^3\)\/638512875 + \(377232054185532825200384\ \
k\^4\)\/398744775 - \(5199202237587219537918208\ k\^5\)\/13956067125 + \
\(4479075675373365876273664\ k\^6\)\/41868201375 - \(172335164951418856473088\
\ k\^7\)\/7514805375 + \(691343343929958664192\ k\^8\)\/186080895 - \
\(7868713659034283235328\ k\^9\)\/17239847625)\)\ n\^2 + \
\((346358732579938866176\/868725 - \(328858292642451992189696\ k\)\/273648375 \
+ \(428425269527050206145408\ k\^2\)\/273648375 - \(44929715663520968270336\ \
k\^3\)\/37889775 + \(58049771515726076885888\ k\^4\)\/98513415 - \
\(504194106254326309829632\ k\^5\)\/2462835375 + \(11545131538111870459136\ k\
\^6\)\/223894125 - \(72806091201042427904\ k\^7\)\/7577955 + \
\(657723222377718846464\ k\^8\)\/492567075)\)\ n\^3 + \((21090537623340537376\
\/78975 - \(193397041321688787984416\ k\)\/273648375 + \
\(44510027773096586586304\ k\^2\)\/54729675 - \(268316696789202261690176\ \
k\^3\)\/492567075 + \(117626452911566140476608\ k\^4\)\/492567075 - \
\(59749319750809319301184\ k\^5\)\/820945125 + \(7850601240760412877824\ k\^6\
\)\/492567075 - \(1255290542693550070784\ k\^7\)\/492567075)\)\ n\^4 + \
\((9799227497895473008\/78975 - \(79245566844816293187008\ k\)\/273648375 + \
\(295141676123103119264\ k\^2\)\/1002375 - \(428308744529529950052352\ k\^3\)\
\/2462835375 + \(54896581978970706818656\ k\^4\)\/820945125 - \
\(124329556847272542208\ k\^5\)\/7016625 + \(8202539795787972009472\ \
k\^6\)\/2462835375)\)\ n\^5 + \((7273905584727491824\/173745 - \
\(4719004356698433595216\ k\)\/54729675 + \(4227810807299792423456\ \
k\^2\)\/54729675 - \(19703682658085894160416\ k\^3\)\/492567075 + \
\(1317152148437520064256\ k\^4\)\/98513415 - \(1497791504894963240192\ k\^5\)\
\/492567075)\)\ n\^6 + \((141157109380104184\/13365 - \(80609864842316822464\ \
k\)\/4209975 + \(63275824964405052592\ k\^2\)\/4209975 - \
\(256238935491962822912\ k\^3\)\/37889775 + \(73491966676582184576\ \
k\^4\)\/37889775)\)\ n\^7 + \((27120796968465526\/13365 - \
\(1936898399117885926\ k\)\/601425 + \(146703847674412832\ k\^2\)\/66825 - \
\(183453421765274912\ k\^3\)\/216513)\)\ n\^8 + \((40508620257223\/135 - \
\(502111027396448\ k\)\/1215 + \(880346882594704\ k\^2\)\/3645)\)\ n\^9 + \
\((1542668290072\/45 - \(27306356422888\ k\)\/675)\)\ n\^10 + \(135831931996  \
n\^11\)\/45)\)/\((Product[n + l - 2  k, {l, 0, 16}] n^18)\)]\)], "Input"],

Cell[BoxData[
    \(and20od[k_] := 
      Simplify[Binomial[k, 
            10] \((angenod[k, 10] + 
                950096677725742563328\/65835 - \(618804234788757877587968\ \
k\)\/8448825 + \(341308747311582990016874848256\ k\^2\)\/2268636244875 - \
\(1987285327653440392325657636864\ k\^3\)\/11343181224375 + \
\(13602968182901495847187679291392\ k\^4\)\/102088631019375 - \
\(811024652111987827758867454976\ k\^5\)\/11343181224375 + \
\(26079320780219380390230810575872\ k\^6\)\/918797679174375 - \
\(7901009841052900725379412119552\ k\^7\)\/918797679174375 + \
\(621637274170380064282067427328\ k\^8\)\/306265893058125 - \
\(115862453865615716164291142656\ k\^9\)\/306265893058125 + \
\(17186705400478963472832699392\ k\^10\)\/306265893058125 - \
\(2035236621332003575113279488\ k\^11\)\/306265893058125 + \
\(2757397660057797889605632\ k\^12\)\/4396161144375 - \
\(1101984919552136118272\ k\^13\)\/23508883125 + \
\((490168665636797041491968\/7194825 - \(92781820256488986262186811392\ \
k\)\/324090892125 + \(1919275585902471272254728730624\ k\^2\)\/3781060408125 \
- \(53122726304797561861904148385792\ k\^3\)\/102088631019375 + \
\(11976595737502867167711326669312\ k\^4\)\/34029543673125 - \
\(2720687425809597593815663281152\ k\^5\)\/16119257529375 + \
\(18371779354098029148165526669312\ k\^6\)\/306265893058125 - \
\(711257264708175934495776395264\ k\^7\)\/43752270436875 + \
\(1048084471825730375786941889024\ k\^8\)\/306265893058125 - \
\(9122869606996100554492599296\ k\^9\)\/16119257529375 + \
\(22646083980729182621005958144\ k\^10\)\/306265893058125 - \
\(11186189799664516143448064\ k\^11\)\/1465387048125 + \
\(1618100842021199839232\ k\^12\)\/2612098125)\)\ n + \
\((7799895425577485898610688\/59520825 - \(97693668105558959040110132224\ k\)\
\/206239658625 + \(207725824324589272102040892416\ k\^2\)\/281235898125 - \
\(6248984113238507563014099317248\ k\^3\)\/9280784638125 + \
\(79277754577980290238319604992\ k\^4\)\/194701775625 - \
\(194805187430115411588748049408\ k\^5\)\/1113694156575 + \
\(20120992938124696870170884096\ k\^6\)\/361589011875 - \
\(374728810258743716569860447232\ k\^7\)\/27842353914375 + \
\(864759921775989391020240128\ k\^8\)\/343732764375 - \
\(680674271039098861703304704\ k\^9\)\/1856156927625 + \
\(61247966061962035595370496\ k\^10\)\/1465387048125 - \
\(319990325810303636799488\ k\^11\)\/86199238125)\)\ n\^2 + \
\((6317385907540802306481664\/44304975 - \(6309723141364088206521121792\ \
k\)\/13956067125 + \(305898255056385459072915928832\ k\^2\)\/488462349375 - \
\(320457291666503550633059748352\ k\^3\)\/628023020625 + \
\(243039862197767553175407550976\ k\^4\)\/879232228875 - \
\(342425135526753373484770304\ k\^5\)\/3220630875 + \
\(486303602403969620135300608\ k\^6\)\/16103154375 - \
\(50309976544682419645930496\ k\^7\)\/7753370625 + \
\(104487244244555934113195776\ k\^8\)\/97692469875 - \
\(1314747090539236941463552\ k\^9\)\/9661892625 + \(3452241205842016932265984\
\ k\^10\)\/258597714375)\)\ n\^3 + \((10421668040396973128306816\/103378275 - \
\(9228743078750946462261439808\ k\)\/32564156625 + \
\(741230491817214676984534592\ k\^2\)\/2114555625 - \
\(4409208432132233824446758144\ k\^3\)\/17239847625 + \
\(5193332738415926548014006784\ k\^4\)\/41868201375 - \
\(356730696650973351856871552\ k\^5\)\/8373640275 + \
\(321542833414162785526625152\ k\^6\)\/29905858125 - \
\(597221988542065323479766272\ k\^7\)\/293077409625 + \
\(194901141239761594657792\ k\^8\)\/664574625 - \(553896014460763537444864\ k\
\^9\)\/17239847625)\)\ n\^4 + \((8682036555770976581024\/173745 - \
\(6854982045400439543622464\ k\)\/54729675 + \(7586169761171348605430912\ \
k\^2\)\/54729675 - \(6368399937539017576206592\ k\^3\)\/70366725 + \
\(2757426023870647416803008\ k\^4\)\/70366725 - \(280498074286829181776512\ k\
\^5\)\/23455575 + \(2498034008812821087872\ k\^6\)\/938223 - \
\(24118345141447108173824\ k\^7\)\/54729675 + \(2989635685413866346496\ \
k\^8\)\/54729675)\)\ n\^5 + \((1054124945142792582032\/57915 - \
\(57213472257325784763584\ k\)\/1403325 + \(2208196850250680348874368\ k\^2\)\
\/54729675 - \(3859958061680222176081216\ k\^3\)\/164189025 + \
\(636316383578072830397536\ k\^4\)\/70366725 - \(34259098289690781438656\ \
k\^5\)\/14073345 + \(33306918211442395403264\ k\^6\)\/70366725 - \
\(33240693013715985170432\ k\^7\)\/492567075)\)\ n\^6 + \
\((6104503263854839136\/1215 - \(550265261535574916079808\ k\)\/54729675 + \
\(69380726100232192934176\ k\^2\)\/7818525 - \(2261670214716192752067392\ \
k\^3\)\/492567075 + \(767233500857185192399328\ k\^4\)\/492567075 - \
\(8588551169626485936128\ k\^5\)\/23455575 + \(479502906231942262784\ \
k\^6\)\/7818525)\)\ n\^7 + \((86996905106361078208\/81081 - \
\(6981225678076557081316\ k\)\/3648645 + \(1093747167432831130204\ \
k\^2\)\/729729 - \(22452011600443989173384\ k\^3\)\/32837805 + \
\(6649621626695033116864\ k\^4\)\/32837805 - \(1346364401965891026688\ k\^5\)\
\/32837805)\)\ n\^8 + \((1440789424123203574\/8019 - \(717831477364736994916\ \
k\)\/2525985 + \(495502918708196144428\ k\^2\)\/2525985 - \
\(1775475567743739337472\ k\^3\)\/22733865 + \(452810343971830027136\ \
k\^4\)\/22733865)\)\ n\^9 + \((63561948914033927\/2673 - \
\(3984170152423763798\ k\)\/120285 + \(799753756291098784\ k\^2\)\/40095 - \
\(7400710018430011648\ k\^3\)\/1082565)\)\ n\^10 + \((67369413971827\/27 - \
\(3682146011317888\ k\)\/1215 + \(5724321526493696\ k\^2\)\/3645)\)\ n\^11 + \
\((5596271098172\/27 - \(52618319691280\ k\)\/243)\)\ n\^12 + 
                13541528408\ n\^13)\)/\((Product[n + l - 2  k, {l, 0, 18}] 
                n^20)\)]\)], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
  " Numerical definitions for \[Alpha]-factors  an[k,\[Delta]_]  corresponds \
to ",
  Cell[BoxData[
      \(\[Alpha]\_\(n - k\)\%\((n)\)\)],
    FontSize->16]
}], "Subsection",
  FontSize->16],

Cell[BoxData[
    \(an[0, \[Delta]_] := 1\)], "Input"],

Cell[BoxData[
    \(an[1, \[Delta]_] := \ \@\(1 + \((\[Delta]/n)\)\^2\)\)], "Input"],

Cell[BoxData[
    \(an[2, \[Delta]_] := \ 
      1 + \(\((3  n - 1)\) \[Delta]\^2\)\/\(3 \( n\^2\) \((n - 1)\)\)\)], \
"Input"],

Cell[BoxData[
    \(an[3, \[Delta]_] := \((1 + \[Delta]\^2\/\(n \((n - 2)\)\))\) \@\(1 + \
\((\[Delta]/n)\)\^2\)\)], "Input"],

Cell[BoxData[
    \(an[4, \[Delta]_] := \ 
      1 + \(2\ \((\(-1\) + n)\)\)\/\(\((\(-3\) + n)\)\ n\^2\)\ \[Delta]\^2 + \
\(\(2 + 5\ n - 30\ n\^2 + 
                15\ n\^3\)\/\(15\ \((\(-3\) + n)\)\ \((\(-2\) + 
                    n)\)\ \((\(-1\) + n)\)\ n\^4\)\) \[Delta]\^4\)], "Input"],

Cell[BoxData[
    \(an[5, \[Delta]_] := \ \ \((\ 
          1 + \(2\ \((\(-2\) + 3\ n)\)\)\/\(3\ \((\(-4\) + n)\)\ n\^2\)\ \
\[Delta]\^2 + \(\(-2\) - 7\ n + 3\ n\^2\)\/\(3\ \((\(-4\) + n)\)\ \((\(-3\) + \
n)\)\ \((\(-2\) + n)\)\ n\^3\)\ \[Delta]\^4)\) \@\(1 + \
\((\[Delta]/n)\)\^2\)\)], "Input"],

Cell[BoxData[
    \(an[6, \[Delta]_] := \ 
      1 + \(\(-5\) + 3\ n\)\/\(\((\(-5\) + n)\)\ n\^2\)\ \[Delta]\^2 + \
\(\((\(-1\) + n)\)\ \((8 - 13\ n + 3\ n\^2)\)\)\/\(\((\(-5\) + n)\)\ \
\((\(-4\) + n)\)\ \((\(-3\) + n)\)\ n\^4\)\ \[Delta]\^4 + \(\(-16\) - 42\ n + \
91\ n\^2 + 315\ n\^3 - 315\ n\^4 + 63\ n\^5\)\/\(63\ \((\(-5\) + n)\)\ \
\((\(-4\) + n)\)\ \((\(-3\) + n)\)\ \((\(-2\) + n)\)\ \((\(-1\) + n)\)\ \
n\^6\)\ \[Delta]\^6\)], "Input"],

Cell[BoxData[
    \(an[7, \[Delta]_] := \((1 + \(\(-4\) + 3\ n\)\/\(\((\(-6\) + n)\)\ \
n\^2\)\ \[Delta]\^2 + \(\(\(-16\) + 50\ n - 51\ n\^2 + 
                    9\ n\^3\)\/\(3\ \((\(-6\) + n)\)\ \((\(-5\) + 
                        n)\)\ \((\(-4\) + 
                        n)\)\ n\^4\)\) \[Delta]\^4 + \(16 + 58\ n + 51\ n\^2 \
- 54\ n\^3 + 9\ n\^4\)\/\(9\ \((\(-6\) + n)\)\ \((\(-5\) + n)\)\ \((\(-4\) + \
n)\)\ \((\(-3\) + n)\)\ \((\(-2\) + n)\)\ n\^5\)\ \[Delta]\^6)\) \@\(1 + \((\
\[Delta]/n)\)\^2\)\)], "Input"],

Cell[BoxData[
    \(an[8, \[Delta]_] := 
      1 + \(4\ \((\(-\(7\/3\)\) + n)\)\)\/\(\((\(-7\) + n)\)\ n\^2\)\ \
\[Delta]\^2 + \(\(2\ \((\(-126\) + 179\ n - 78\ n\^2 + 
                    9\ n\^3)\)\)\/\(3\ \((\(-7\) + n)\)\ \((\(-6\) + 
                    n)\)\ \((\(-5\) + 
                    n)\)\ n\^4\)\) \[Delta]\^4 + \(4\ \((\(-1\) + n)\)\ \((72 \
- 242\ n + 267\ n\^2 - 90\ n\^3 + 9\ n\^4)\)\)\/\(9\ \((\(-7\) + n)\)\ \
\((\(-6\) + n)\)\ \((\(-5\) + n)\)\ \((\(-4\) + n)\)\ \((\(-3\) + n)\)\ \
n\^6\)\ \[Delta]\^6 + \ \((144 + 404\ n - 540\ n\^2 - 2345\ n\^3 - 
                840\ n\^4 + 3150\ n\^5 - 1260\ n\^6 + 135\ n\^7)\)/\((135 
                 Product[n - l, {l, 1, 7}]\ n\^8)\)\ \[Delta]\^8\)], "Input"],

Cell[BoxData[
    \(an[9, \[Delta]_] := \((1 + \(4\ \((\(-2\) + n)\)\)\/\(\((\(-8\) + n)\)\ \
n\^2\)\ \[Delta]\^2 + \(6\ \((\(-56\) + 90\ n - 45\ n\^2 + 5\ n\^3)\)\)\/\(5\ \
\((\(-8\) + n)\)\ \((\(-7\) + n)\)\ \((\(-6\) + n)\)\ n\^4\)\ \[Delta]\^4 + \
\(4\ \((\(-80\) + 396\ n - 724\ n\^2 + 645\ n\^3 - 180\ n\^4 + 15\ \
n\^5)\)\)\/\(15\ \((\(-8\) + n)\)\ \((\(-7\) + n)\)\ \((\(-6\) + n)\)\ \
\((\(-5\) + n)\)\ \((\(-4\) + n)\)\ n\^6\)\ \[Delta]\^6 + \((\(-144\) - 
                    548\ n - 648\ n\^2 + 17\ n\^3 + 465\ n\^4 - 165\ n\^5 + 
                    15\ n\^6)\)/\((15\ Product[
                      n - l, {l, 2, 
                        8}]\ n\^7)\)\ \[Delta]\^8)\) \@\(1 + \((\[Delta]/n)\)\
\^2\)\)], "Input"],

Cell[BoxData[
    \(an[10, \[Delta]_] := 
      1 + \(5\ \((\(-3\) + n)\)\)\/\(\((\(-9\) + n)\)\ n\^2\)\ \[Delta]\^2 + \
\(2\ \((\(-196\) + 195\ n - 60\ n\^2 + 5\ n\^3)\)\)\/\(\((\(-9\) + n)\)\ \
\((\(-8\) + n)\)\ \((\(-7\) + n)\)\ n\^4\)\ \[Delta]\^4 + \(2\ \((\(-2040\) + \
4574\ n - 3889\ n\^2 + 1515\ n\^3 - 255\ n\^4 + 15\ n\^5)\)\)\/\(3\ \((\(-9\) \
+ n)\)\ \((\(-8\) + n)\)\ \((\(-7\) + n)\)\ \((\(-6\) + n)\)\ \((\(-5\) + \
n)\)\ n\^6\)\ \[Delta]\^6 + \((\((\(-1\) + n)\)\ \((384 - 1976\ n + 
                    3966\ n\^2 - 3793\ n\^3 + 1515\ n\^4 - 255\ n\^5 + 
                    15\ n\^6)\))\)/\((3\ Product[
                  n - l, {l, 3, 9}]\ n\^8)\)\ \[Delta]\^8 + \((\(-768\) - 
                2288\ n + 2068\ n\^2 + 11792\ n\^3 + 8195\ n\^4 - 
                8085\ n\^5 - 8778\ n\^6 + 6930\ n\^7 - 1485\ n\^8 + 
                99\ n\^9)\)/\((99 
                 Product[n - l, {l, 1, 9}]\ n\^10)\) \[Delta]\^10\)], "Input"],

Cell[BoxData[
    \(an[11, \[Delta]_] := \((1 + \(5\ \((\(-\(8\/3\)\) + \
n)\)\)\/\(\((\(-10\) + n)\)\ n\^2\)\ \[Delta]\^2 + \(2\ \((\(-504\) + 550\ n \
- 185\ n\^2 + 15\ n\^3)\)\)\/\(3\ \((\(-10\) + n)\)\ \((\(-9\) + n)\)\ \
\((\(-8\) + n)\)\ n\^4\)\ \[Delta]\^4 + \(2\ \((\(-1632\) + 4000\ n - 3742\ n\
\^2 + 1605\ n\^3 - 270\ n\^4 + 15\ n\^5)\)\)\/\(3\ \((\(-10\) + n)\)\ \((\(-9\
\) + n)\)\ \((\(-8\) + n)\)\ \((\(-7\) + n)\)\ \((\(-6\) + n)\)\ n\^6\)\ \
\[Delta]\^6 + \((\(-768\) + 5104\ n - 14676\ n\^2 + 20552\ n\^3 - 
                    17367\ n\^4 + 6075\ n\^5 - 885\ n\^6 + 
                    45\ n\^7)\)/\((9\ Product[
                      n - l, {l, 4, 10}]\ n\^8)\)\ \[Delta]\^8 + \((768 + 
                    3056\ n + 4156\ n\^2 + 1252\ n\^3 - 1927\ n\^4 - 
                    1080\ n\^5 + 834\ n\^6 - 156\ n\^7 + 
                    9\ n\^8)\)/\((9\ Product[
                      n - l, {l, 2, 
                        10}]\ n\^9)\)\ \[Delta]\^10)\) \@\(1 + \((\[Delta]/n)\
\)\^2\)\)], "Input"],

Cell[BoxData[
    \(an[12, \[Delta]_] := 
      1 + \(\(-22\) + 6\ n\)\/\(\((\(-11\) + n)\)\ n\^2\)\ \[Delta]\^2 + \(\(\
\(-1254\) + 965\ n - 230\ n\^2 + 
                15\ n\^3\)\/\(\((\(-11\) + n)\)\ \((\(-10\) + 
                    n)\)\ \((\(-9\) + 
                    n)\)\ n\^4\)\) \[Delta]\^4 + \(\(4\ \((\(-11264\) + 
                    17454\ n - 10327\ n\^2 + 2835\ n\^3 - 345\ n\^4 + 
                    15\ n\^5)\)\)\/\(3\ \((\(-11\) + n)\)\ \((\(-10\) + 
                    n)\)\ \((\(-9\) + n)\)\ \((\(-8\) + n)\)\ \((\(-7\) + 
                    n)\)\ n\^6\)\) \[Delta]\^6 + \((\(-65472\) + 201580\ n - 
                255504\ n\^2 + 170045\ n\^3 - 62592\ n\^4 + 12330\ n\^5 - 
                1200\ n\^6 + 
                45\ n\^7)\)/\((3\ Product[
                  n - l, {l, 5, 
                    11}]\ n\^8)\)\ \[Delta]\^8 + \((2\ \((\(-1\) + 
                    n)\)\ \((768 - 5360\ n + 15676\ n\^2 - 24484\ n\^3 + 
                    22073\ n\^4 - 9864\ n\^5 + 2178\ n\^6 - 228\ n\^7 + 
                    9\ n\^8)\))\)/\((3\ Product[
                  n - l, {l, 3, 11}]\ n\^10)\)\ \[Delta]\^10 + \((1061376 + 
                3327584\ n - 2037672\ n\^2 - 15875860\ n\^3 - 
                14444430\ n\^4 + 5760755\ n\^5 + 12882870\ n\^6 + 
                315315\ n\^7 - 5495490\ n\^8 + 2027025\ n\^9 - 
                270270\ n\^10 + 
                12285\ n\^11)\)/\((12285\ Product[
                  n - l, {l, 1, 11}]\ n\^12)\)\ \[Delta]\^12\)], "Input"],

Cell[BoxData[
    \(an[13, \[Delta]_] := \((1 + \(\(-20\) + 6\ n\)\/\(\((\(-12\) + n)\)\ \
n\^2\)\ \[Delta]\^2 + \(\(\(-3344\) + 2770\ n - 705\ n\^2 + 
                    45\ n\^3\)\/\(3\ \((\(-12\) + n)\)\ \((\(-11\) + 
                        n)\)\ \((\(-10\) + 
                        n)\)\ n\^4\)\) \[Delta]\^4 + \((4\ \((\(-67584\) + 
                        112308\ n - 71288\ n\^2 + 20755\ n\^3 - 2520\ n\^4 + 
                        105\ n\^5)\))\)/\((21\ \((\(-12\) + 
                        n)\)\ \((\(-11\) + n)\)\ \((\(-10\) + 
                        n)\)\ \((\(-9\) + n)\)\ \((\(-8\) + 
                        n)\)\ n\^6)\)\ \[Delta]\^6 + \((\(-1833216\) + 
                    6052624\ n - 8272260\ n\^2 + 5946920\ n\^3 - 
                    2360715\ n\^4 + 473025\ n\^5 - 44625\ n\^6 + 
                    1575\ n\^7)\)/\((105 
                     Product[
                      n - l, {l, 6, 
                        12}]\ n\^8)\)\ \[Delta]\^8 + \((2\ \((\(-53760\) + 
                        474272\ n - 1642456\ n\^2 + 3717652\ n\^3 - 
                        4389050\ n\^4 + 3642345\ n\^5 - 1484700\ n\^6 + 
                        292530\ n\^7 - 27090\ n\^8 + 945\ n\^9)\))\)/\((315 
                     Product[
                      n - l, {l, 4, 
                        12}]\ n\^10)\)\ \[Delta]\^10 + \((\(-1061376\) - 
                    4388960\ n - 6544568\ n\^2 - 3161188\ n\^3 + 
                    1817786\ n\^4 + 2207175\ n\^5 - 113715\ n\^6 - 
                    609210\ n\^7 + 201600\ n\^8 - 23625\ n\^9 + 
                    945\ n\^10)\)/\((945  Product[n - l, {l, 2, 12}] 
                    n\^11)\)\ \[Delta]\^12)\) \@\(1 + \
\((\[Delta]/n)\)\^2\)\)], "Input"],

Cell[BoxData[
    \(an[14, \[Delta]_] := 
      1 + \(7\ \((\(-\(13\/3\)\) + n)\)\)\/\(\((\(-13\) + n)\)\ n\^2\)\ \
\[Delta]\^2 + \(\(7\ \((\(-6864\) + 4315\ n - 840\ n\^2 + 
                    45\ n\^3)\)\)\/\(15\ \((\(-13\) + n)\)\ \((\(-12\) + 
                    n)\)\ \((\(-11\) + 
                    n)\)\ n\^4\)\) \[Delta]\^4 + \(\(-274560\) + 327754\ n - \
149723\ n\^2 + 31885\ n\^3 - 3045\ n\^4 + 105\ n\^5\)\/\(3\ \((\(-13\) + n)\)\
\ \((\(-12\) + n)\)\ \((\(-11\) + n)\)\ \((\(-10\) + n)\)\ \((\(-9\) + n)\)\ \
n\^6\)\ \[Delta]\^6 + \((\(-24984960\) + 52524664\ n - 45710010\ n\^2 + 
                21067655\ n\^3 - 5450340\ n\^4 + 773850\ n\^5 - 55650\ n\^6 + 
                1575\ n\^7)\)/\((45\ Product[
                  n - l, {l, 7, 
                    13}]\ n\^8)\)\ \[Delta]\^8 + \((\(-15724800\) + 
                61861200\ n - 104759332\ n\^2 + 99226272\ n\^3 - 
                57125195\ n\^4 + 20329785\ n\^5 - 4370310\ n\^6 + 
                543270\ n\^7 - 35595\ n\^8 + 
                945\ n\^9)\)/\((45\ Product[
                  n - l, {l, 5, 13}]\ n\^10)\)\ \[Delta]\^10 + \((\((\(-1\) + 
                    n)\)\ \((276480 - 2435712\ n + 9399472\ n\^2 - 
                    20796132\ n\^3 + 27685736\ n\^4 - 24408435\ n\^5 + 
                    11978505\ n\^6 - 3185910\ n\^7 + 456750\ n\^8 - 
                    33075\ n\^9 + 945\ n\^10)\))\)/\((135\ Product[
                  n - l, {l, 3, 
                    13}]\ n\^12)\)\ \[Delta]\^12 + \((\(-552960\) - 
                1810176\ n + 712672\ n\^2 + 8132904\ n\^3 + 8790964\ n\^4 - 
                990990\ n\^5 - 6565559\ n\^6 - 2141139\ n\^7 + 
                1898325\ n\^8 + 765765\ n\^9 - 621621\ n\^10 + 
                135135\ n\^11 - 12285\ n\^12 + 
                405\ n\^13)\)/\((405\ Product[
                  n - l, {l, 1, 13}]\ n\^14)\)\ \[Delta]\^14\)], "Input"],

Cell[BoxData[
    \(an[15, \[Delta]_] := \((1 + \(7\ \((\(-4\) + n)\)\)\/\(\((\(-14\) + \
n)\)\ n\^2\)\ \[Delta]\^2 + \(\(7\ \((\(-416\) + 278\ n - 57\ n\^2 + 
                        3\ n\^3)\)\)\/\(\((\(-14\) + n)\)\ \((\(-13\) + 
                        n)\)\ \((\(-12\) + 
                        n)\)\ n\^4\)\) \[Delta]\^4 + \((5\ \((\(-146432\) + 
                        185136\ n - 89362\ n\^2 + 19845\ n\^3 - 1890\ n\^4 + 
                        63\ n\^5)\))\)/\((9\ Product[
                      n - l, {l, 10, 
                        14}]\ n\^6)\)\ \[Delta]\^6 + \((\(-4283136\) + 
                    9532016\ n - 8793100\ n\^2 + 4285960\ n\^3 - 
                    1159445\ n\^4 + 166005\ n\^5 - 11655\ n\^6 + 
                    315\ n\^7)\)/\((9\ Product[
                      n - l, {l, 8, 
                        14}]\ n\^8)\)\ \[Delta]\^8 + \((\(-838656\) + 
                    3495104\ n - 6292416\ n\^2 + 6362596\ n\^3 - 
                    3907880\ n\^4 + 1482159\ n\^5 - 327040\ n\^6 + 
                    40110\ n\^7 - 2520\ n\^8 + 
                    63\ n\^9)\)/\((3\ Product[
                      n - l, {l, 6, 
                        14}]\ n\^10)\)\ \[Delta]\^10 + \((\(-36864\) + 
                    340736\ n - 2007840\ n\^2 + 4385480\ n\^3 - 
                    9110988\ n\^4 + 9464714\ n\^5 - 7801083\ n\^6 + 
                    3601017\ n\^7 - 876750\ n\^8 + 113400\ n\^9 - 
                    7371\ n\^10 + 
                    189\ n\^11)\)/\((27\ Product[
                      n - l, {l, 4, 
                        14}]\ n\^12)\)\ \[Delta]\^12 + \((552960 + 
                    2363136\ n + 3773216\ n\^2 + 2295480\ n\^3 - 
                    506956\ n\^4 - 1285734\ n\^5 - 298891\ n\^6 + 
                    267246\ n\^7 + 76341\ n\^8 - 58794\ n\^9 + 11367\ n\^10 - 
                    918\ n\^11 + 
                    27\ n\^12)\)/\((27\ Product[n - l, {l, 2, 14}] 
                    n\^13)\)\ \[Delta]\^14)\)\ \@\(1 + \
\((\[Delta]/n)\)\^2\)\)], "Input"],

Cell[BoxData[
    \(an[16, \[Delta]_] := 
      1 + \(8\ \((\(-5\) + n)\)\)\/\(\((\(-15\) + n)\)\ n\^2\)\ \[Delta]\^2 + \
\(\(28\ \((\(-754\) + 401\ n - 66\ n\^2 + 3\ n\^3)\)\)\/\(3\ \((\(-15\) + 
                    n)\)\ \((\(-14\) + n)\)\ \((\(-13\) + 
                    n)\)\ n\^4\)\) \[Delta]\^4 + \(8\ \((\(-442728\) + 431270\
\ n - 160867\ n\^2 + 28035\ n\^3 - 2205\ n\^4 + 63\ n\^5)\)\)\/\(9\ \
\((\(-15\) + n)\)\ \((\(-14\) + n)\)\ \((\(-13\) + n)\)\ \((\(-12\) + n)\)\ \
\((\(-11\) + n)\)\ n\^6\)\ \[Delta]\^6 + \((2\ \((\(-28231632\) + 
                    45516036\ n - 30449140\ n\^2 + 10827915\ n\^3 - 
                    2175320\ n\^4 + 242550\ n\^5 - 13860\ n\^6 + 
                    315\ n\^7)\))\)/\((9 
                 Product[
                  n - l, {l, 9, 
                    15}]\ n\^8)\)\ \[Delta]\^8 + \((8\ \((\(-22748544\) + 
                    60473776\ n - 69469812\ n\^2 + 44906768\ n\^3 - 
                    17812463\ n\^4 + 4435767\ n\^5 - 683662\ n\^6 + 
                    62538\ n\^7 - 3087\ n\^8 + 63\ n\^9)\))\)/\((9\ Product[
                  n - l, {l, 7, 
                    15}]\ n\^10)\)\ \[Delta]\^10 + \((4\ \((\(-37746432\) + 
                    181404384\ n - 386088440\ n\^2 + 477073132\ n\^3 - 
                    376757578\ n\^4 + 197223779\ n\^5 - 68718030\ n\^6 + 
                    15644307\ n\^7 - 2260230\ n\^8 + 197505\ n\^9 - 
                    9450\ n\^10 + 189\ n\^11)\))\)/\((27\ Product[
                  n - l, {l, 5, 
                    15}]\ n\^12)\) \[Delta]\^12 + \((8\ \((\(-1\) + 
                    n)\)\ \((27648 - 297600\ n + 1424768\ n\^2 - 
                    3937848\ n\^3 + 7540028\ n\^4 - 8873346\ n\^5 + 
                    7742765\ n\^6 - 4148430\ n\^7 + 1281837\ n\^8 - 
                    228894\ n\^9 + 23247\ n\^10 - 1242\ n\^11 + 
                    27\ n\^12)\))\)/\((27\ Product[
                  n - l, {l, 3, 15}]\ n\^14)\)\ \[Delta]\^14 + \((200005632 + 
                679395072\ n - 149388928\ n\^2 - 2900210608\ n\^3 - 
                3561649600\ n\^4 - 253628440\ n\^5 + 2258929400\ n\^6 + 
                1219182965\ n\^7 - 379236000\ n\^8 - 413804820\ n\^9 + 
                47258640\ n\^10 + 78108030\ n\^11 - 28959840\ n\^12 + 
                4176900\ n\^13 - 275400\ n\^14 + 
                6885\ n\^15)\)/\((6885\ Product[
                  n - l, {l, 1, 15}]\ n\^16)\) \[Delta]\^16\)], "Input"],

Cell[BoxData[
    \(an[17, \[Delta]_] := \((1 + \(8\ \((\(-\(14\/3\)\) + n)\)\)\/\(\((\(-16\
\) + n)\)\ n\^2\)\ \[Delta]\^2 + \(\(28\ \((\(-232\) + 
                        130\ n - \(67\ n\^2\)\/3 + n\^3)\)\)\/\(\((\(-16\) + 
                        n)\)\ \((\(-15\) + n)\)\ \((\(-14\) + 
                        n)\)\ n\^4\)\) \[Delta]\^4 + \((8\ \((\(-402480\) + 
                        411628\ n - 160636\ n\^2 + 28917\ n\^3 - 2268\ n\^4 + 
                        63\ n\^5)\))\)/\((9\ Product[
                      n - l, {l, 12, 
                        16}]\ n\^6)\)\ \[Delta]\^6 + \((2\ \((\(-75284352\) + 
                        127336784\ n - 89318940\ n\^2 + 33165160\ n\^3 - 
                        6874665\ n\^4 + 770175\ n\^5 - 43155\ n\^6 + 
                        945\ n\^7)\))\)/\((27\ Product[
                      n - l, {l, 10, 
                        16}]\ n\^8)\)\ \[Delta]\^8 + \((8\ \((\(-58496256\) + 
                        163190304\ n - 197015368\ n\^2 + 133854308\ n\^3 - 
                        55629758\ n\^4 + 14378581\ n\^5 - 2245908\ n\^6 + 
                        202986\ n\^7 - 9702\ n\^8 + 
                        189\ n\^9)\))\)/\((27\ Product[
                      n - l, {l, 8, 
                        16}]\ n\^10)\) \[Delta]\^10 + \((4\ \((\(-150985728\) \
+ 761981568\ n - 1708424384\ n\^2 + 2228625800\ n\^3 - 1865032060\ n\^4 + 
                        1032525010\ n\^5 - 380453205\ n\^6 + 89346285\ n\^7 - 
                        12895050\ n\^8 + 1096200\ n\^9 - 50085\ n\^10 + 
                        945\ n\^11)\))\)/\((135\ Product[
                      n - l, {l, 6, 
                        16}]\ n\^12)\)\ \[Delta]\^12 + \((8\ \((\(-276480\) + 
                        5381376\ n - 8758400\ n\^2 + 87101232\ n\^3 - 
                        112439552\ n\^4 + 245233320\ n\^5 - 230648120\ n\^6 + 
                        187232835\ n\^7 - 96584760\ n\^8 + 27937815\ n\^9 - 
                        4579560\ n\^10 + 423225\ n\^11 - 20520\ n\^12 + 
                        405\ n\^13)\))\)/\((405 
                     Product[
                      n - l, {l, 4, 
                        16}]\ n\^14)\)\ \[Delta]\^14 + \((\(-200005632\) - 
                    879400704\ n - 1482037376\ n\^2 - 1043666128\ n\^3 + 
                    22886128\ n\^4 + 476029832\ n\^5 + 204007120\ n\^6 - 
                    57167365\ n\^7 - 51527445\ n\^8 + 5795535\ n\^9 + 
                    7068495\ n\^10 - 2352735\ n\^11 + 303345\ n\^12 - 
                    17955\ n\^13 + 
                    405\ n\^14)\)/\((405\ Product[
                      n - l, {l, 2, 
                        16}]\ n\^15)\)\ \[Delta]\^16)\)\ \@\(1 + \
\((\[Delta]/n)\)\^2\)\)], "Input"],

Cell[BoxData[
    \(an[18, \[Delta]_] := 
      1 + \(\(-51\) + 9\ n\)\/\(\((\(-17\) + n)\)\ n\^2\)\ \[Delta]\^2 + \
\(\(12\ \((\(-1156\) + 533\ n - 76\ n\^2 + 3\ n\^3)\)\)\/\(\((\(-17\) + 
                    n)\)\ \((\(-16\) + n)\)\ \((\(-15\) + 
                    n)\)\ n\^4\)\) \[Delta]\^4 + \(84\ \
\((\(-\(1005992\/63\)\) + \(39478\ n\)\/3 - \(37375\ n\^2\)\/9 + 613\ n\^3 - \
41\ n\^4 + n\^5)\)\)\/\(\((\(-17\) + n)\)\ \((\(-16\) + n)\)\ \((\(-15\) + n)\
\)\ \((\(-14\) + n)\)\ \((\(-13\) + n)\)\ n\^6\)\ \[Delta]\^6 + \((2\ \
\((\(-332794176\) + 437085224\ n - 238431330\ n\^2 + 69261745\ n\^3 - 
                    11405940\ n\^4 + 1048950\ n\^5 - 49770\ n\^6 + 
                    945\ n\^7)\))\)/\((15\ Product[
                  n - l, {l, 11, 
                    17}]\ n\^8)\)\ \[Delta]\^8 + \((2\ \((\(-625023360\) + 
                    1268171568\ n - 1114372436\ n\^2 + 552741008\ n\^3 - 
                    169018747\ n\^4 + 32683861\ n\^5 - 3954342\ n\^6 + 
                    287406\ n\^7 - 11403\ n\^8 + 
                    189\ n\^9)\))\)/\((3\ Product[
                  n - l, {l, 9, 
                    17}]\ n\^10)\)\ \[Delta]\^10 + \((4\ \((\(-8231416320\) + 
                    26509141696\ n - 37895644704\ n\^2 + 31570557940\ n\^3 - 
                    16913179560\ n\^4 + 6064818235\ n\^5 - 1469973840\ n\^6 + 
                    238291935\ n\^7 - 25170600\ n\^8 + 1649025\ n\^9 - 
                    60480\ n\^10 + 945\ n\^11)\))\)/\((45\ Product[
                  n - l, {l, 7, 
                    17}]\ n\^12)\)\ \[Delta]\^12 + \((4\ \((\(-1006617600\) + 
                    5729466240\ n - 14729522048\ n\^2 + 22534836840\ n\^3 - 
                    22744393892\ n\^4 + 15856274970\ n\^5 - 
                    7769320715\ n\^6 + 2671830525\ n\^7 - 634616055\ n\^8 + 
                    101814765\ n\^9 - 10705185\ n\^10 + 701055\ n\^11 - 
                    25785\ n\^12 + 405\ n\^13)\))\)/\((45\ Product[
                  n - l, {l, 5, 17}]\ n\^14)\)\ \[Delta]\^14 + \((\((\(-1\) + 
                    n)\)\ \((1474560 - 17998848\ n + 104134016\ n\^2 - 
                    391989760\ n\^3 + 790728488\ n\^4 - 1465145668\ n\^5 + 
                    1558250570\ n\^6 - 1333380475\ n\^7 + 777076365\ n\^8 - 
                    274674375\ n\^9 + 58509885\ n\^10 - 7540785\ n\^11 + 
                    573615\ n\^12 - 23625\ n\^13 + 
                    405\ n\^14)\))\)/\((45\ Product[
                  n - l, {l, 3, 
                    17}]\ n\^16)\)\ \[Delta]\^16 + \((\(-129369047040\) - 
                453757851648\ n + 34693350656\ n\^2 + 1850554339200\ n\^3 + 
                2516039461488\ n\^4 + 518597683632\ n\^5 - 
                1358814133992\ n\^6 - 997871657328\ n\^7 + 
                66589929679\ n\^8 + 286640389035\ n\^9 + 41937579684\ n\^10 - 
                46058007996\ n\^11 - 6261590790\ n\^12 + 7166307330\ n\^13 - 
                1600652340\ n\^14 + 164826900\ n\^15 - 8241345\ n\^16 + 
                161595\ n\^17)\)/\((161595\ Product[
                  n - l, {l, 1, 17}]\ n\^18)\)\ \[Delta]\^18\)], "Input"],

Cell[BoxData[
    \(an[19, \[Delta]_] := \((1 + \(\(-48\) + 9\ n\)\/\(\((\(-18\) + n)\)\ \
n\^2\)\ \[Delta]\^2 + \(\(4\ \((\(-16184\) + 7810\ n - 1155\ n\^2 + 
                        45\ n\^3)\)\)\/\(5\ \((\(-18\) + n)\)\ \((\(-17\) + 
                        n)\)\ \((\(-16\) + 
                        n)\)\ n\^4\)\) \[Delta]\^4 + \(84\ \((\(-\(309536\/21\
\)\) + \(570208\ n\)\/45 - \(186962\ n\^2\)\/45 + \(1889\ n\^3\)\/3 - 42\ \
n\^4 + n\^5)\)\)\/\(\((\(-18\) + n)\)\ \((\(-17\) + n)\)\ \((\(-16\) + n)\)\ \
\((\(-15\) + n)\)\ \((\(-14\) + n)\)\ n\^6\)\ \[Delta]\^6 + \((2\ \
\((\(-302540160\) + 414126832\ n - 235095204\ n\^2 + 70729736\ n\^3 - 
                        11929659\ n\^4 + 1100295\ n\^5 - 51345\ n\^6 + 
                        945\ n\^7)\))\)/\((15\ Product[
                      n - l, {l, 12, 
                        18}]\ n\^8)\)\ \[Delta]\^8 + \((2\ \((\(-1666728960\) \
+ 3524745728\ n - 3228630160\ n\^2 + 1666950916\ n\^3 - 528229868\ n\^4 + 
                        104826183\ n\^5 - 12785976\ n\^6 + 919422\ n\^7 - 
                        35532\ n\^8 + 567\ n\^9)\))\)/\((9 
                     Product[
                      n - l, {l, 10, 
                        18}]\ n\^10)\)\ \[Delta]\^10 + \((4\ \
\((\(-49388497920\) + 165857126016\ n - 247573846016\ n\^2 + 
                        215527639320\ n\^3 - 120599804780\ n\^4 + 
                        45027327030\ n\^5 - 11277238805\ n\^6 + 
                        1857507435\ n\^7 - 195408570\ n\^8 + 12524400\ n\^9 - 
                        443205\ n\^10 + 6615\ n\^11)\))\)/\((315\ Product[
                      n - l, {l, 8, 
                        18}]\ n\^12)\)\ \[Delta]\^12 + \((4\ \((\(-5637058560\
\) + 33482976768\ n - 89989682560\ n\^2 + 144399422688\ n\^3 - 
                        152966381848\ n\^4 + 112375553220\ n\^5 - 
                        57863629306\ n\^6 + 20925230445\ n\^7 - 
                        5141260110\ n\^8 + 831479565\ n\^9 - 
                        86027382\ n\^10 + 5442255\ n\^11 - 190890\ n\^12 + 
                        2835\ n\^13)\))\)/\((315\ Product[
                      n - l, {l, 6, 
                        18}]\ n\^14)\)\ \[Delta]\^14 + \((\(-20643840\) - 
                    849512448\ n - 7992563968\ n\^2 - 6499909504\ n\^3 - 
                    39753013552\ n\^4 + 24303497072\ n\^5 - 
                    65572329256\ n\^6 + 58395619856\ n\^7 - 
                    45357527859\ n\^8 + 25849809615\ n\^9 - 
                    8730616335\ n\^10 + 1734817707\ n\^11 - 
                    205979193\ n\^12 + 14361165\ n\^13 - 541485\ n\^14 + 
                    8505\ n\^15)\)/\((945\ Product[
                      n - l, {l, 4, 
                        18}]\ n\^16)\)\ \[Delta]\^16 + \((129369047040 + 
                    583126898688\ n + 1027247031040\ n\^2 + 
                    803164494208\ n\^3 + 89907082768\ n\^4 - 
                    299422683008\ n\^5 - 180801912344\ n\^6 + 
                    8170018024\ n\^7 + 38129744457\ n\^8 + 5204146752\ n\^9 - 
                    4735037412\ n\^10 - 547945776\ n\^11 + 566161974\ n\^12 - 
                    113291136\ n\^13 + 10512180\ n\^14 - 476280\ n\^15 + 
                    8505\ n\^16)\)/\((8505\ Product[
                      n - l, {l, 2, 
                        18}]\ n\^17)\)\ \[Delta]\^18)\)\ \@\(1 + \
\((\[Delta]/n)\)\^2\)\)], "Input"],

Cell[BoxData[
    \(an[20, \[Delta]_] := 
      1 + \(10\ \((\(-\(19\/3\)\) + n)\)\)\/\(\((\(-19\) + n)\)\ n\^2\)\ \
\[Delta]\^2 + \(\(\(-25194\) + 10255\ n - 1290\ n\^2 + 
                45\ n\^3\)\/\(\((\(-19\) + n)\)\ \((\(-18\) + 
                    n)\)\ \((\(-17\) + 
                    n)\)\ n\^4\)\) \[Delta]\^4 + \(120\ \
\((\(-\(677008\/21\)\) + \(1036922\ n\)\/45 - \(283757\ n\^2\)\/45 + \(2423\ \
n\^3\)\/3 - 47\ n\^4 + n\^5)\)\)\/\(\((\(-19\) + n)\)\ \((\(-18\) + n)\)\ \((\
\(-17\) + n)\)\ \((\(-16\) + n)\)\ \((\(-15\) + n)\)\ n\^6\)\ \[Delta]\^6 + \
\((2\ \((\(-1035574176\) + 1150041244\ n - 530655336\ n\^2 + 
                    130511297\ n\^3 - 18234384\ n\^4 + 1428210\ n\^5 - 
                    57960\ n\^6 + 945\ n\^7)\))\)/\((9\ Product[
                  n - l, {l, 13, 
                    19}]\ n\^8)\)\ \[Delta]\^8 + \((4\ \((\(-10733853312\) + 
                    17703350352\ n - 12659236756\ n\^2 + 5118068928\ n\^3 - 
                    1278888875\ n\^4 + 202911135\ n\^5 - 20264454\ n\^6 + 
                    1224090\ n\^7 - 40635\ n\^8 + 
                    567\ n\^9)\))\)/\((9\ Product[
                  n - l, {l, 11, 
                    19}]\ n\^10)\)\ \[Delta]\^10 + \((2\ \((\(-857317370112\) \
+ 2097470068128\ n - 2282137727576\ n\^2 + 1450806870660\ n\^3 - 
                    595259712530\ n\^4 + 164334114105\ n\^5 - 
                    30899409590\ n\^6 + 3927021945\ n\^7 - 329163870\ n\^8 + 
                    17320275\ n\^9 - 515970\ n\^10 + 
                    6615\ n\^11)\))\)/\((63\ Product[
                  n - l, {l, 9, 
                    19}]\ n\^12)\)\ \[Delta]\^12 + \((8\ \((\(-623704338432\) \
+ 2363598155520\ n - 4050197976352\ n\^2 + 4138695048120\ n\^3 - 
                    2799794497948\ n\^4 + 1316012215350\ n\^5 - 
                    438901128211\ n\^6 + 104263855395\ n\^7 - 
                    17491919655\ n\^8 + 2035100235\ n\^9 - 159301737\ n\^10 + 
                    7954065\ n\^11 - 227745\ n\^12 + 
                    2835\ n\^13)\))\)/\((189\ Product[
                  n - l, {l, 7, 
                    19}]\ n\^14)\)\ \[Delta]\^14 + \((\(-270581907456\) + 
                1782932562432\ n - 5383600444224\ n\^2 + 
                9845788531088\ n\^3 - 12139505937312\ n\^4 + 
                10625472091928\ n\^5 - 6767288847396\ n\^6 + 
                3161705178569\ n\^7 - 1079251800144\ n\^8 + 
                265281222780\ n\^9 - 46083098040\ n\^10 + 5535448758\ n\^11 - 
                445819248\ n\^12 + 22834980\ n\^13 - 669060\ n\^14 + 
                8505\ n\^15)\)/\((189\ Product[
                  n - l, {l, 5, 
                    19}]\ n\^16)\)\ \[Delta]\^16 + \((2\ \((\(-1\) + 
                    n)\)\ \((111476736 - 1912670208\ n + 12378744576\ n\^2 - 
                    30030518144\ n\^3 + 161306685456\ n\^4 - 
                    199224328448\ n\^5 + 402846790440\ n\^6 - 
                    404184104744\ n\^7 + 329425060041\ n\^8 - 
                    206667756288\ n\^9 + 83081390364\ n\^10 - 
                    20692303632\ n\^11 + 3227741622\ n\^12 - 
                    315233856\ n\^13 + 18676980\ n\^14 - 612360\ n\^15 + 
                    8505\ n\^16)\))\)/\((1701\ Product[
                  n - l, {l, 3, 
                    19}]\ n\^18)\)\ \[Delta]\^18 + \((38930128699392 + 
                140441050828800\ n + 6333234209280\ n\^2 - 
                549283619793920\ n\^3 - 813006249429792\ n\^4 - 
                254178346976400\ n\^5 + 371958369829200\ n\^6 + 
                348380318609400\ n\^7 + 30029113050750\ n\^8 - 
                82909556383225\ n\^9 - 28002083559450\ n\^10 + 
                9072144306225\ n\^11 + 4922689671900\ n\^12 - 
                983403070650\ n\^13 - 472124416500\ n\^14 + 
                192893258250\ n\^15 - 29311717050\ n\^16 + 
                2266369875\ n\^17 - 88877250\ n\^18 + 
                1403325\ n\^19)\)/\((1403325\ Product[
                  n - l, {l, 1, 19}]\ n\^20)\)\ \[Delta]\^20\)], "Input"],

Cell[BoxData[
    \(an[21, \[Delta]_] := \((1 + \(10\ \((\(-6\) + n)\)\)\/\(\((\(-20\) + n)\
\)\ n\^2\)\ \[Delta]\^2 + \(\(3\ \((\(-7904\) + 3350\ n - 435\ n\^2 + 
                        15\ n\^3)\)\)\/\(\((\(-20\) + n)\)\ \((\(-19\) + 
                        n)\)\ \((\(-18\) + 
                        n)\)\ n\^4\)\) \[Delta]\^4 + \(120\ \
\((\(-\(1354016\/45\)\) + 22324\ n - \(284176\ n\^2\)\/45 + 827\ n\^3 - 48\ n\
\^4 + n\^5)\)\)\/\(\((\(-20\) + n)\)\ \((\(-19\) + n)\)\ \((\(-18\) + n)\)\ \
\((\(-17\) + n)\)\ \((\(-16\) + n)\)\ n\^6\)\ \[Delta]\^6 + \((14\ \
\((\(-45519744\) + 52422512\ n - 25035116\ n\^2 + 6341272\ n\^3 - 
                        903217\ n\^4 + 70875\ n\^5 - 2835\ n\^6 + 
                        45\ n\^7)\))\)/\((3\ Product[
                      n - l, {l, 14, 
                        20}]\ n\^8)\)\ \[Delta]\^8 + \((28\ \
\((\(-5111358720\) + 8741194528\ n - 6477355192\ n\^2 + 2707958132\ n\^3 - 
                        696357794\ n\^4 + 112681569\ n\^5 - 11314380\ n\^6 + 
                        676962\ n\^7 - 21978\ n\^8 + 
                        297\ n\^9)\))\)/\((33\ Product[
                      n - l, {l, 12, 
                        20}]\ n\^10)\)\ \[Delta]\^10 + \((2\ \
\((\(-3592568027136\) + 9116321154560\ n - 10292108583456\ n\^2 + 
                        6786544272200\ n\^3 - 2883080466420\ n\^4 + 
                        820710873290\ n\^5 - 157870753425\ n\^6 + 
                        20262672045\ n\^7 - 1690178490\ n\^8 + 
                        87318000\ n\^9 - 2525985\ n\^10 + 
                        31185\ n\^11)\))\)/\((297\ Product[
                      n - l, {l, 10, 
                        20}]\ n\^12)\)\ \[Delta]\^12 + \((8\ \
\((\(-840091557888\) + 3303594180096\ n - 5881377063232\ n\^2 + 
                        6249831423056\ n\^3 - 4398340702336\ n\^4 + 
                        2149228013240\ n\^5 - 743019139324\ n\^6 + 
                        181855498385\ n\^7 - 31044806100\ n\^8 + 
                        3617089245\ n\^9 - 279165348\ n\^10 + 
                        13565475\ n\^11 - 374220\ n\^12 + 
                        4455\ n\^13)\))\)/\((297\ Product[
                      n - l, {l, 8, 
                        20}]\ n\^14)\)\ \[Delta]\^14 + \((\(-566933520384\) + 
                    3877892929536\ n - 12186999011584\ n\^2 + 
                    23202183601536\ n\^3 - 29906636951920\ n\^4 + 
                    27336408538960\ n\^5 - 18267157028680\ n\^6 + 
                    8925994646800\ n\^7 - 3189687992535\ n\^8 + 
                    812171097925\ n\^9 - 143184390195\ n\^10 + 
                    17081289225\ n\^11 - 1341970245\ n\^12 + 
                    66164175\ n\^13 - 1848825\ n\^14 + 
                    22275\ n\^15)\)/\((495\ Product[
                      n - l, {l, 6, 
                        20}]\ n\^16)\)\ \[Delta]\^16 + \((2\ \
\((\(-583925760\) + 319933427712\ n + 1614491631104\ n\^2 + 
                        4355729869824\ n\^3 + 4537002694944\ n\^4 + 
                        7315563270672\ n\^5 - 1567985574000\ n\^6 + 
                        6381488294040\ n\^7 - 5923187551310\ n\^8 + 
                        4222479542985\ n\^9 - 2599510260600\ n\^10 + 
                        1017920671020\ n\^11 - 240215435460\ n\^12 + 
                        34925391270\ n\^13 - 3154959720\ n\^14 + 
                        172408500\ n\^15 - 5212350\ n\^16 + 
                        66825\ n\^17)\))\)/\((13365 
                     Product[
                      n - l, {l, 4, 
                        20}]\ n\^18)\)\ \[Delta]\^18 + \((\(-38930128699392\) \
- 179371179528192\ n - 328010365481472\ n\^2 - 277860382500352\ n\^3 - 
                    58725244919520\ n\^4 + 84120096051120\ n\^5 + 
                    66183384108960\ n\^6 + 6489589857000\ n\^7 - 
                    11195591109750\ n\^8 - 3670251748925\ n\^9 + 
                    912585769425\ n\^10 + 493049927700\ n\^11 - 
                    82775899800\ n\^12 - 36900096750\ n\^13 + 
                    13377340350\ n\^14 - 1832519700\ n\^15 + 
                    128704950\ n\^16 - 4610925\ n\^17 + 
                    66825\ n\^18)\)/\((66825\ Product[
                      n - l, {l, 2, 
                        20}]\ n\^19)\)\ \[Delta]\^20)\)\ \@\(1 + \
\((\[Delta]/n)\)\^2\)\)], "Input"],

Cell[BoxData[
    \(an[22, \[Delta]_] := 
      1 + \(\(11\ \((\(-7\) + n)\)\)\/\(\((\(-21\) + 
                    n)\)\ n\^2\)\) \[Delta]\^2 + \(\(55\ \
\((\(-\(11704\/15\)\) + \(853\ n\)\/3 - 32\ n\^2 + n\^3)\)\)\/\(\((\(-21\) + 
                    n)\)\ \((\(-20\) + n)\)\ \((\(-19\) + 
                    n)\)\ n\^4\)\) \[Delta]\^4 + \(\(11\ \((\(-2682192\) + 
                    1693442\ n - 409231\ n\^2 + 46305\ n\^3 - 2385\ n\^4 + 
                    45\ n\^5)\)\)\/\(3\ \((\(-21\) + n)\)\ \((\(-20\) + 
                    n)\)\ \((\(-19\) + n)\)\ \((\(-18\) + n)\)\ \((\(-17\) + 
                    n)\)\ n\^6\)\) \[Delta]\^6 + \(\(22\ \((\(-130295616\) + 
                    125501128\ n - 50230454\ n\^2 + 10721165\ n\^3 - 
                    1301692\ n\^4 + 88830\ n\^5 - 3150\ n\^6 + 
                    45\ n\^7)\)\)\/\(3\ \((\(-21\) + n)\)\ \((\(-20\) + 
                    n)\)\ \((\(-19\) + n)\)\ \((\(-18\) + n)\)\ \((\(-17\) + 
                    n)\)\ \((\(-16\) + n)\)\ \((\(-15\) + 
                    n)\)\ n\^8\)\) \[Delta]\^8 + \((14\ \((\(-23858919552\) + 
                    33241421840\ n - 20090750020\ n\^2 + 6871441984\ n\^3 - 
                    1454750891\ n\^4 + 196052241\ n\^5 - 16693446\ n\^6 + 
                    863478\ n\^7 - 24651\ n\^8 + 
                    297\ n\^9)\))\)/\((9\ Product[
                  n - l, {l, 13, 
                    21}]\ n\^10)\) \[Delta]\^10 + \((2\ \
\((\(-33671246856192\) + 66799443487872\ n - 59001494176016\ n\^2 + 
                    30494876432020\ n\^3 - 10193744966020\ n\^4 + 
                    2299754525915\ n\^5 - 354914031780\ n\^6 + 
                    37240957215\ n\^7 - 2594855340\ n\^8 + 114293025\ n\^9 - 
                    2869020\ n\^10 + 31185\ n\^11)\))\)/\((135 
                 Product[
                  n - l, {l, 11, 
                    21}]\ n\^12)\) \[Delta]\^12 + \((2\ \
\((\(-23782292582400\) + 68170306450176\ n - 88490251606176\ n\^2 + 
                    68638965980600\ n\^3 - 35346889727796\ n\^4 + 
                    12697489734710\ n\^5 - 3254343091989\ n\^6 + 
                    598709635535\ n\^7 - 78590325825\ n\^8 + 
                    7240357575\ n\^9 - 454358223\ n\^10 + 18403605\ n\^11 - 
                    432135\ n\^12 + 4455\ n\^13)\))\)/\((27\ Product[
                  n - l, {l, 9, 
                    21}]\ n\^14)\)\ \[Delta]\^14 + \((\(-128433741004800\) + 
                560715708859392\ n - 1122076793136512\ n\^2 + 
                1361106048878976\ n\^3 - 1115036576651720\ n\^4 + 
                650467108132180\ n\^5 - 277602214874390\ n\^6 + 
                87683477045395\ n\^7 - 20516062080360\ n\^8 + 
                3529839580300\ n\^9 - 440489127540\ n\^10 + 
                39049115490\ n\^11 - 2380482720\ n\^12 + 94386600\ n\^13 - 
                2182950\ n\^14 + 
                22275\ n\^15)\)/\((135\ Product[
                  n - l, {l, 7, 
                    21}]\ n\^16)\)\ \[Delta]\^16 + \((\(-27831361536000\) + 
                208629778544640\ n - 724623703974144\ n\^2 + 
                1544425953309568\ n\^3 - 2254660607843696\ n\^4 + 
                2381878348453072\ n\^5 - 1875223291307960\ n\^6 + 
                1115812100617360\ n\^7 - 503368495197575\ n\^8 + 
                171262657316025\ n\^9 - 43358415802020\ n\^10 + 
                8032023927180\ n\^11 - 1069692714090\ n\^12 + 
                100275679350\ n\^13 - 6412010220\ n\^14 + 264894300\ n\^15 - 
                6348375\ n\^16 + 
                66825\ n\^17)\)/\((1215\ Product[
                  n - l, {l, 5, 
                    21}]\ n\^18)\) \[Delta]\^18\  + \((\((\(-1\) + 
                    n)\)\ \((3185049600 + 23542972416\ n - 
                    70315278336\ n\^2 - 5916721315072\ n\^3 - 
                    4466703064320\ n\^4 - 29187679219440\ n\^5 + 
                    16703319292560\ n\^6 - 39908094684600\ n\^7 + 
                    41802016062600\ n\^8 - 31392156365375\ n\^9 + 
                    20596295835225\ n\^10 - 9383962767300\ n\^11 + 
                    2712075745500\ n\^12 - 500218760250\ n\^13 + 
                    59649643350\ n\^14 - 4573413900\ n\^15 + 
                    217314900\ n\^16 - 5813775\ n\^17 + 
                    66825\ n\^18)\))\)/\((6075 
                 Product[
                  n - l, {l, 3, 
                    21}]\ n\^20)\) \[Delta]\^20 + \((\(-494848416153600\) - 
                1830317979303936\ n - 274958162583552\ n\^2 + 
                6884702818142720\ n\^3 + 10963666518168320\ n\^4 + 
                4393889017933536\ n\^5 - 4199988771359568\ n\^6 - 
                4900353094449120\ n\^7 - 980246329776120\ n\^8 + 
                941257760948230\ n\^9 + 499715692908355\ n\^10 - 
                43004672372805\ n\^11 - 77086607787735\ n\^12 - 
                3006734155425\ n\^13 + 7702477462350\ n\^14 + 
                49754613150\ n\^15 - 645044840550\ n\^16 + 
                152904420900\ n\^17 - 16966667025\ n\^18 + 
                1022088375\ n\^19 - 32276475\ n\^20 + 
                419175\ n\^21)\)/\((419175\ Product[
                  n - l, {l, 1, 21}]\ n\^22)\) \[Delta]\^22\)], "Input"],

Cell[BoxData[
    \(an[23, \[Delta]_] := \((1 + \(11\ \((\(-\(20\/3\)\) + \
n)\)\)\/\(\((\(-22\) + n)\)\ n\^2\)\ \[Delta]\^2 + \(55\ \((\(-\(3696\/5\)\) \
+ \(838\ n\)\/3 - \(97\ n\^2\)\/3 + n\^3)\)\)\/\(\((\(-22\) + n)\)\ \
\((\(-21\) + n)\)\ \((\(-20\) + n)\)\ n\^4\)\ \[Delta]\^4 + \(11\ \
\((\(-2524416\) + 1647952\ n - 410062\ n\^2 + 47295\ n\^3 - 2430\ n\^4 + 45\ \
n\^5)\)\)\/\(3\ \((\(-22\) + n)\)\ \((\(-21\) + n)\)\ \((\(-20\) + n)\)\ \
\((\(-19\) + n)\)\ \((\(-18\) + n)\)\ n\^6\)\ \[Delta]\^6 + \((22\ \
\((\(-1824138624\) + 1814910896\ n - 748684140\ n\^2 + 163904680\ n\^3 - 
                        20223285\ n\^4 + 1381725\ n\^5 - 48375\ n\^6 + 
                        675\ n\^7)\))\)/\((45\ \((\(-22\) + 
                        n)\)\ \((\(-21\) + n)\)\ \((\(-20\) + 
                        n)\)\ \((\(-19\) + n)\)\ \((\(-18\) + 
                        n)\)\ \((\(-17\) + n)\)\ \((\(-16\) + 
                        n)\)\ n\^8)\) \[Delta]\^8 + \((14\ \((\(-110118090240\
\) + 158442056256\ n - 98793776928\ n\^2 + 34774247596\ n\^3 - 
                        7540539600\ n\^4 + 1032377885\ n\^5 - 
                        88242000\ n\^6 + 4525290\ n\^7 - 126720\ n\^8 + 
                        1485\ n\^9)\))\)/\((45\ Product[
                      n - l, {l, 14, 
                        22}]\ n\^10)\)\ \[Delta]\^10 + \((2\ \
\((\(-30610224414720\) + 62723303612160\ n - 57213360729952\ n\^2 + 
                        30507933752296\ n\^3 - 10497069469964\ n\^4 + 
                        2426988963938\ n\^5 - 381067307775\ n\^6 + 
                        40254835005\ n\^7 - 2790925830\ n\^8 + 
                        120997800\ n\^9 - 2962575\ n\^10 + 
                        31185\ n\^11)\))\)/\((135\ \ Product[
                      n - l, {l, 12, 
                        22}]\ n\^12)\)\ \[Delta]\^12 + \((2\ \
\((\(-63419446886400\) + 187828826781696\ n - 252048603930112\ n\^2 + 
                        202125801269856\ n\^3 - 107545463884504\ n\^4 + 
                        39843974590860\ n\^5 - 10493222151346\ n\^6 + 
                        1970949581403\ n\^7 - 261548104950\ n\^8 + 
                        24074323515\ n\^9 - 1492037118\ n\^10 + 
                        59086665\ n\^11 - 1345410\ n\^12 + 
                        13365\ n\^13)\))\)/\((81\ \ Product[
                      n - l, {l, 10, 22}] 
                    n\^14)\)\ \[Delta]\^14 + \((\(-330258191155200\) + 
                    1490379649579008\ n - 3086150882545920\ n\^2 + 
                    3877320007160192\ n\^3 - 3292095905346160\ n\^4 + 
                    1990716495675440\ n\^5 - 880021889122600\ n\^6 + 
                    287195365262960\ n\^7 - 69087815706415\ n\^8 + 
                    12105694449255\ n\^9 - 1518814208835\ n\^10 + 
                    133555247595\ n\^11 - 7979108445\ n\^12 + 
                    307016325\ n\^13 - 6838425\ n\^14 + 
                    66825\ n\^15)\)/\((405\ \ Product[
                      n - l, {l, 8, 
                        22}]\ n\^16)\)\ \[Delta]\^16 + \((\(-22265089228800\) \
+ 172713910689792\ n - 620335026625536\ n\^2 + 1374322273650944\ n\^3 - 
                    2079248242871360\ n\^4 + 2291365724574608\ n\^5 - 
                    1875498331727648\ n\^6 + 1166756636203112\ n\^7 - 
                    548508751673540\ n\^8 + 194628745075545\ n\^9 - 
                    51066941189616\ n\^10 + 9649605378204\ n\^11 - 
                    1286056177560\ n\^12 + 118588509270\ n\^13 - 
                    7359161040\ n\^14 + 292158900\ n\^15 - 6682500\ n\^16 + 
                    66825\ n\^17)\)/\((1215\ Product[
                      n - l, {l, 6, 
                        22}]\ n\^18)\)\ \[Delta]\^18 + \((\(-6370099200\) - 
                    39481185042432\ n - 219710013456384\ n\^2 - 
                    529731244062208\ n\^3 - 780103957875456\ n\^4 - 
                    639615481297440\ n\^5 - 505586443234320\ n\^6 + 
                    48227522117280\ n\^7 - 208302504484680\ n\^8 + 
                    244519338325510\ n\^9 - 156788883272625\ n\^10 + 
                    99173004906195\ n\^11 - 44778312724860\ n\^12 + 
                    12460665994920\ n\^13 - 2167100936550\ n\^14 + 
                    241106693850\ n\^15 - 17168411700\ n\^16 + 
                    756592650\ n\^17 - 18777825\ n\^18 + 
                    200475\ n\^19)\)/\((18225\ \ Product[
                      n - l, {l, 4, 
                        22}]\ n\^20)\)\ \[Delta]\^20 + \((494848416153600 + 
                    2325166395457536\ n + 4390910478213120\ n\^2 + 
                    3966495998195200\ n\^3 + 1149446789922560\ n\^4 - 
                    959311986464736\ n\^5 - 960588819266640\ n\^6 - 
                    196009642217040\ n\^7 + 124334097217800\ n\^8 + 
                    66847492971410\ n\^9 - 2612282626445\ n\^10 - 
                    7877833056390\ n\^11 - 447605674155\ n\^12 + 
                    641645263620\ n\^13 + 9427037310\ n\^14 - 
                    44343247500\ n\^15 + 9408866850\ n\^16 - 
                    948295350\ n\^17 + 52275375\ n\^18 - 1518750\ n\^19 + 
                    18225\ n\^20)\)/\((18225\ \ Product[
                      n - l, {l, 2, 
                        22}]\ n\^21)\) \[Delta]\^22)\) \@\(1 + \((\[Delta]/n)\
\)\^2\)\)], "Input"],

Cell[BoxData[
    \(an[24, \[Delta]_] := 
      1 + \(4\ \((\(-23\) + 3\ n)\)\)\/\(\((\(-23\) + n)\)\ n\^2\)\ \
\[Delta]\^2 + \(66\ \((\(-\(15778\/15\)\) + 347\ n - \(106\ n\^2\)\/3 + n\^3)\
\)\)\/\(\((\(-23\) + n)\)\ \((\(-22\) + n)\)\ \((\(-21\) + n)\)\ n\^4\)\ \
\[Delta]\^4 + \(220\ \((\(-\(926440\/9\)\) + \(873302\ n\)\/15 - \(566977\ \
n\^2\)\/45 + 1277\ n\^3 - 59\ n\^4 + n\^5)\)\)\/\(\((\(-23\) + n)\)\ \((\(-22\
\) + n)\)\ \((\(-21\) + n)\)\ \((\(-20\) + n)\)\ \((\(-19\) + n)\)\ n\^6\)\ \
\[Delta]\^6 + \(495\ \((\(-6775248\) + \(3892089956\ n\)\/675 - \(30584332\ n\
\^2\)\/15 + \(51921239\ n\^3\)\/135 - \(1858744\ n\^4\)\/45 + 2498\ n\^5 - \
\(236\ n\^6\)\/3 + n\^7)\)\)\/\(\((\(-23\) + n)\)\ \((\(-22\) + n)\)\ \
\((\(-21\) + n)\)\ \((\(-20\) + n)\)\ \((\(-19\) + n)\)\ \((\(-18\) + n)\)\ \
\((\(-17\) + n)\)\ n\^8\)\ \[Delta]\^8 + \((8\ \((\(-410793984000\) + 
                    496238556880\ n - 260105798876\ n\^2 + 
                    77190631056\ n\^3 - 14193501685\ n\^4 + 
                    1664144405\ n\^5 - 123591930\ n\^6 + 5592510\ n\^7 - 
                    140085\ n\^8 + 1485\ n\^9)\))\)/\((15\ \ Product[
                  n - l, {l, 15, 
                    23}]\ n\^10)\)\ \[Delta]\^10 + \((4\ \
\((\(-194403118003200\) + 325388683075808\ n - 242633466472824\ n\^2 + 
                    105963182968412\ n\^3 - 29968186094154\ n\^4 + 
                    5731042891343\ n\^5 - 751797439470\ n\^6 + 
                    67303962495\ n\^7 - 4018367430\ n\^8 + 152338725\ n\^9 - 
                    3305610\ n\^10 + 31185\ n\^11)\))\)/\((135\ \ Product[
                  n - l, {l, 13, 
                    23}]\ n\^12)\)\ \[Delta]\^12 + \((8\ \
\((\(-865563463987200\) + 2006785787316096\ n - 2109187314296512\ n\^2 + 
                    1326453111711432\ n\^3 - 554822138495644\ n\^4 + 
                    162277681506930\ n\^5 - 33977351262217\ n\^6 + 
                    5129641620213\ n\^7 - 555791165325\ n\^8 + 
                    42550007445\ n\^9 - 2234609883\ n\^10 + 76274055\ n\^11 - 
                    1519155\ n\^12 + 13365\ n\^13)\))\)/\((135\ \ Product[
                  n - l, {l, 11, 
                    23}]\ n\^14)\)\ \[Delta]\^14 + \((\(-15316992558489600\) \
+ 50385517290249984\ n - 76055789515931136\ n\^2 + 69697080216283792\ n\^3 - 
                43226509432215040\ n\^4 + 19147357861214920\ n\^5 - 
                6230300534190880\ n\^6 + 1508904021249625\ n\^7 - 
                272788075500160\ n\^8 + 36628320671580\ n\^9 - 
                3609395697600\ n\^10 + 255832225110\ n\^11 - 
                12623022720\ n\^12 + 409770900\ n\^13 - 7840800\ n\^14 + 
                66825\ n\^15)\)/\((135\ \ Product[
                  n - l, {l, 9, 
                    23}]\ n\^16)\)\ \[Delta]\^16 + \((4\ \
\((\(-10407771581644800\) + 51504084456609792\ n - 118055264188414720\ n\^2 + 
                    166056608030039424\ n\^3 - 160061462260374480\ n\^4 + 
                    111799763813266128\ n\^5 - 58347459699260520\ n\^6 + 
                    23123132995030512\ n\^7 - 7003653149027885\ n\^8 + 
                    1620022963976505\ n\^9 - 284307308170380\ n\^10 + 
                    37439730935244\ n\^11 - 3642898415310\ n\^12 + 
                    256194691830\ n\^13 - 12588885540\ n\^14 + 
                    408167100\ n\^15 - 7818525\ n\^16 + 
                    66825\ n\^17)\))\)/\((1215\ \ Product[
                  n - l, {l, 7, 
                    23}]\ n\^18)\)\ \[Delta]\^18 + \((2\ \
\((\(-1113255257702400\) + 9363653139050496\ n - 36808730139741696\ n\^2 + 
                    89700650257120256\ n\^3 - 151503280619997216\ n\^4 + 
                    187853501801398800\ n\^5 - 176578276579475760\ n\^6 + 
                    128106768394750920\ n\^7 - 72329676786125010\ n\^8 + 
                    31788534398922385\ n\^9 - 10813161545043450\ n\^10 + 
                    2811348033963975\ n\^11 - 549963699276420\ n\^12 + 
                    79697610712170\ n\^13 - 8418185018100\ n\^14 + 
                    634797627750\ n\^15 - 33097754250\ n\^16 + 
                    1128874725\ n\^17 - 22586850\ n\^18 + 
                    200475\ n\^19)\))\)/\((6075\ \ Product[
                  n - l, {l, 5, 
                    23}]\ n\^20)\)\ \[Delta]\^20 + \((4\ \((\(-1\) + 
                    n)\)\ \((3185049600 - 879020457984\ n + 
                    6356250224640\ n\^2 + 45557526955520\ n\^3 + 
                    138391001959040\ n\^4 + 147663089837664\ n\^5 + 
                    192314602913520\ n\^6 - 60340525673520\ n\^7 + 
                    117842052451200\ n\^8 - 157247255108810\ n\^9 + 
                    109810383520555\ n\^10 - 71033705242410\ n\^11 + 
                    36286495839045\ n\^12 - 12162797555220\ n\^13 + 
                    2626809683310\ n\^14 - 372679226100\ n\^15 + 
                    35087989050\ n\^16 - 2169734850\ n\^17 + 
                    84594375\ n\^18 - 1883250\ n\^19 + 
                    18225\ n\^20)\))\)/\((6075\ \ Product[
                  n - l, {l, 3, 
                    23}]\ n\^22)\)\ \[Delta]\^22 + \((1505662706987827200 + 
                5695207005856038912\ n + 1381755542608097280\ n\^2 - 
                20648254237703705600\ n\^3 - 35073522879588560640\ n\^4 - 
                16696843230055573312\ n\^5 + 11039542774237897920\ n\^6 + 
                16010920027770748080\ n\^7 + 4697043482211640560\ n\^8 - 
                2374142765585691100\ n\^9 - 1838250323611201500\ n\^10 - 
                98512043511756875\ n\^11 + 237035731839870600\ n\^12 + 
                48526662875458950\ n\^13 - 18529819783593300\ n\^14 - 
                5122164887965125\ n\^15 + 1437449827413600\ n\^16 + 
                255035307126600\ n\^17 - 133668717682500\ n\^18 + 
                21485319730875\ n\^19 - 1824954931800\ n\^20 + 
                88114776750\ n\^21 - 2288695500\ n\^22 + 
                24877125\ n\^23)\)/\((24877125\ \ Product[
                  n - l, {l, 1, 23}]\ n\^24)\)\ \[Delta]\^24\)], "Input"],

Cell[BoxData[
    \(an[25, \[Delta]_] := \((1 + \(4\ \((\(-22\) + 3\ n)\)\)\/\(\((\(-24\) + \
n)\)\ n\^2\)\ \[Delta]\^2 + \(22\ \((\(-9016\) + 3074\ n - 321\ n\^2 + 9\ \
n\^3)\)\)\/\(3\ \((\(-24\) + n)\)\ \((\(-23\) + n)\)\ \((\(-22\) + n)\)\ n\^4\
\)\ \[Delta]\^4 + \(220\ \((\(-97520\) + \(511636\ n\)\/9 - \(113660\ \
n\^2\)\/9 + \(3905\ n\^3\)\/3 - 60\ n\^4 + n\^5)\)\)\/\(\((\(-24\) + n)\)\ \
\((\(-23\) + n)\)\ \((\(-22\) + n)\)\ \((\(-21\) + n)\)\ \((\(-20\) + n)\)\ n\
\^6\)\ \[Delta]\^6 + \(55\ \((\(-172171008\) + 150875824\ n - 54809076\ n\^2 \
+ 10571288\ n\^3 - 1151115\ n\^4 + 69669\ n\^5 - 2169\ n\^6 + 27\ n\^7)\)\)\/\
\(3\ \((\(-24\) + n)\)\ \((\(-23\) + n)\)\ \((\(-22\) + n)\)\ \((\(-21\) + n)\
\)\ \((\(-20\) + n)\)\ \((\(-19\) + n)\)\ \((\(-18\) + n)\)\ n\^8\)\ \[Delta]\
\^8 + 8\/9\ \((\(-230044631040\) + 286061527136\ n - 154154322520\ n\^2 + 
                    46912383100\ n\^3 - 8805006650\ n\^4 + 1045993443\ n\^5 - 
                    77903100\ n\^6 + 3497670\ n\^7 - 86130\ n\^8 + 
                    891\ n\^9)\)/\((\(n\^10\) 
                    Product[n - l, {l, 16, 24}])\)\ \[Delta]\^10 + 
            4\/351\ \((\(-466567483207680\) + 803928877714560\ n - 
                    616803394689664\ n\^2 + 276797317092296\ n\^3 - 
                    80238082864940\ n\^4 + 15660446371570\ n\^5 - 
                    2082851247477\ n\^6 + 187376001813\ n\^7 - 
                    11133051930\ n\^8 + 416215800\ n\^9 - 8837829\ n\^10 + 
                    81081\ n\^11)\)/\((\(n\^12\) 
                    Product[n - l, {l, 14, 24}])\)\ \ \[Delta]\^12 + 
            8\/351\ \((\(-2045877278515200\) + 4884163601168640\ n - 
                    5286158722637056\ n\^2 + 3421954014498864\ n\^3 - 
                    1471617866507776\ n\^4 + 441549101125704\ n\^5 - 
                    94474470561328\ n\^6 + 14488778004987\ n\^7 - 
                    1581673249728\ n\^8 + 120861810927\ n\^9 - 
                    6277121136\ n\^10 + 210150369\ n\^11 - 4077216\ n\^12 + 
                    34749\ n\^13)\)/\((\(n\^14\) 
                    Product[
                      n - l, {l, 12, 
                        24}])\)\ \[Delta]\^14 + \(1\/1053\) \((5\ \
\((\(-21239563014438912\) + 71966484913907712\ n - 111955092999868672\ n\^2 + 
                        105765478426663040\ n\^3 - 67616977867097200\ n\^4 + 
                        30851150789934800\ n\^5 - 10322321488297000\ n\^6 + 
                        2562316649228336\ n\^7 - 472281987741135\ n\^8 + 
                        64149760425465\ n\^9 - 6333600468195\ n\^10 + 
                        445346770869\ n\^11 - 21600383805\ n\^12 + 
                        683918235\ n\^13 - 12683385\ n\^14 + 
                        104247\ n\^15)\))\)/\((\(n\^16\) 
                    Product[
                      n - l, {l, 10, 
                        24}])\)\ \ \[Delta]\^16 + \(1\/22113\) \((20\ \
\((\(-32472247334731776\) + 165578821553737728\ n - 
                        391430960063488512\ n\^2 + 568346652925628416\ n\^3 - 
                        565912022972911328\ n\^4 + 408540910137753904\ n\^5 - 
                        220369272664705136\ n\^6 + 90202224892126984\ n\^7 - 
                        28157506652138318\ n\^8 + 6685695809291499\ n\^9 - 
                        1195516780049592\ n\^10 + 158742707167044\ n\^11 - 
                        15393565038852\ n\^12 + 1067070230226\ n\^13 - 
                        51194543400\ n\^14 + 1608322716\ n\^15 - 
                        29675646\ n\^16 + 243243\ n\^17)\))\)/\((\(n\^18\) 
                    Product[
                      n - l, {l, 8, 
                        24}])\)\ \[Delta]\^18 + \((\(-\(1466015154176\/5\)\) \
+ \(6235474868469760\ n\)\/2457 - \(25412139426983936\ n\^2\)\/2457 + \
\(572716419073836032\ n\^3\)\/22113 - \(1677814489243573504\ n\^4\)\/36855 + \
\(61266808697327680\ n\^5\)\/1053 - \(20004078007984480\ n\^6\)\/351 + \
\(45085011346507328\ n\^7\)\/1053 - \(8843753987474720\ n\^8\)\/351 + \
\(2796506702022220\ n\^9\)\/243 - \(329606353982530\ n\^10\)\/81 + \
\(29596907098022\ n\^11\)\/27 - \(5928233417480\ n\^12\)\/27 + \(288390784880\
\ n\^13\)\/9 - \(10060972900\ n\^14\)\/3 + \(741655508\ n\^15\)\/3 - 
                    12471800\ n\^16 + 408540\ n\^17 - 7810\ n\^18 + 
                    66\ n\^19)\)/\((\(n\^20\) 
                    Product[
                      n - l, {l, 6, 
                        24}])\)\ \[Delta]\^20 + \(1\/331695\) \((4\ \
\((\(-115935805440\) + 10069936313499648\ n + 56488642078445568\ n\^2 + 
                        141047108087403520\ n\^3 + 204966666427206400\ n\^4 + 
                        194012745751324992\ n\^5 + 112531250660960832\ n\^6 + 
                        47667949403667600\ n\^7 - 10721769464016240\ n\^8 + 
                        7174745269648460\ n\^9 - 16960009015770100\ n\^10 + 
                        10447599584706375\ n\^11 - 6220300772371140\ n\^12 + 
                        3182986043968185\ n\^13 - 1045158202506600\ n\^14 + 
                        215452416856950\ n\^15 - 28766283076440\ n\^16 + 
                        2531917934910\ n\^17 - 145983392100\ n\^18 + 
                        5304355875\ n\^19 - 110122740\ n\^20 + 
                        995085\ n\^21)\))\)/\((\(n\^22\) 
                    Product[
                      n - l, {l, 4, 
                        24}])\)\ \[Delta]\^22 + \(1\/995085\) \
\((\(-1505662706987827200\)\ n - 7200869712843866112\ n\^2 - 
                    13986369959849275392\ n\^3 - 13325188056144550912\ n\^4 - 
                    4720667009902685440\ n\^5 + 2501512611484011072\ n\^6 + 
                    3206509975113244032\ n\^7 + 934371764632396752\ n\^8 - 
                    291837479763073440\ n\^9 - 247274724342790340\ n\^10 - 
                    22051201628809640\ n\^11 + 23705094984146835\ n\^12 + 
                    5381635434464835\ n\^13 - 1470049880468715\ n\^14 - 
                    443502438794415\ n\^15 + 99873152288910\ n\^16 + 
                    18251082559710\ n\^17 - 8160226164090\ n\^18 + 
                    1185534760410\ n\^19 - 92129502465\ n\^20 + 
                    4097428335\ n\^21 - 98513415\ n\^22 + 
                    995085\ n\^23)\)/\((\(n\^24\) 
                    Product[
                      n - l, {l, 2, 
                        24}])\)\ \ \[Delta]\^24)\) \@\(1 + \
\((\[Delta]/n)\)\^2\)\)], "Input"],

Cell[BoxData[
    \(an[26, \[Delta]_] := 
      1 + \(13\ \((\(-\(25\/3\)\) + n)\)\)\/\(\((\(-25\) + n)\)\ n\^2\)\ \
\[Delta]\^2 + \(78\ \((\(-1380\) + \(3743\ n\)\/9 - \(116\ n\^2\)\/3 + \
n\^3)\)\)\/\(\((\(-25\) + n)\)\ \((\(-24\) + n)\)\ \((\(-23\) + n)\)\ n\^4\)\ \
\[Delta]\^4 + \(286\ \((\(-168360\) + \(776306\ n\)\/9 - \(152135\ n\^2\)\/9 \
+ \(4655\ n\^3\)\/3 - 65\ n\^4 + n\^5)\)\)\/\(\((\(-25\) + n)\)\ \((\(-24\) + \
n)\)\ \((\(-23\) + n)\)\ \((\(-22\) + n)\)\ \((\(-21\) + n)\)\ n\^6\)\ \
\[Delta]\^6 + \(715\ \((\(-389650176\) + 297173848\ n - 94159422\ n\^2 + \
15916763\ n\^3 - 1532940\ n\^4 + 83250\ n\^5 - 2358\ n\^6 + 27\ \
n\^7)\)\)\/\(27\ \((\(-25\) + n)\)\ \((\(-24\) + n)\)\ \((\(-23\) + n)\)\ \((\
\(-22\) + n)\)\ \((\(-21\) + n)\)\ \((\(-20\) + n)\)\ \((\(-19\) + n)\)\ n\^8\
\)\ \[Delta]\^8 + 
        13\/9\ \((\(-727105351680\) + 776049914640\ n - 359425887436\ n\^2 + 
                94277722704\ n\^3 - 15332080181\ n\^4 + 1591798659\ n\^5 - 
                104873274\ n\^6 + 4218786\ n\^7 - 94149\ n\^8 + 
                891\ n\^9)\)/\((\(n\^10\) 
                Product[n - l, {l, 17, 25}])\)\ \[Delta]\^10 + 
        4\/189\ \((\(-2262277387376640\) + 3281083820813760\ n - 
                2120733083006720\ n\^2 + 803228784233876\ n\^3 - 
                197174883025120\ n\^4 + 32770608585715\ n\^5 - 
                3743064244920\ n\^6 + 292511482263\ n\^7 - 
                15290074800\ n\^8 + 509053545\ n\^9 - 9729720\ n\^10 + 
                81081\ n\^11)\)/\((\(n\^12\) 
                Product[n - l, {l, 15, 25}])\)\ \[Delta]\^12 + 
        4\/81\ \((\(-17661992859463680\) + 34498634605541760\ n - 
                30567532549675840\ n\^2 + 16220028063563688\ n\^3 - 
                5730922964516308\ n\^4 + 1418144750633754\ n\^5 - 
                251754271592395\ n\^6 + 32319082138629\ n\^7 - 
                2988637753959\ n\^8 + 196113125637\ n\^9 - 
                8867809665\ n\^10 + 261787383\ n\^11 - 4528953\ n\^12 + 
                34749\ n\^13)\)/\((\(n\^14\) 
                Product[n - l, {l, 13, 25}])\)\ \[Delta]\^14 + 
        1\/81\ \((\(-422822619141931008\) + 1122191023925670912\ n - 
                1367952648601661568\ n\^2 + 1013547248095187840\ n\^3 - 
                509019460382300760\ n\^4 + 182944221418683140\ n\^5 - 
                48427990840137090\ n\^6 + 9575285724915911\ n\^7 - 
                1419735221619000\ n\^8 + 157246837373340\ n\^9 - 
                12866650016220\ n\^10 + 762656048154\ n\^11 - 
                31692941280\ n\^12 + 872431560\ n\^13 - 14247090\ n\^14 + 
                104247\ n\^15)\)/\((\(n\^16\) 
                Product[
                  n - l, {l, 11, 
                    25}])\)\ \[Delta]\^16 + \(1\/1701\) \((5\ \
\((\(-2479067087961784320\) + 9212796542372050944\ n - 
                    15869866348093425408\ n\^2 + 16793651701280897408\ n\^3 - 
                    12196536555248540432\ n\^4 + 6432503147929281584\ n\^5 - 
                    2542407909804480872\ n\^6 + 766203623690248016\ n\^7 - 
                    177477179410397321\ n\^8 + 31632138560841819\ n\^9 - 
                    4319161841518524\ n\^10 + 447659773492932\ n\^11 - 
                    34711483180374\ n\^12 + 1969865003106\ n\^13 - 
                    79045866900\ n\^14 + 2116214100\ n\^15 - 
                    33810777\ n\^16 + 243243\ n\^17)\))\)/\((\(n\^18\) 
                Product[
                  n - l, {l, 9, 
                    25}])\)\ \[Delta]\^18 + \(1\/25515\) \((2\ \
\((\(-15739667746168504320\) + 87157871836868173824\ n - 
                    225416448713708798976\ n\^2 + 
                    361208275378381270784\ n\^3 - 
                    401086042591891402176\ n\^4 + 
                    326984954375137180080\ n\^5 - 
                    202285779796089047520\ n\^6 + 
                    96791842064627301480\ n\^7 - 36183041310181864140\ n\^8 + 
                    10603731475445179435\ n\^9 - 2431901759918734740\ n\^10 + 
                    433874199587213385\ n\^11 - 59659268762653560\ n\^12 + 
                    6245695791324990\ n\^13 - 489859582572360\ n\^14 + 
                    28136444025690\ n\^15 - 1143013451580\ n\^16 + 
                    30980644695\ n\^17 - 501080580\ n\^18 + 
                    3648645\ n\^19)\))\)/\((\(n\^20\) 
                Product[
                  n - l, {l, 7, 
                    25}])\)\ \[Delta]\^20 + \(1\/25515\) \((2\ \
\((\(-74810766694809600\) + 698182192824238080\ n - 
                    3066721297313236992\ n\^2 + 8416437647634915840\ n\^3 - 
                    16163386275992512640\ n\^4 + 23030026857880922400\ n\^5 - 
                    25203490524938214768\ n\^6 + 21619792118483042400\ n\^7 - 
                    14701523037529725600\ n\^8 + 7964683782136154010\ n\^9 - 
                    3432464211281609875\ n\^10 + 1169945932338899625\ n\^11 - 
                    311752985043980025\ n\^12 + 63976230548697285\ n\^13 - 
                    9963374916099150\ n\^14 + 1161497256806250\ n\^15 - 
                    99838061464050\ n\^16 + 6198159354660\ n\^17 - 
                    269012937375\ n\^18 + 7715778525\ n\^19 - 
                    131019525\ n\^20 + 995085\ n\^21)\))\)/\((\(n\^22\) 
                Product[
                  n - l, {l, 5, 
                    25}])\)\ \[Delta]\^22 + \(1\/76545\) \((\(-642105999360\) \
- 2137317702893568\ n + 19368723024101376\ n\^2 + 122391911715047424\ n\^3 + 
                228045532612361728\ n\^4 + 161040892354491008\ n\^5 - 
                147089484108805536\ n\^6 - 187357528353550704\ n\^7 - 
                298237569055030608\ n\^8 + 148282992840232320\ n\^9 - 
                159291983694448570\ n\^10 + 198888283968778285\ n\^11 - 
                133503780140780700\ n\^12 + 77011741500081570\ n\^13 - 
                38078864711211870\ n\^14 + 13362559067292435\ n\^15 - 
                3145033379287800\ n\^16 + 500107042054620\ n\^17 - 
                54393681011670\ n\^18 + 4049106896835\ n\^19 - 
                202694391900\ n\^20 + 6516479970\ n\^21 - 121400370\ n\^22 + 
                995085\ n\^23)\)/\((\(n\^24\) 
                Product[
                  n - l, {l, 3, 
                    25}])\)\ \[Delta]\^24 + \(1\/229635\) \
\((\(-844922884529848320\) - 3261358271400247296\ n - 
                1059540213464727552\ n\^2 + 11417155818079850496\ n\^3 + 
                20550727063862727680\ n\^4 + 11136138290551662336\ n\^5 - 
                5162980746530909120\ n\^6 - 9447857339480990976\ n\^7 - 
                3540174527751267120\ n\^8 + 997803145263656160\ n\^9 + 
                1154375511094074412\ n\^10 + 182614724762389920\ n\^11 - 
                118623461247842005\ n\^12 - 44549389382230005\ n\^13 + 
                5264094852974250\ n\^14 + 4322271624553350\ n\^15 - 
                143972324516475\ n\^16 - 285619666407075\ n\^17 + 
                20019304305000\ n\^18 + 13722967358100\ n\^19 - 
                3640818656475\ n\^20 + 429804299925\ n\^21 - 
                28913853150\ n\^22 + 1144347750\ n\^23 - 24877125\ n\^24 + 
                229635\ n\^25)\)/\((\(n\^26\) 
                Product[n - l, {l, 1, 25}])\)\ \[Delta]\^26\)], "Input"],

Cell[BoxData[
    \(an[27, \[Delta]_] := \((1 + \(13\ \((\(-8\) + n)\)\)\/\(\((\(-26\) + n)\
\)\ n\^2\)\ \[Delta]\^2 + \(78\ \((\(-1320\) + 410\ n - 39\ n\^2 + \
n\^3)\)\)\/\(\((\(-26\) + n)\)\ \((\(-25\) + n)\)\ \((\(-24\) + n)\)\ n\^4\)\ \
\[Delta]\^4 + \(286\ \((\(-\(1122400\/7\)\) + 84448\ n - 16946\ n\^2 + 1579\ \
n\^3 - 66\ n\^4 + n\^5)\)\)\/\(\((\(-26\) + n)\)\ \((\(-25\) + n)\)\ \((\(-24\
\) + n)\)\ \((\(-23\) + n)\)\ \((\(-22\) + n)\)\ n\^6\)\ \[Delta]\^6 + \(715\ \
\((\(-13671936\) + \(74961744\ n\)\/7 - \(24336252\ n\^2\)\/7 + 599464\ n\^3 \
- 58435\ n\^4 + 3175\ n\^5 - 89\ n\^6 + n\^7)\)\)\/\(\((\(-26\) + n)\)\ \
\((\(-25\) + n)\)\ \((\(-24\) + n)\)\ \((\(-23\) + n)\)\ \((\(-22\) + n)\)\ \
\((\(-21\) + n)\)\ \((\(-20\) + n)\)\ n\^8\)\ \[Delta]\^8 + 
            39\/7\ \((\(-177420042240\) + 194414654720\ n - 
                    92316631088\ n\^2 + 24761761156\ n\^3 - 
                    4099868212\ n\^4 + 430447479\ n\^5 - 28420392\ n\^6 + 
                    1135134\ n\^7 - 24948\ n\^8 + 231\ n\^9)\)/\((\(n\^10\) 
                    Product[n - l, {l, 18, 26}])\)\ \[Delta]\^10 + 
            4\/21\ \((\(-234606543876096\) + 349332174828416\ n - 
                    231641391084480\ n\^2 + 89873604450344\ n\^3 - 
                    22541551726980\ n\^4 + 3812181148490\ n\^5 - 
                    440430155451\ n\^6 + 34545668157\ n\^7 - 
                    1797385590\ n\^8 + 59099040\ n\^9 - 1108107\ n\^10 + 
                    9009\ n\^11)\)/\((\(n\^12\) 
                    Product[n - l, {l, 16, 26}])\)\ \[Delta]\^12 + 
            4\/3\ \((\(-603828815708160\) + 1211079343947264\ n - 
                    1101608386947200\ n\^2 + 599660568317408\ n\^3 - 
                    217045453381016\ n\^4 + 54887003629172\ n\^5 - 
                    9920027773370\ n\^6 + 1289533716185\ n\^7 - 
                    119905983054\ n\^8 + 7849957401\ n\^9 - 
                    351415350\ n\^10 + 10199475\ n\^11 - 172458\ n\^12 + 
                    1287\ n\^13)\)/\((\(n\^14\) 
                    Product[n - l, {l, 14, 26}])\)\ \[Delta]\^14 + 
            1\/3\ \((\(-14236451822960640\) + 38807800337221632\ n - 
                    48597110328834304\ n\^2 + 36984807524996224\ n\^3 - 
                    19068523381657072\ n\^4 + 7027300132156720\ n\^5 - 
                    1903429604424712\ n\^6 + 383794331000080\ n\^7 - 
                    57744613017663\ n\^8 + 6447220109187\ n\^9 - 
                    527714207163\ n\^10 + 31043563551\ n\^11 - 
                    1270890621\ n\^12 + 34243209\ n\^13 - 544401\ n\^14 + 
                    3861\ n\^15)\)/\((\(n\^16\) 
                    Product[
                      n - l, {l, 12, 
                        26}])\)\ \[Delta]\^16 + \
\((\(-\(58296698129612800\/9\)\) + \(1558053836174213120\ n\)\/63 - \
\(24829800114965258240\ n\^2\)\/567 + \(142961358973623040\ n\^3\)\/3 - \
\(961075552305702400\ n\^4\)\/27 + \(57912992725546640\ n\^5\)\/3 - \
\(211675525770864320\ n\^6\)\/27 + \(21814360740323320\ n\^7\)\/9 - \
\(46521893250274000\ n\^8\)\/81 + \(312777539487985\ n\^9\)\/3 - 
                    14406988550240\ n\^10 + \(4497635625340\ n\^11\)\/3 - 
                    115722097920\ n\^12 + 6483807330\ n\^13 - 
                    254997600\ n\^14 + 6649500\ n\^15 - 102960\ n\^16 + 
                    715\ n\^17)\)/\((\(n\^18\) 
                    Product[
                      n - l, {l, 10, 
                        26}])\)\ \[Delta]\^18 + \((\(-1057506861252608\) + \
\(1895720541324673024\ n\)\/315 - \(560310816299978752\ n\^2\)\/35 + \
\(74858246129846948864\ n\^3\)\/2835 - \(85624235396495542528\ n\^4\)\/2835 + \
\(685214900684524352\ n\^5\)\/27 - \(437098277563489504\ n\^6\)\/27 + \
\(215645040148927168\ n\^7\)\/27 - \(581480965259472224\ n\^8\)\/189 + \
\(75118501998774572\ n\^9\)\/81 - \(17661975074799874\ n\^10\)\/81 + 
                    39648938492878\ n\^11 - \(16527345786952\ n\^12\)\/3 + \
\(1730897403664\ n\^13\)\/3 - \(313717021332\ n\^14\)\/7 + 
                    2526495972\ n\^15 - 99977592\ n\^16 + 2623764\ n\^17 - 
                    40898\ n\^18 + 286\ n\^19)\)/\((\(n\^20\) 
                    Product[n - l, {l, 8, 26}])\)\ \[Delta]\^20 + 
            2\/945\ \((\(-2216615309475840\) + 21411022612267008\ n - 
                    95278167527694336\ n\^2 + 274309130009927680\ n\^3 - 
                    534315289186160640\ n\^4 + 796860815650547712\ n\^5 - 
                    892468564673083744\ n\^6 + 797775556686039120\ n\^7 - 
                    559837769404729200\ n\^8 + 315181570257528680\ n\^9 - 
                    140880103003047990\ n\^10 + 49772459337838965\ n\^11 - 
                    13730051823124910\ n\^12 + 2892745985011155\ n\^13 - 
                    456099857167500\ n\^14 + 53022822354450\ n\^15 - 
                    4484728663740\ n\^16 + 271081276830\ n\^17 - 
                    11364976350\ n\^18 + 313083225\ n\^19 - 5085990\ n\^20 + 
                    36855\ n\^21)\)/\((\(n\^22\) 
                    Product[
                      n - l, {l, 6, 
                        26}])\)\ \[Delta]\^22 + \(1\/8505\) \((\(-47563407360\
\) - 67960743579353088\ n - 386995221033615360\ n\^2 - 
                    982055007960731648\ n\^3 - 1463917513464419328\ n\^4 - 
                    1407383473561499392\ n\^5 - 891975766712992320\ n\^6 - 
                    326554593016501632\ n\^7 - 41255155318937232\ n\^8 + 
                    60529618012314560\ n\^9 + 3852702969620580\ n\^10 + 
                    23533604538071800\ n\^11 - 17341388991423375\ n\^12 + 
                    8915571722506995\ n\^13 - 4893220057357905\ n\^14 + 
                    1900181504314665\ n\^15 - 464635090383750\ n\^16 + 
                    73592586445950\ n\^17 - 7784859821310\ n\^18 + 
                    556158092490\ n\^19 - 26519568075\ n\^20 + 
                    808782975\ n\^21 - 14262885\ n\^22 + 
                    110565\ n\^23)\)/\((\(n\^24\) 
                    Product[
                      n - l, {l, 4, 
                        26}])\)\ \[Delta]\^24 + \(1\/8505\) \((n\ \
\((844922884529848320 + 4106281155930095616\ n + 8177146783370477568\ n\^2 + 
                        8150404977002704896\ n\^3 + 
                        3332176288909720576\ n\^4 - 
                        1131496875451798272\ n\^5 - 
                        1919487239553533248\ n\^6 - 
                        707391745584459456\ n\^7 + 101845523695214064\ n\^8 + 
                        154529387798173296\ n\^9 + 29353648989238820\ n\^10 - 
                        11083743238331700\ n\^11 - 4768341165411095\ n\^12 + 
                        293735863466760\ n\^13 + 366105719775630\ n\^14 - 
                        1677383250540\ n\^15 - 20458350930105\ n\^16 + 
                        1032283660320\ n\^17 + 849154113720\ n\^18 - 
                        199458351180\ n\^19 + 21467972295\ n\^20 - 
                        1329977880\ n\^21 + 48767670\ n\^22 - 986580\ n\^23 + 
                        8505\ n\^24)\))\)/\((\(n\^26\) 
                    Product[
                      n - l, {l, 2, 
                        26}])\)\ \[Delta]\^26)\) \@\(1 + \
\((\[Delta]/n)\)\^2\)\)], "Input"],

Cell[BoxData[
    \(an[28, \[Delta]_] := 
      1 + \(14\ \((\(-9\) + n)\)\)\/\(\((\(-27\) + n)\)\ n\^2\)\ \[Delta]\^2 \
+ \(91\ \((\(-1770\) + 491\ n - 42\ n\^2 + n\^3)\)\)\/\(\((\(-27\) + n)\)\ \
\((\(-26\) + n)\)\ \((\(-25\) + n)\)\ n\^4\)\ \[Delta]\^4 + \(364\ \
\((\(-\(1843680\/7\)\) + 123346\ n - 22089\ n\^2 + 1853\ n\^3 - 71\ n\^4 + \
n\^5)\)\)\/\(\((\(-27\) + n)\)\ \((\(-26\) + n)\)\ \((\(-25\) + n)\)\ \
\((\(-24\) + n)\)\ \((\(-23\) + n)\)\ n\^6\)\ \[Delta]\^6 + \(1001\ \
\((\(-28518528\) + \(137974084\ n\)\/7 - \(39611008\ n\^2\)\/7 + 866769\ n\^3 \
- 75680\ n\^4 + 3730\ n\^5 - 96\ n\^6 + n\^7)\)\)\/\(\((\(-27\) + n)\)\ \
\((\(-26\) + n)\)\ \((\(-25\) + n)\)\ \((\(-24\) + n)\)\ \((\(-23\) + n)\)\ \
\((\(-22\) + n)\)\ \((\(-21\) + n)\)\ n\^8\)\ \[Delta]\^8 + \((2002\ \
\((\(-\(23498713600\/11\)\) + \(42914870960\ n\)\/21 - \(17814222652\ \
n\^2\)\/21 + \(4188660256\ n\^3\)\/21 - \(610901513\ n\^4\)\/21 + 
                    2710969\ n\^5 - 160538\ n\^6 + 5814\ n\^7 - 117\ n\^8 + 
                    n\^9)\))\)/\((\((\(-27\) + n)\)\ \((\(-26\) + 
                    n)\)\ \((\(-25\) + n)\)\ \((\(-24\) + n)\)\ \((\(-23\) + 
                    n)\)\ \((\(-22\) + n)\)\ \((\(-21\) + n)\)\ \((\(-20\) + 
                    n)\)\ \((\(-19\) + n)\)\ n\^10)\) \[Delta]\^10 + 
        1\/3\ \((\(-932284280540160\) + 1194362205764832\ n - 
                682017742367624\ n\^2 + 228285076709404\ n\^3 - 
                49551507332470\ n\^4 + 7288604589695\ n\^5 - 
                737777813058\ n\^6 + 51188264127\ n\^7 - 2380628250\ n\^8 + 
                70675605\ n\^9 - 1207206\ n\^10 + 9009\ n\^11)\)/\((\(n\^12\) 
                Product[n - l, {l, 17, 27}])\)\ \ \[Delta]\^12 + 
        8\/3\ \((\(-3799447251148800\) + 6425475083032320\ n - 
                4931269825254112\ n\^2 + 2267664676203992\ n\^3 - 
                694874330977372\ n\^4 + 149284615061582\ n\^5 - 
                23042198674495\ n\^6 + 2577054511031\ n\^7 - 
                208139226867\ n\^8 + 11963942991\ n\^9 - 475359885\ n\^10 + 
                12369357\ n\^11 - 189189\ n\^12 + 1287\ n\^13)\)/\((\(n\^14\) 
                Product[n - l, {l, 15, 27}])\)\ \ \[Delta]\^14 + 
        7\/9\ \((\(-167073969359831040\) + 372999791910763008\ n - 
                382721289756145088\ n\^2 + 238877298347108176\ n\^3 - 
                101165460823251680\ n\^4 + 30701984596886200\ n\^5 - 
                6874802403397292\ n\^6 + 1152488439851749\ n\^7 - 
                145313742857712\ n\^8 + 13736947222284\ n\^9 - 
                963422284968\ n\^10 + 49168653534\ n\^11 - 
                1767349584\ n\^12 + 42270228\ n\^13 - 602316\ n\^14 + 
                3861\ n\^15)\)/\((\(n\^16\) 
                Product[n - l, {l, 13, 27}])\)\ \ \[Delta]\^16 + 
        2\/81\ \((\(-21377232584521482240\) + 63943937043933616128\ n - 
                88728712785651389184\ n\^2 + 75709655072929661056\ n\^3 - 
                44392849629060105488\ n\^4 + 18934077879441154192\ n\^5 - 
                6064964183814397736\ n\^6 + 1485446900371107856\ n\^7 - 
                280642139925246281\ n\^8 + 40985649821309193\ n\^9 - 
                4611570439343868\ n\^10 + 396442804529772\ n\^11 - 
                25677582592662\ n\^12 + 1226004882102\ n\^13 - 
                41683742100\ n\^14 + 951890940\ n\^15 - 13054041\ n\^16 + 
                81081\ n\^17)\)/\((\(n\^18\) 
                Product[
                  n - l, {l, 11, 
                    27}])\)\ \ \[Delta]\^18 + \((\(-467298903540498432\) + \
\(29066317069626413056\ n\)\/15 - \(168952778159162719744\ n\^2\)\/45 + \
\(608867623156524363776\ n\^3\)\/135 - \(1522031076561921716384\ n\^4\)\/405 \
+ \(20722167081223430704\ n\^5\)\/9 - \(28962309926071229456\ n\^6\)\/27 + \
\(1162984215799166152\ n\^7\)\/3 - \(2967221022891270118\ n\^8\)\/27 + \
\(663076723891878569\ n\^9\)\/27 - \(350435282683708586\ n\^10\)\/81 + 
                598479361292813\ n\^11 - \(193583421499468\ n\^12\)\/3 + \
\(16088857098314\ n\^13\)\/3 - 338184353364\ n\^14 + 15811077282\ n\^15 - 
                528906378\ n\^16 + 11930919\ n\^17 - 162162\ n\^18 + 
                1001\ n\^19)\)/\((\(n\^20\) 
                Product[n - l, {l, 9, 27}])\)\ \[Delta]\^20 + 
        4\/405\ \((\(-4497443751639121920\) + 27576958272517177344\ n - 
                79511571499357310976\ n\^2 + 143136717211485770240\ n\^3 - 
                180141511780528688640\ n\^4 + 168156286421259548256\ n\^5 - 
                120532360125115619824\ n\^6 + 67755183046672662240\ n\^7 - 
                30243571859699441880\ n\^8 + 10787361418153854430\ n\^9 - 
                3079382299428610575\ n\^10 + 701894174960169555\ n\^11 - 
                127033284484271165\ n\^12 + 18108433280119455\ n\^13 - 
                2012563678220550\ n\^14 + 172213718993550\ n\^15 - 
                11160720980370\ n\^16 + 535206688380\ n\^17 - 
                18328912875\ n\^18 + 422542575\ n\^19 - 5859945\ n\^20 + 
                36855\ n\^21)\)/\((\(n\^22\) 
                Product[
                  n - l, {l, 7, 
                    27}])\)\ \[Delta]\^22 + \(1\/1215\) \
\((\(-113997363869122560\) + 1169583615949012992\ n - 
                5679482355042213888\ n\^2 + 17353216970731693056\ n\^3 - 
                37346219862991687168\ n\^4 + 60195194570987730368\ n\^5 - 
                75228756650121055872\ n\^6 + 74565593843199501744\ n\^7 - 
                59431115693750083872\ n\^8 + 38351762186042991540\ n\^9 - 
                20103007830761410040\ n\^10 + 8536763273947421365\ n\^11 - 
                2920265820280192080\ n\^12 + 796303674451911990\ n\^13 - 
                170610384542325000\ n\^14 + 28308582931601115\ n\^15 - 
                3591746338752000\ n\^16 + 344282730774840\ n\^17 - 
                24574316275080\ n\^18 + 1279337774715\ n\^19 - 
                46994547600\ n\^20 + 1150539390\ n\^21 - 16805880\ n\^22 + 
                110565\ n\^23)\)/\((\(n\^24\) 
                Product[
                  n - l, {l, 5, 
                    27}])\)\ \[Delta]\^24 + \(1\/1215\) \((2\ \
\((\(-20384317440\) + 1049810793136128\ n - 10505816542642176\ n\^2 - 
                    64436418657521664\ n\^3 - 124760326548610048\ n\^4 - 
                    83468946921135872\ n\^5 + 50414793260276800\ n\^6 + 
                    142351703075800064\ n\^7 + 89869848379631568\ n\^8 + 
                    34975951673002464\ n\^9 - 35700080645049044\ n\^10 + 
                    10785809269221680\ n\^11 - 21388396842360565\ n\^12 + 
                    16553946711275185\ n\^13 - 8897047159783830\ n\^14 + 
                    4568975305573410\ n\^15 - 1833936185018715\ n\^16 + 
                    502331476716135\ n\^17 - 93057783972120\ n\^18 + 
                    11870038804140\ n\^19 - 1054813472955\ n\^20 + 
                    65170132335\ n\^21 - 2743491870\ n\^22 + 
                    74997090\ n\^23 - 1199205\ n\^24 + 
                    8505\ n\^25)\))\)/\((\(n\^26\) 
                Product[
                  n - l, {l, 3, 
                    27}])\)\ \ \[Delta]\^26 + \((113842810733461504\/435 + \
\(694578666150035456\ n\)\/675 + \(831206463984959488\ n\^2\)\/2025 - \
\(4232251515232608256\ n\^3\)\/1215 - \(24093623499674519552\ n\^4\)\/3645 - \
\(72339211676537078272\ n\^5\)\/18225 + \(23084291808336423808\ n\^6\)\/18225 \
+ \(11042922668479452608\ n\^7\)\/3645 + \(1651582935780852256\ n\^8\)\/1215 \
- \(233158583558413552\ n\^9\)\/1215 - \(277663272636995960\ n\^10\)\/729 - \
\(344011076505792124\ n\^11\)\/3645 + \(104802385437967594\ n\^12\)\/3645 + \
\(12913917329531855\ n\^13\)\/729 + \(70729628110922\ n\^14\)\/243 - \
\(357777750735607\ n\^15\)\/243 - \(13478582967982\ n\^16\)\/81 + \
\(2296096638329\ n\^17\)\/27 + \(924624187214\ n\^18\)\/81 - \(41733676985\ n\
\^19\)\/9 - 228526298\ n\^20 + 238955717\ n\^21 - \(124381010\ n\^22\)\/3 + 
                3777865\ n\^23 - 206570\ n\^24 + 6825\ n\^25 - 126\ n\^26 + 
                n\^27)\)/\((\(n\^28\) 
                Product[n - l, {l, 1, 27}])\)\ \ \[Delta]\^28\)], "Input"],

Cell[BoxData[
    \(an[29, \[Delta]_] := \((1 + \(14\ \((\(-\(26\/3\)\) + \
n)\)\)\/\(\((\(-28\) + n)\)\ n\^2\)\ \[Delta]\^2 + \(91\ \((\(-\(8496\/5\)\) \
+ \(1454\ n\)\/3 - \(127\ n\^2\)\/3 + n\^3)\)\)\/\(\((\(-28\) + n)\)\ \
\((\(-27\) + n)\)\ \((\(-26\) + n)\)\ n\^4\)\ \[Delta]\^4 + \(364\ \
\((\(-\(1763520\/7\)\) + \(605092\ n\)\/5 - \(110728\ n\^2\)\/5 + 1883\ n\^3 \
- 72\ n\^4 + n\^5)\)\)\/\(\((\(-28\) + n)\)\ \((\(-27\) + n)\)\ \((\(-26\) + \
n)\)\ \((\(-25\) + n)\)\ \((\(-24\) + n)\)\ n\^6\)\ \[Delta]\^6 + \(143\ \
\((\(-2851852800\) + 2019900784\ n - 592882876\ n\^2 + 92453144\ n\^3 - \
8159221\ n\^4 + 402255\ n\^5 - 10255\ n\^6 + 105\ n\^7)\)\)\/\(15\ \((\(-28\) \
+ n)\)\ \((\(-27\) + n)\)\ \((\(-26\) + n)\)\ \((\(-25\) + n)\)\ \((\(-24\) + \
n)\)\ \((\(-23\) + n)\)\ \((\(-22\) + n)\)\ n\^8\)\ \[Delta]\^8 + \((26\ \
\((\(-467500723200\) + 458139850080\ n - 194536890152\ n\^2 + 
                        46670108364\ n\^3 - 6916035654\ n\^4 + 
                        650824559\ n\^5 - 38605028\ n\^6 + 1388926\ n\^7 - 
                        27566\ n\^8 + 231\ n\^9)\))\)/\((3\ \((\(-28\) + 
                        n)\)\ \((\(-27\) + n)\)\ \((\(-26\) + 
                        n)\)\ \((\(-25\) + n)\)\ \((\(-24\) + 
                        n)\)\ \((\(-23\) + n)\)\ \((\(-22\) + 
                        n)\)\ \((\(-21\) + n)\)\ \((\(-20\) + 
                        n)\)\ n\^10)\)\ \[Delta]\^10 + 
            1\/3\ \((\(-877444028743680\) + 1151483441711616\ n - 
                    672961928435680\ n\^2 + 230176827766600\ n\^3 - 
                    50923136080388\ n\^4 + 7604811624410\ n\^5 - 
                    777301975593\ n\^6 + 54085972941\ n\^7 - 
                    2504303802\ n\^8 + 73513440\ n\^9 - 1234233\ n\^10 + 
                    9009\ n\^11)\)/\((\(n\^12\) 
                    Product[n - l, {l, 18, 28}])\)\ \[Delta]\^12 + 
            8\/45\ \((\(-53192261516083200\) + 92156684882895360\ n - 
                    72425161908689216\ n\^2 + 34074650392876080\ n\^3 - 
                    10666165954346240\ n\^4 + 2335102842981480\ n\^5 - 
                    365968730446748\ n\^6 + 41355951503295\ n\^7 - 
                    3354303132180\ n\^8 + 192324241395\ n\^9 - 
                    7572126276\ n\^10 + 194073165\ n\^11 - 2908620\ n\^12 + 
                    19305\ n\^13)\)/\((\(n\^14\) 
                    Product[n - l, {l, 16, 28}])\)\ \[Delta]\^14 + 
            7\/45\ \((\(-771110627814604800\) + 1763986711940904960\ n - 
                    1854470571654639360\ n\^2 + 1185501021691462272\ n\^3 - 
                    513805807599172048\ n\^4 + 159352469130257520\ n\^5 - 
                    36383708332480600\ n\^6 + 6198811369326576\ n\^7 - 
                    790752709455709\ n\^8 + 75198216142335\ n\^9 - 
                    5271244426305\ n\^10 + 267117958107\ n\^11 - 
                    9474648183\ n\^12 + 222387165\ n\^13 - 3095235\ n\^14 + 
                    19305\ n\^15)\)/\((\(n\^16\) 
                    Product[n - l, {l, 14, 28}])\)\ \ \[Delta]\^16 + 
            2\/405\ \((\(-97169239020552192000\) + 297894336370127769600\ n - 
                    423757080365579389440\ n\^2 + 
                    370696777610534201344\ n\^3 - 
                    222793490142843022816\ n\^4 + 
                    97340171802466771024\ n\^5 - 31902817184117868016\ n\^6 + 
                    7979420414680586872\ n\^7 - 1534974758564699998\ n\^8 + 
                    227300871006766557\ n\^9 - 25790775146063928\ n\^10 + 
                    2221509330164124\ n\^11 - 143191656483876\ n\^12 + 
                    6759043024734\ n\^13 - 225831341736\ n\^14 + 
                    5041616580\ n\^15 - 67297230\ n\^16 + 
                    405405\ n\^17)\)/\((\(n\^18\) 
                    Product[
                      n - l, {l, 12, 
                        28}])\)\ \[Delta]\^18 + \(1\/1215\) \
\((\(-504682815823738306560\) + 2145453417967554035712\ n - 
                    4263696817383265247232\ n\^2 + 
                    5255532417939858514432\ n\^3 - 
                    4494824292027637093632\ n\^4 + 
                    2826725130942907054560\ n\^5 - 
                    1351438796502922422960\ n\^6 + 
                    500833513768214494560\ n\^7 - 
                    145383094485518635800\ n\^8 + 
                    33186047674923740870\ n\^9 - 5949602148929361195\ n\^10 + 
                    833163595248679695\ n\^11 - 90334358052038100\ n\^12 + 
                    7494144766388280\ n\^13 - 468241502144130\ n\^14 + 
                    21542940348930\ n\^15 - 704942538300\ n\^16 + 
                    15477552090\ n\^17 - 203918715\ n\^18 + 
                    1216215\ n\^19)\)/\((\(n\^20\) 
                    Product[
                      n - l, {l, 10, 
                        28}])\)\ \[Delta]\^20 + \(1\/1215\) \((4\ \
\((\(-11564855361357742080\) + 72716335283124043776\ n - 
                        215142160183229472768\ n\^2 + 
                        397708871292133493760\ n\^3 - 
                        514313617370134330880\ n\^4 + 
                        493643679122420532544\ n\^5 - 
                        363990019132934356992\ n\^6 + 
                        210560677325340009360\ n\^7 - 
                        96710674884585514080\ n\^8 + 
                        35477267291291962380\ n\^9 - 
                        10399848422431975120\ n\^10 + 
                        2427639912515858495\ n\^11 - 
                        447858088716489360\ n\^12 + 
                        64618119161730225\ n\^13 - 7206199897646880\ n\^14 + 
                        613138493442150\ n\^15 - 39175969023360\ n\^16 + 
                        1838558628270\ n\^17 - 61245933840\ n\^18 + 
                        1366767675\ n\^19 - 18280080\ n\^20 + 
                        110565\ n\^21)\))\)/\((\(n\^22\) 
                    Product[
                      n - l, {l, 8, 
                        28}])\)\ \[Delta]\^22 + \
\((\(-\(375299963355136\/5\)\) + \(172603465679765504\ n\)\/225 - \
\(551065579913445376\ n\^2\)\/135 + \(4843700295128256512\ n\^3\)\/405 - \
\(6822133626838150144\ n\^4\)\/243 + \(271057195374034753792\ n\^5\)\/6075 - \
\(7987886119763693504\ n\^6\)\/135 + \(24074838840646258816\ n\^7\)\/405 - \
\(1333950516946376752\ n\^8\)\/27 + \(886077066429558272\ n\^9\)\/27 - \
\(4330418587630654868\ n\^10\)\/243 + \(1904428943487956840\ n\^11\)\/243 - \
\(1122756538662151291\ n\^12\)\/405 + \(7033774968688741\ n\^13\)\/9 - \
\(13948873107119041\ n\^14\)\/81 + 
                    29055393346551\ n\^15 - \(55458356920538\ n\^16\)\/15 + \
\(1052457402854\ n\^17\)\/3 - 24521827902\ n\^18 + 
                    1239756518\ n\^19 - \(219770551\ n\^20\)\/5 + 
                    1034033\ n\^21 - 14469\ n\^22 + 91\ n\^23)\)/\((\(n\^24\) 
                    Product[
                      n - l, {l, 6, 
                        28}])\)\ \[Delta]\^24 + \(1\/18225\) \((2\ \
\((\(-203843174400\) + 5575056313166069760\ n + 32161104252796207104\ n\^2 + 
                        82929440741539897344\ n\^3 + 
                        126019681899442288640\ n\^4 + 
                        124364806229849556480\ n\^5 + 
                        81335750384944157056\ n\^6 + 
                        32815851705405905856\ n\^7 + 
                        4468142426787441120\ n\^8 - 
                        2975848557142122000\ n\^9 - 
                        2453556316045813880\ n\^10 - 
                        141183992983706700\ n\^11 - 
                        203499226940320750\ n\^12 + 
                        316411116173996655\ n\^13 - 
                        145131242212778220\ n\^14 + 
                        75459558441098850\ n\^15 - 34293027901653450\ n\^16 + 
                        10025032586084505\ n\^17 - 1881230077948320\ n\^18 + 
                        235895354956800\ n\^19 - 20267931751650\ n\^20 + 
                        1199525817105\ n\^21 - 48120303420\ n\^22 + 
                        1249979850\ n\^23 - 18966150\ n\^24 + 
                        127575\ n\^25)\))\)/\((\(n\^26\) 
                    Product[
                      n - l, {l, 4, 
                        28}])\)\ \[Delta]\^26 + \(1\/18225\) \((n\ \
\((\(-138319015041155727360\) - 682174110636633489408\ n - 
                        1389174270764019941376\ n\^2 - 
                        1439732659049978781696\ n\^3 - 
                        656573063533770889216\ n\^4 + 
                        135486297420511502848\ n\^5 + 
                        328187339218809341056\ n\^6 + 
                        144430823139104689856\ n\^7 - 
                        4865401017445981344\ n\^8 - 
                        26567487494190651600\ n\^9 - 
                        7478041753750291640\ n\^10 + 
                        1201406477354538500\ n\^11 + 
                        975901270448473130\ n\^12 + 
                        57581239256935855\ n\^13 - 63045253471042395\ n\^14 - 
                        9030575033694870\ n\^15 + 3035711807361480\ n\^16 + 
                        486715431754305\ n\^17 - 148857279887745\ n\^18 - 
                        9280909329120\ n\^19 + 6954601269330\ n\^20 - 
                        1087440592095\ n\^21 + 91020409155\ n\^22 - 
                        4610023470\ n\^23 + 141839100\ n\^24 - 
                        2448225\ n\^25 + 18225\ n\^26)\))\)/\((\(n\^28\) 
                    Product[
                      n - l, {l, 2, 
                        28}])\)\ \ \[Delta]\^28)\) \@\(1 + \
\((\[Delta]/n)\)\^2\)\)], "Input"],

Cell[BoxData[
    \(an[30, \[Delta]_] := 
      1 + \(5\ \((\(-29\) + 3\ n)\)\)\/\(\((\(-29\) + n)\)\ n\^2\)\ \
\[Delta]\^2 + \(7\ \((\(-33408\) + 8585\ n - 680\ n\^2 + 15\ n\^3)\)\)\/\(\((\
\(-29\) + n)\)\ \((\(-28\) + n)\)\ \((\(-27\) + n)\)\ n\^4\)\ \[Delta]\^4 + \
\(455\ \((\(-\(2779360\/7\)\) + \(856258\ n\)\/5 - \(141183\ n\^2\)\/5 + 2181\
\ n\^3 - 77\ n\^4 + n\^5)\)\)\/\(\((\(-29\) + n)\)\ \((\(-28\) + n)\)\ \
\((\(-27\) + n)\)\ \((\(-26\) + n)\)\ \((\(-25\) + n)\)\ n\^6\)\ \[Delta]\^6 \
+ \(13\ \((\(-5565661440\) + 3517736392\ n - 923376214\ n\^2 + 129321353\ \
n\^3 - 10327996\ n\^4 + 465990\ n\^5 - 10990\ n\^6 + 105\ \
n\^7)\)\)\/\(\((\(-29\) + n)\)\ \((\(-28\) + n)\)\ \((\(-27\) + n)\)\ \
\((\(-26\) + n)\)\ \((\(-25\) + n)\)\ \((\(-24\) + n)\)\ \((\(-23\) + n)\)\ n\
\^8\)\ \[Delta]\^8 + \((13\ \((\(-1174454453760\) + 1018383796144\ n - 
                    383160697788\ n\^2 + 81664772640\ n\^3 - 
                    10799805005\ n\^4 + 913194975\ n\^5 - 49118762\ n\^6 + 
                    1617770\ n\^7 - 29645\ n\^8 + 
                    231\ n\^9)\))\)/\((\((\(-29\) + n)\)\ \((\(-28\) + 
                    n)\)\ \((\(-27\) + n)\)\ \((\(-26\) + n)\)\ \((\(-25\) + 
                    n)\)\ \((\(-24\) + n)\)\ \((\(-23\) + n)\)\ \((\(-22\) + 
                    n)\)\ \((\(-21\) + n)\)\ n\^10)\)\ \[Delta]\^10 + 
        5\/9\ \((\(-2991428141371392\) + 3434717506483328\ n - 
                1757947502553840\ n\^2 + 527503102633364\ n\^3 - 
                102684559010748\ n\^4 + 13554247804955\ n\^5 - 
                1232462772684\ n\^6 + 76917968127\ n\^7 - 3222951732\ n\^8 + 
                86351265\ n\^9 - 1333332\ n\^10 + 9009\ n\^11)\)/\((\(n\^12\) 
                Product[
                  n - l, {l, 19, 
                    29}])\)\ \[Delta]\^12 + \((\(-88420302192107520\) + 
                132028361729616640\ n - \(268456338955052576\ n\^2\)\/3 + 
                36354037695316120\ n\^3 - \(29539359146470940\ n\^4\)\/3 + 
                1871154734381790\ n\^5 - \(767218643960483\ n\^6\)\/3 + 
                25363028434315\ n\^7 - 1819817890605\ n\^8 + 
                93124409235\ n\^9 - 3301473747\ n\^10 + 76827465\ n\^11 - 
                1053195\ n\^12 + 6435\ n\^13)\)/\((\(n\^14\) 
                Product[n - l, {l, 17, 29}])\)\ \[Delta]\^14 + 
        1\/3\ \((\(-6291681228520980480\) + 12150168998945879040\ n - 
                10788364589459136640\ n\^2 + 5830159082807266688\ n\^3 - 
                2139309803397987128\ n\^4 + 563046443324803100\ n\^5 - 
                109472629347560570\ n\^6 + 15960563368238489\ n\^7 - 
                1753802699358424\ n\^8 + 144851870806500\ n\^9 - 
                8901627777900\ n\^10 + 399312952038\ n\^11 - 
                12656131488\ n\^12 + 267747480\ n\^13 - 3384810\ n\^14 + 
                19305\ n\^15)\)/\((\(n\^16\) 
                Product[n - l, {l, 15, 29}])\)\ \[Delta]\^16 + 
        1\/81\ \((\(-1551323771006589665280\) + 3897256155191521167360\ n - 
                4544575049982591791360\ n\^2 + 3261155335889185832832\ n\^3 - 
                1609629570784922345904\ n\^4 + 578571586720377779088\ n\^5 - 
                156418338139636488216\ n\^6 + 32395855519421446416\ n\^7 - 
                5188106767300578667\ n\^8 + 644204643188415309\ n\^9 - 
                61852857359080788\ n\^10 + 4556397950516412\ n\^11 - 
                254028793052034\ n\^12 + 10488702862638\ n\^13 - 
                309806933436\ n\^14 + 6173507340\ n\^15 - 74189115\ n\^16 + 
                405405\ n\^17)\)/\((\(n\^18\) 
                Product[
                  n - l, {l, 13, 
                    29}])\)\ \[Delta]\^18 + \
\((\(-\(265785647274921033728\/5\)\) + \(1593298285267086376960\ n\)\/9 - \
\(826971473299588544512\ n\^2\)\/3 + \(21572546577195006848768\ n\^3\)\/81 - \
\(24120799063989696689024\ n\^4\)\/135 + \(2382811559027440238320\ n\^5\)\/27 \
- \(298840328153416960960\ n\^6\)\/9 + \(262243400000460626888\ n\^7\)\/27 - 
                2235003212258342696\ n\^8 + \(32958326382971714725\ \
n\^9\)\/81 - \(1583943543167126960\ n\^10\)\/27 + 
                6678623517613047\ n\^11 - \(1789280532671632\ n\^12\)\/3 + 
                41345479265090\ n\^13 - 2190473039040\ n\^14 + 
                86661925350\ n\^15 - 2470219752\ n\^16 + 47792745\ n\^17 - 
                560560\ n\^18 + 3003\ n\^19)\)/\((\(n\^20\) 
                Product[n - l, {l, 11, 29}])\)\ \[Delta]\^20 + 
        1\/81\ \((\(-2425175982204927344640\) + 11109473394343349059584\ n - 
                23934129625434011332608\ n\^2 + 
                32205189699764459589120\ n\^3 - 
                30312996184916801981440\ n\^4 + 
                21181941163309515162016\ n\^5 - 
                11381194110776866332912\ n\^6 + 
                4805282152472664317280\ n\^7 - 1615550558563943375160\ n\^8 + 
                435718227362284386690\ n\^9 - 94550251512332282735\ n\^10 + 
                16498071215251410785\ n\^11 - 2306521280880738285\ n\^12 + 
                256762049600949165\ n\^13 - 22558640173780230\ n\^14 + 
                1545561658841850\ n\^15 - 81217308333330\ n\^16 + 
                3196203732540\ n\^17 - 90834786315\ n\^18 + 
                1755587925\ n\^19 - 20601945\ n\^20 + 
                110565\ n\^21)\)/\((\(n\^22\) 
                Product[
                  n - l, {l, 9, 
                    29}])\)\ \[Delta]\^22 + \(1\/1215\) \
\((\(-1942971698950680084480\) + 13077558948419177545728\ n - 
                41622078279677826908160\ n\^2 + 
                83233727113786873702400\ n\^3 - 
                117198924539485576834560\ n\^4 + 
                123403128945116315577472\ n\^5 - 
                100711833237327840899040\ n\^6 + 
                65157652572641567549520\ n\^7 - 
                33894306531085468642800\ n\^8 + 
                14294942615471968187200\ n\^9 - 
                4907232218946230065950\ n\^10 + 
                1371618912883575632825\ n\^11 - 
                311323424321870847540\ n\^12 + 57080840892529558650\ n\^13 - 
                8392881979691841450\ n\^14 + 980976247878659175\ n\^15 - 
                90210189434662440\ n\^16 + 6444949196357100\ n\^17 - 
                351819344898450\ n\^18 + 14331372830775\ n\^19 - 
                420221741940\ n\^20 + 8355397050\ n\^21 - 100614150\ n\^22 + 
                552825\ n\^23)\)/\((\(n\^24\) 
                Product[
                  n - l, {l, 7, 
                    29}])\)\ \[Delta]\^24 + \(1\/1215\) \
\((\(-1823957842290278400\) + 20414651812117217280\ n - 
                108712258563423043584\ n\^2 + 365517563519744323584\ n\^3 - 
                873546383235092761600\ n\^4 + 1569957948930746184960\ n\^5 - 
                2208680971744619339456\ n\^6 + 2486334554111503286016\ n\^7 - 
                2273249875725079773360\ n\^8 + 1706085699712587565440\ n\^9 - 
                1054602594494808030980\ n\^10 + 
                538233378456344658000\ n\^11 - 226054135414575691525\ n\^12 + 
                77694543046179077295\ n\^13 - 21650277914818115670\ n\^14 + 
                4825136385786079950\ n\^15 - 847647714128341275\ n\^16 + 
                115909967927511945\ n\^17 - 12206192876408520\ n\^18 + 
                979156981192500\ n\^19 - 58995790684875\ n\^20 + 
                2614418705745\ n\^21 - 82397919870\ n\^22 + 
                1743439950\ n\^23 - 22155525\ n\^24 + 
                127575\ n\^25)\)/\((\(n\^26\) 
                Product[
                  n - l, {l, 5, 
                    29}])\)\ \[Delta]\^26 + \(1\/1215\) \((\(-163074539520\) \
- 150588572175433728\ n + 1648633808246538240\ n\^2 + 
                10013338863122251776\ n\^3 + 19582468215229042688\ n\^4 + 
                13943437279933074432\ n\^5 - 7115184556225742080\ n\^6 - 
                21155308810253424576\ n\^7 - 16569921938016507328\ n\^8 - 
                3924675182664299184\ n\^9 + 1548672666611297680\ n\^10 + 
                2398557207725725500\ n\^11 - 297217958687501300\ n\^12 + 
                415121564693432115\ n\^13 - 524649927089841380\ n\^14 + 
                278041388765647635\ n\^15 - 135557747008469220\ n\^16 + 
                60605422742677215\ n\^17 - 19407945382387380\ n\^18 + 
                4200586453598535\ n\^19 - 624825317336220\ n\^20 + 
                65197848952665\ n\^21 - 4817578678380\ n\^22 + 
                250897936185\ n\^23 - 9004982220\ n\^24 + 211889925\ n\^25 - 
                2940300\ n\^26 + 18225\ n\^27)\)/\((\(n\^28\) 
                Product[
                  n - l, {l, 3, 
                    29}])\)\ \[Delta]\^28 + \
\((\(-\(462559456349604806656\/21483\)\) - \(2685199452325342609408\ \
n\)\/31185 - \(536406031325016358912\ n\^2\)\/13365 + \
\(7200286503880328609792\ n\^3\)\/25515 + \(43036026454399236890624\ \
n\^4\)\/76545 + \(446328437134454720512\ n\^5\)\/1215 - \
\(831695593543472461312\ n\^6\)\/10935 - \(929182982866452021632\ \
n\^7\)\/3645 - \(1444288511245423235392\ n\^8\)\/10935 + \
\(3883781414076568160\ n\^9\)\/729 + \(352129764279423820144\ n\^10\)\/10935 \
+ \(12977485945013632952\ n\^11\)\/1215 - \(3267778959029798044\ \
n\^12\)\/2187 - \(1214771376701934662\ n\^13\)\/729 - \(2089848657020357789\ \
n\^14\)\/10935 + \(27224761515905635\ n\^15\)\/243 + \(6975594047253295\ \
n\^16\)\/243 - \(1092273013558325\ n\^17\)\/243 - \(17230507031375\ \
n\^18\)\/9 + \(13897873900885\ n\^19\)\/81 + \(7026553304225\ n\^20\)\/81 - \
\(99806201495\ n\^21\)\/9 - 2394019745\ n\^22 + \(7051300555\ n\^23\)\/9 - 
                98783425\ n\^24 + 7191275\ n\^25 - 326221\ n\^26 + 
                9135\ n\^27 - 145\ n\^28 + n\^29)\)/\((\(n\^30\) 
                Product[n - l, {l, 1, 29}])\)\ \[Delta]\^30\)], "Input"],

Cell[BoxData[
    \(an[31, \[Delta]_] := \((1 + \(5\ \((\(-28\) + 3\ n)\)\)\/\(\((\(-30\) + \
n)\)\ n\^2\)\ \[Delta]\^2 + \(7\ \((\(-96512\) + 25450\ n - 2055\ n\^2 + 45\ \
n\^3)\)\)\/\(3\ \((\(-30\) + n)\)\ \((\(-29\) + n)\)\ \((\(-28\) + n)\)\ n\^4\
\)\ \[Delta]\^4 + \(455\ \((\(-\(13340928\/35\)\) + \(504944\ n\)\/3 - \
\(424642\ n\^2\)\/15 + \(6641\ n\^3\)\/3 - 78\ n\^4 + n\^5)\)\)\/\(\((\(-30\) \
+ n)\)\ \((\(-29\) + n)\)\ \((\(-28\) + n)\)\ \((\(-27\) + n)\)\ \((\(-26\) + \
n)\)\ n\^6\)\ \[Delta]\^6 + \(13\ \((\(-5323676160\) + 3441803600\ n - \
922008964\ n\^2 + 131249048\ n\^3 - 10583223\ n\^4 + 477575\ n\^5 - 11165\ \
n\^6 + 105\ n\^7)\)\)\/\(\((\(-30\) + n)\)\ \((\(-29\) + n)\)\ \((\(-28\) + \
n)\)\ \((\(-27\) + n)\)\ \((\(-26\) + n)\)\ \((\(-25\) + n)\)\ \((\(-24\) + \
n)\)\ n\^8\)\ \[Delta]\^8 + \((13\ \((\(-3355584153600\) + 2975186189888\ n - 
                        1142895545088\ n\^2 + 248080319564\ n\^3 - 
                        33280959976\ n\^4 + 2838490501\ n\^5 - 
                        152878880\ n\^6 + 5004538\ n\^7 - 90552\ n\^8 + 
                        693\ n\^9)\))\)/\((3\ \((\(-30\) + n)\)\ \((\(-29\) + 
                        n)\)\ \((\(-28\) + n)\)\ \((\(-27\) + 
                        n)\)\ \((\(-26\) + n)\)\ \((\(-25\) + 
                        n)\)\ \((\(-24\) + n)\)\ \((\(-23\) + 
                        n)\)\ \((\(-22\) + n)\)\ n\^10)\)\ \[Delta]\^10 + 
            5\/9\ \((\(-2833984554983424\) + 3326884620983040\ n - 
                    1739268018893600\ n\^2 + 532231297480168\ n\^3 - 
                    105391519088284\ n\^4 + 14099620247570\ n\^5 - 
                    1292910296535\ n\^6 + 80876528733\ n\^7 - 
                    3374657286\ n\^8 + 89489400\ n\^9 - 1360359\ n\^10 + 
                    9009\ n\^11)\)/\((\(n\^12\) 
                    Product[
                      n - l, {l, 20, 
                        30}])\)\ \[Delta]\^12 + \((\(-83219107945512960\) + 
                    127054208440586240\ n - \(264001285615522048\ n\^2\)\/3 + 
                    36497414753065760\ n\^3 - \(30226692719530840\ n\^4\)\/3 \
+ 1946863133480980\ n\^5 - \(808922925702034\ n\^6\)\/3 + 
                    26977555661485\ n\^7 - 1942133214450\ n\^8 + 
                    99128680365\ n\^9 - 3485038986\ n\^10 + 79997775\ n\^11 - 
                    1076790\ n\^12 + 6435\ n\^13)\)/\((\(n\^14\) 
                    Product[n - l, {l, 18, 30}])\)\ \[Delta]\^14 + 
            1\/9\ \((\(-17616707439858745344\) + 34790009740862355456\ n - 
                    31582063893600745216\ n\^2 + 17439899853760562816\ n\^3 - 
                    6532814469971345872\ n\^4 + 1752566763386900240\ n\^5 - 
                    346548711211928056\ n\^6 + 51223977403673360\ n\^7 - 
                    5683063104030741\ n\^8 + 471543591615525\ n\^9 - 
                    28949682029697\ n\^10 + 1290055511745\ n\^11 - 
                    40401247887\ n\^12 + 840494655\ n\^13 - 10405395\ n\^14 + 
                    57915\ n\^15)\)/\((\(n\^16\) 
                    Product[n - l, {l, 16, 30}])\)\ \ \[Delta]\^16 + 
            1\/81\ \((\(-1431991173236851998720\) + 
                    3679578325693141475328\ n - 
                    4388830085277023376384\ n\^2 + 
                    3220852617732415022336\ n\^3 - 
                    1625077509583868955328\ n\^4 + 
                    596609780278619542736\ n\^5 - 
                    164518863657213680608\ n\^6 + 
                    34683785197293956360\ n\^7 - 5637719837040372172\ n\^8 + 
                    707798556045610029\ n\^9 - 68386015309916304\ n\^10 + 
                    5041886632162380\ n\^11 - 279738941666184\ n\^12 + 
                    11431227325518\ n\^13 - 332474910768\ n\^14 + 
                    6494588100\ n\^15 - 76216140\ n\^16 + 
                    405405\ n\^17)\)/\((\(n\^18\) 
                    Product[
                      n - l, {l, 14, 
                        30}])\)\ \[Delta]\^18 + \((\(-\(531571294549842067456\
\/11\)\) + \(81501314904861240000512\ n\)\/495 - \(1311770038710472568832\ \
n\^2\)\/5 + \(105067367580912349004288\ n\^3\)\/405 - \
\(24046676762691913823744\ n\^4\)\/135 + \(2430529285242474962336\ n\^5\)\/27 \
- \(311692952991398393744\ n\^6\)\/9 + \(279375537389473468384\ n\^7\)\/27 - \
\(21849403252020256888\ n\^8\)\/9 + \(36408147046586157206\ n\^9\)\/81 - \
\(1773122202836711363\ n\^10\)\/27 + \(22624112442628697\ n\^11\)\/3 - \
\(2026915309254836\ n\^12\)\/3 + 46710510446600\ n\^13 - 
                    2453532316950\ n\^14 + 95707525914\ n\^15 - 
                    2676501828\ n\^16 + 50588538\ n\^17 - 577577\ n\^18 + 
                    3003\ n\^19)\)/\((\(n\^20\) 
                    Product[
                      n - l, {l, 12, 
                        30}])\)\ \[Delta]\^20 + \(1\/2673\) \
\((\(-71138495478011202109440\) + 333462383838055549108224\ n - 
                    735468270326032212393984\ n\^2 + 
                    1013549853885029854576640\ n\^3 - 
                    977385821125952689369600\ n\^4 + 
                    699859293876871976829696\ n\^5 - 
                    385341610586213189474016\ n\^6 + 
                    166675006680889012318320\ n\^7 - 
                    57367028155460953694160\ n\^8 + 
                    15818916562456557353320\ n\^9 - 
                    3502216658582098430270\ n\^10 + 
                    621506783499422996175\ n\^11 - 
                    87978249751080558870\ n\^12 + 
                    9860589112552243065\ n\^13 - 866654458696875420\ n\^14 + 
                    59005985569824150\ n\^15 - 3061824233539500\ n\^16 + 
                    118305930072330\ n\^17 - 3284908336710\ n\^18 + 
                    61773586875\ n\^19 - 702972270\ n\^20 + 
                    3648645\ n\^21)\)/\((\(n\^22\) 
                    Product[
                      n - l, {l, 10, 
                        30}])\)\ \[Delta]\^22 + \
\((\(-\(9594921970126815232\/7\)\) + \(32718678246898780340224\ n\)\/3465 - \
\(7109871733987113992192\ n\^2\)\/231 + \(393381362836495567286272\ \
n\^3\)\/6237 - \(27047016299670273649664\ n\^4\)\/297 + \
\(1314808457409495942144256\ n\^5\)\/13365 - \(20028553975342597574720\ \
n\^6\)\/243 + \(4435691562563383174016\ n\^7\)\/81 - \(2370424750708699671152\
\ n\^8\)\/81 + \(1026922585307795379680\ n\^9\)\/81 - \(361972228651364767220\
\ n\^10\)\/81 + \(311264544490640909000\ n\^11\)\/243 - \
\(72288263371993224379\ n\^12\)\/243 + \(1501124799491599555\ n\^13\)\/27 - \
\(671046408350584175\ n\^14\)\/81 + \(8766222118917835\ n\^15\)\/9 - \
\(268095757726654\ n\^16\)\/3 + \(18957911002030\ n\^17\)\/3 - 
                    338995564050\ n\^18 + \(40463793370\ n\^19\)\/3 - \
\(1153150999\ n\^20\)\/3 + \(22197175\ n\^21\)\/3 - 85995\ n\^22 + 
                    455\ n\^23)\)/\((\(n\^24\) 
                    Product[
                      n - l, {l, 8, 
                        30}])\)\ \ \[Delta]\^24 + \((\(-1200959896158208\) + \
\(54684158164669038592\ n\)\/3465 - \(129626731244496486400\ n\^2\)\/2079 + \
\(9219269971823452602368\ n\^3\)\/31185 - \(1526117141907788005376\ \
n\^4\)\/2673 + \(4322342496443139442688\ n\^5\)\/3465 - \
\(4361885974306941369856\ n\^6\)\/2673 + \(8915141167742622453056\ \
n\^7\)\/4455 - \(49465632840869250560\ n\^8\)\/27 + \(116181231207567380144\ \
n\^9\)\/81 - \(221513654083220183072\ n\^10\)\/243 + \(12968546234777439308\ \
n\^11\)\/27 - \(50704368083829165040\ n\^12\)\/243 + \(5995757349040300489\ n\
\^13\)\/81 - \(1724466069438726704\ n\^14\)\/81 + \(395590048688039150\ n\^15\
\)\/81 - \(23638224218102528\ n\^16\)\/27 + \(362018573929925\ n\^17\)\/3 - \
\(37947799481152\ n\^18\)\/3 + 999046428600\ n\^19 - 58751108944\ n\^20 + 
                    2524413815\ n\^21 - 76768944\ n\^22 + 1561910\ n\^23 - 
                    19040\ n\^24 + 105\ n\^25)\)/\((\(n\^26\) 
                    Product[
                      n - l, {l, 6, 
                        30}])\)\ \ \[Delta]\^26 + \(1\/280665\) \
\((\(-25113479086080\) - 15130979319472321462272\ n - 
                    88333346353636648157184\ n\^2 - 
                    231096391483842725412864\ n\^3 - 
                    357484778031416431992832\ n\^4 - 
                    360866191597077362046976\ n\^5 - 
                    243837475824333831251456\ n\^6 - 
                    104161893086303227765376\ n\^7 - 
                    19022888982454101826368\ n\^8 + 
                    7369386558388808452128\ n\^9 + 
                    6207478253799112129840\ n\^10 + 
                    1773670809480056659480\ n\^11 - 
                    275072830485342943900\ n\^12 - 
                    75303070695807102610\ n\^13 - 
                    147975694476137315865\ n\^14 + 
                    78827278007302533555\ n\^15 - 
                    33357787090992119910\ n\^16 + 
                    16693706627937939600\ n\^17 - 
                    5894393343664680855\ n\^18 + 1320179504866607385\ n\^19 - 
                    195506891165345760\ n\^20 + 19886527920208950\ n\^21 - 
                    1415848929149655\ n\^22 + 70584374145285\ n\^23 - 
                    2416222718910\ n\^24 + 54121567500\ n\^25 - 
                    714292425\ n\^26 + 4209975\ n\^27)\)/\((\(n\^28\) 
                    Product[
                      n - l, {l, 4, 
                        30}])\)\ \[Delta]\^28 + \(1\/841995\) \((n\ \
\((562009739464769840087040 + 2809521681061081604161536\ n + 
                        5838127593658270880366592\ n\^2 + 
                        6261327179307127220600832\ n\^3 + 
                        3115412775760848772112384\ n\^4 - 
                        330699715259795831879680\ n\^5 - 
                        1369321451672671240750592\ n\^6 - 
                        697033232678557192283264\ n\^7 - 
                        33377014103097457707456\ n\^8 + 
                        108285762864803635622112\ n\^9 + 
                        40469786587208072867920\ n\^10 - 
                        1642458975738888287288\ n\^11 - 
                        4390735430012071799428\ n\^12 - 
                        682762222234715747278\ n\^13 + 
                        216617865466609750605\ n\^14 + 
                        68321632701005664750\ n\^15 - 
                        6274806565921487055\ n\^16 - 
                        3695162887104013710\ n\^17 + 
                        198408172548250665\ n\^18 + 
                        145395345430725390\ n\^19 - 
                        14503410029143035\ n\^20 - 3619620921726810\ n\^21 + 
                        1016435438833815\ n\^22 - 116855583955110\ n\^23 + 
                        7864869567555\ n\^24 - 332179938090\ n\^25 + 
                        8701456995\ n\^26 - 129667230\ n\^27 + 
                        841995\ n\^28)\))\)/\((\(n\^30\) 
                    Product[
                      n - l, {l, 2, 
                        30}])\)\ \[Delta]\^30)\) \@\(1 + \
\((\[Delta]/n)\)\^2\)\)], "Input"],

Cell[BoxData[
    \(an[32, \[Delta]_] := 
      1 + \(16\ \((\(-\(31\/3\)\) + n)\)\)\/\(\((\(-31\) + n)\)\ n\^2\)\ \
\[Delta]\^2 + \(8\ \((\(-124062\) + 29695\ n - 2190\ n\^2 + 45\ \
n\^3)\)\)\/\(3\ \((\(-31\) + n)\)\ \((\(-30\) + n)\)\ \((\(-29\) + n)\)\ n\^4\
\)\ \[Delta]\^4 + \(560\ \((\(-\(20303016\/35\)\) + \(1159458\ n\)\/5 - \
\(531427\ n\^2\)\/15 + \(7607\ n\^3\)\/3 - 83\ n\^4 + n\^5)\)\)\/\(\((\(-31\) \
+ n)\)\ \((\(-30\) + n)\)\ \((\(-29\) + n)\)\ \((\(-28\) + n)\)\ \((\(-27\) + \
n)\)\ n\^6\)\ \[Delta]\^6 + \(52\ \((\(-9829809840\) + 5724357164\ n - \
1384200876\ n\^2 + 178584665\ n\^3 - 13142248\ n\^4 + 546770\ n\^5 - 11900\ n\
\^6 + 105\ n\^7)\)\)\/\(3\ \((\(-31\) + n)\)\ \((\(-30\) + n)\)\ \((\(-29\) + \
n)\)\ \((\(-28\) + n)\)\ \((\(-27\) + n)\)\ \((\(-26\) + n)\)\ \((\(-25\) + \
n)\)\ n\^8\)\ \[Delta]\^8 + \((208\ \((\(-7758023633280\) + 
                    6153487566864\ n - 2117608007548\ n\^2 + 
                    412826930032\ n\^3 - 49948180469\ n\^4 + 
                    3866017309\ n\^5 - 190504314\ n\^6 + 5753902\ n\^7 - 
                    96789\ n\^8 + 693\ n\^9)\))\)/\((33\ \((\(-31\) + 
                    n)\)\ \((\(-30\) + n)\)\ \((\(-29\) + n)\)\ \((\(-28\) + 
                    n)\)\ \((\(-27\) + n)\)\ \((\(-26\) + n)\)\ \((\(-25\) + 
                    n)\)\ \((\(-24\) + n)\)\ \((\(-23\) + 
                    n)\)\ n\^10)\)\ \[Delta]\^10 + 
        8\/9\ \((\(-8553236884017408\) + 8902530142647648\ n - 
                4130497063624984\ n\^2 + 1123679123392540\ n\^3 - 
                198361743602594\ n\^4 + 23756092575215\ n\^5 - 
                1961343348822\ n\^6 + 111261621471\ n\^7 - 4242764526\ n\^8 + 
                103588485\ n\^9 - 1459458\ n\^10 + 
                9009\ n\^11)\)/\((\(n\^12\) 
                Product[n - l, {l, 21, 31}])\)\ \[Delta]\^12 + 
        16\/27\ \((\(-1041276751229721600\) + 1393221108335464320\ n - 
                846251827589031808\ n\^2 + 308168564736862440\ n\^3 - 
                74843721953139100\ n\^4 + 12760210132222410\ n\^5 - 
                1565880681525589\ n\^6 + 139586165023305\ n\^7 - 
                9014577053625\ n\^8 + 415861328025\ n\^9 - 
                13313769183\ n\^10 + 280263555\ n\^11 - 3481335\ n\^12 + 
                19305\ n\^13)\)/\((\(n\^14\) 
                Product[n - l, {l, 19, 31}])\)\ \[Delta]\^14 + 
        2\/9\ \((\(-110118019737741649920\) + 187655801475738362112\ n - 
                147075729860184990336\ n\^2 + 70182195949876426160\ n\^3 - 
                22750472835650392512\ n\^4 + 5293153008533263640\ n\^5 - 
                910566225098010312\ n\^6 + 117597207857670827\ n\^7 - 
                11463662233754016\ n\^8 + 841503814737300\ n\^9 - 
                46057746209904\ n\^10 + 1844295687234\ n\^11 - 
                52300920672\ n\^12 + 992251260\ n\^13 - 11274120\ n\^14 + 
                57915\ n\^15)\)/\((\(n\^16\) 
                Product[n - l, {l, 17, 31}])\)\ \[Delta]\^16 + 
        16\/567\ \((\(-15148561378460671180800\) + 
                32885269744330682173440\ n - 33150804206025774502656\ n\^2 + 
                20575840772534280666496\ n\^3 - 
                8789836726114568456080\ n\^4 + 2736776958468048070288\ n\^5 - 
                641586135333491242888\ n\^6 + 115378789291317780592\ n\^7 - 
                16071412795985168713\ n\^8 + 1739377370570845005\ n\^9 - 
                145931798285677404\ n\^10 + 9420613573214844\ n\^11 - 
                461696373384246\ n\^12 + 16811453729070\ n\^13 - 
                439315344468\ n\^14 + 7769181420\ n\^15 - 83108025\ n\^16 + 
                405405\ n\^17)\)/\((\(n\^18\) 
                Product[
                  n - l, {l, 15, 
                    31}])\)\ \[Delta]\^18 + \((\(-\(8406619602339272065024\/3\
\)\) + \(11621283424915760030384128\ n\)\/1485 - \(153356965338859097206784\ \
n\^2\)\/15 + \(10076129409489957660540928\ n\^3\)\/1215 - \
\(1893335049410971939631872\ n\^4\)\/405 + \(157318721636849326228864\ n\^5\)\
\/81 - \(16616386177539576251264\ n\^6\)\/27 + \(12299873108729481700544\ \
n\^7\)\/81 - \(265804031768737216112\ n\^8\)\/9 + \(1107063906725997143560\ n\
\^9\)\/243 - \(45218185808781534640\ n\^10\)\/81 + \(487884337291687336\ \
n\^11\)\/9 - \(37317326064290272\ n\^12\)\/9 + \(741868200048976\ n\^13\)\/3 \
- 11324074494304\ n\^14 + 389052103440\ n\^15 - 9674096432\ n\^16 + 
                163995832\ n\^17 - \(5077072\ n\^18\)\/3 + 
                8008\ n\^19)\)/\((\(n\^20\) 
                Product[
                  n - l, {l, 13, 
                    31}])\)\ \[Delta]\^20 + \((\(-5339665300878222426112\) + \
\(882263981780222484414464\ n\)\/45 - \(50299602737009439977209856\ \
n\^2\)\/1485 + \(32585408170838337396760576\ n\^3\)\/891 - \
\(6717504977818789087578112\ n\^4\)\/243 + \(6289363208435873218886144\ \
n\^5\)\/405 - \(2720422146493200940686592\ n\^6\)\/405 + 
                2287103937611980988928\ n\^7 - \(50341833211805980570624\ \
n\^8\)\/81 + \(11005859724591093890464\ n\^9\)\/81 - \(5828994855433798190192\
\ n\^10\)\/243 + \(277073905867143908432\ n\^11\)\/81 - \
\(10610035326125125072\ n\^12\)\/27 + \(325553627754402320\ n\^13\)\/9 - \
\(7938618099093344\ n\^14\)\/3 + 152057818234400\ n\^15 - 
                6750712784608\ n\^16 + 226048082624\ n\^17 - 
                5503358224\ n\^18 + \(275103920\ n\^19\)\/3 - 933296\ n\^20 + 
                4368\ n\^21)\)/\((\(n\^22\) 
                Product[
                  n - l, {l, 11, 
                    31}])\)\ \[Delta]\^22 + \((\(-1917387795630405976064\) + \
\(3031126543674606640562176\ n\)\/315 - \(47473507739978389624242176\ \
n\^2\)\/2079 + \(212368504802669728453775360\ n\^3\)\/6237 - \
\(95584860071207537511267328\ n\^4\)\/2673 + \(375512463561690836325025024\ n\
\^5\)\/13365 - \(4161309217404115326510848\ n\^6\)\/243 + \
\(671041538064295299522112\ n\^7\)\/81 - \(261496699342794318065728\ \
n\^8\)\/81 + \(27612289479301154417680\ n\^9\)\/27 - \
\(64313451776619850242640\ n\^10\)\/243 + \(13620478390518395864660\ \
n\^11\)\/243 - \(2358160682465123859616\ n\^12\)\/243 + \
\(110885576967447460360\ n\^13\)\/81 - \(12676759716419573840\ n\^14\)\/81 + \
\(129548501893241860\ n\^15\)\/9 - 
                1054995886685312\ n\^16 + \(182549415711520\ n\^17\)\/3 - 
                2715137053200\ n\^18 + 
                91463472100\ n\^19 - \(6725214496\ n\^20\)\/3 + \(112872760\ \
n\^21\)\/3 - 385840\ n\^22 + 1820\ n\^23)\)/\((\(n\^24\) 
                Product[
                  n - l, {l, 9, 
                    31}])\)\ \[Delta]\^24 + \(1\/280665\) \((16\ \
\((\(-1009877096123848017838080\) + 7406370008394379846483968\ n - 
                    25806410398582872465604608\ n\^2 + 
                    56795621293738208464318464\ n\^3 - 
                    88535365331772088819440640\ n\^4 + 
                    103894048291052215487400192\ n\^5 - 
                    95213534922697640828547392\ n\^6 + 
                    69771584724748126599945216\ n\^7 - 
                    41516475725230761351151440\ n\^8 + 
                    20257547265244616895173760\ n\^9 - 
                    8151382815020611515442940\ n\^10 + 
                    2711248876101441533790240\ n\^11 - 
                    745064293815304429213555\ n\^12 + 
                    168674828198143762499235\ n\^13 - 
                    31301978097273226651770\ n\^14 + 
                    4730049487304488450950\ n\^15 - 
                    577466894624120773965\ n\^16 + 
                    56457400270903011765\ n\^17 - 
                    4375386267441540120\ n\^18 + 265422857278540500\ n\^19 - 
                    12393367947648765\ n\^20 + 434877228396765\ n\^21 - 
                    11057210626770\ n\^22 + 191822365350\ n\^23 - 
                    2026869075\ n\^24 + 9823275\ n\^25)\))\)/\((\(n\^26\) 
                Product[
                  n - l, {l, 7, 
                    31}])\)\ \[Delta]\^26 + \(1\/280665\) \((8\ \
\((\(-842668525492497285120\) + 10218547292704781893632\ n - 
                    59073846581196112527360\ n\^2 + 
                    218414316491653037727744\ n\^3 - 
                    569651142302726534215680\ n\^4 + 
                    1135980333446190108101120\ n\^5 - 
                    1773831001552395748967040\ n\^6 + 
                    2235581242095494224250176\ n\^7 - 
                    2311548376888944887006880\ n\^8 + 
                    1975724540636732602138128\ n\^9 - 
                    1410570380594152034546520\ n\^10 + 
                    841288533674933024078860\ n\^11 - 
                    420075945765294230395830\ n\^12 + 
                    175000624611038663575985\ n\^13 - 
                    60478597217264699233530\ n\^14 + 
                    17199412863651420539445\ n\^15 - 
                    3974985235239735673110\ n\^16 + 
                    735749522435327805405\ n\^17 - 
                    107657589716954246970\ n\^18 + 
                    12324683443430583225\ n\^19 - 
                    1093908458356123410\ n\^20 + 74516355982623555\ n\^21 - 
                    3841665153195870\ n\^22 + 146741235015375\ n\^23 - 
                    4013721121410\ n\^24 + 74170871775\ n\^25 - 
                    827961750\ n\^26 + 4209975\ n\^27)\))\)/\((\(n\^28\) 
                Product[
                  n - l, {l, 5, 
                    31}])\)\ \[Delta]\^28 + \(1\/841995\) \((16\ \
\((\(-28252663971840\) + 540452660655018737664\ n - 
                    6426908357520089677824\ n\^2 - 
                    38714444251180552323072\ n\^3 - 
                    76635632273515772559360\ n\^4 - 
                    57113133925396975751168\ n\^5 + 
                    23449534551895521548288\ n\^6 + 
                    81525130857349983394688\ n\^7 + 
                    66959703272927041369792\ n\^8 + 
                    20595931002266938584480\ n\^9 - 
                    6133665546411748719696\ n\^10 - 
                    6863244067638029766856\ n\^11 - 
                    2172642854297209718732\ n\^12 + 
                    839241116357427884254\ n\^13 - 
                    14569914044735432383\ n\^14 + 
                    310055895888262100115\ n\^15 - 
                    206204323444288365735\ n\^16 + 
                    89602306010931327075\ n\^17 - 
                    41300236684847070315\ n\^18 + 
                    15417973643161344255\ n\^19 - 
                    3930456988233811035\ n\^20 + 682876377992803995\ n\^21 - 
                    83057700890729565\ n\^22 + 7209952393148505\ n\^23 - 
                    449642492384085\ n\^24 + 20000547431865\ n\^25 - 
                    619210139625\ n\^26 + 12673989405\ n\^27 - 
                    154085085\ n\^28 + 841995\ n\^29)\))\)/\((\(n\^30\) 
                Product[
                  n - l, {l, 3, 
                    31}])\)\ \[Delta]\^30 + \((517363777287370047488\/255 + \
\(2427299179417593400262656\ n\)\/294525 + \(2034004360561768612757504\ \
n\^2\)\/467775 - \(36734534462860020121010176\ n\^3\)\/1403325 - \
\(6564199654492929954021376\ n\^4\)\/120285 - \(43964340764692191461711872\ n\
\^5\)\/1148175 + \(568901312183835077890048\ n\^6\)\/127575 + \
\(3989808033629619821111552\ n\^7\)\/164025 + \(72608284514247986507776\ n\^8\
\)\/5103 + \(124067084074193514255616\ n\^9\)\/229635 - \
\(231845474910387397389824\ n\^10\)\/76545 - \(289181927767129441129696\ \
n\^11\)\/229635 + \(586807619981309672192\ n\^12\)\/13365 + \
\(60174366764701808118448\ n\^13\)\/360855 + \(171124367565762739280\ n\^14\)\
\/5103 - \(1889358555106014604957\ n\^15\)\/229635 - \(290072158624607136128\ \
n\^16\)\/76545 + \(51845603400147352\ n\^17\)\/729 + \(162510293292613952\ \
n\^18\)\/729 + \(2574542225940404\ n\^19\)\/243 - \(2358723707977088\ n\^20\)\
\/243 - \(116627268209192\ n\^21\)\/243 + \(335659859827552\ n\^22\)\/891 - \
\(70751111210\ n\^23\)\/9 - \(311850298240\ n\^24\)\/27 + \(20228327080\ \
n\^25\)\/9 - \(655162432\ n\^26\)\/3 + \(39092116\ n\^27\)\/3 - \(1495936\ \
n\^28\)\/3 + \(35960\ n\^29\)\/3 - \(496\ n\^30\)\/3 + n\^31)\)/\((\(n\^32\) 
                Product[n - l, {l, 1, 31}])\)\ \[Delta]\^32\)], "Input"],

Cell[BoxData[
    \(an[33, \[Delta]_] := \((1 + \(16\ \((\(-10\) + n)\)\)\/\(\((\(-32\) + \
n)\)\ n\^2\)\ \[Delta]\^2 + \(8\ \((\(-39928\) + 9790\ n - 735\ n\^2 + 15\ \
n\^3)\)\)\/\(\((\(-32\) + n)\)\ \((\(-31\) + n)\)\ \((\(-30\) + n)\)\ n\^4\)\ \
\[Delta]\^4 + \(560\ \((\(-\(175959472\/315\)\) + \(3423724\ n\)\/15 - \
\(1598372\ n\^2\)\/45 + 2571\ n\^3 - 84\ n\^4 + n\^5)\)\)\/\(\((\(-32\) + \
n)\)\ \((\(-31\) + n)\)\ \((\(-30\) + n)\)\ \((\(-29\) + n)\)\ \((\(-28\) + \
n)\)\ n\^6\)\ \[Delta]\^6 + \((52\ \((\(-141549261696\) + 84183554224\ n - 
                        20742701060\ n\^2 + 2716416920\ n\^3 - 
                        201655615\ n\^4 + 8390025\ n\^5 - 181125\ n\^6 + 
                        1575\ n\^7)\))\)/\((45\ \((\(-32\) + 
                        n)\)\ \((\(-31\) + n)\)\ \((\(-30\) + 
                        n)\)\ \((\(-29\) + n)\)\ \((\(-28\) + 
                        n)\)\ \((\(-27\) + n)\)\ \((\(-26\) + 
                        n)\)\ n\^8)\)\ \[Delta]\^8 + \((208\ \
\((\(-3373053753600\) + 2731316358624\ n - 958128681272\ n\^2 + 
                        189939109884\ n\^3 - 23281748450\ n\^4 + 
                        1815983715\ n\^5 - 89581100\ n\^6 + 2690310\ n\^7 - 
                        44730\ n\^8 + 315\ n\^9)\))\)/\((15\ \((\(-32\) + 
                        n)\)\ \((\(-31\) + n)\)\ \((\(-30\) + 
                        n)\)\ \((\(-29\) + n)\)\ \((\(-28\) + 
                        n)\)\ \((\(-27\) + n)\)\ \((\(-26\) + 
                        n)\)\ \((\(-25\) + n)\)\ \((\(-24\) + 
                        n)\)\ n\^10)\)\ \[Delta]\^10 + 
            88\/315\ \((\(-25918899648537600\) + 27537512478017152\ n - 
                    13028764355087936\ n\^2 + 3608545176660424\ n\^3 - 
                    646964769166716\ n\^4 + 78420039539842\ n\^5 - 
                    6522810218925\ n\^6 + 370716791445\ n\^7 - 
                    14080636570\ n\^8 + 340540200\ n\^9 - 4729725\ n\^10 + 
                    28665\ n\^11)\)/\((\(n\^12\) 
                    Product[n - l, {l, 22, 32}])\)\ \[Delta]\^12 + 
            176\/63\ \((\(-209251787328460800\) + 285795957936695040\ n - 
                    177088968339466368\ n\^2 + 65716783463900816\ n\^3 - 
                    16238158644780800\ n\^4 + 2810079284292280\ n\^5 - 
                    348907232521848\ n\^6 + 31339705806409\ n\^7 - 
                    2029418391000\ n\^8 + 93381733445\ n\^9 - 
                    2966587624\ n\^10 + 61674795\ n\^11 - 753480\ n\^12 + 
                    4095\ n\^13)\)/\((\(n\^14\) 
                    Product[n - l, {l, 20, 32}])\)\ \[Delta]\^14 + 
            22\/357\ \((\(-373733885170517114880\) + 
                    650197313235153143808\ n - 520057005220741121792\ n\^2 + 
                    253094439054123753344\ n\^3 - 
                    83587096821296219984\ n\^4 + 19782476510092295792\ n\^5 - 
                    3454135028142481592\ n\^6 + 451439818823289296\ n\^7 - 
                    44367332043503469\ n\^8 + 3268784960043603\ n\^9 - 
                    178687175147481\ n\^10 + 7110959910327\ n\^11 - 
                    199467613527\ n\^12 + 3727395945\ n\^13 - 
                    41560155\ n\^14 + 208845\ n\^15)\)/\((\(n\^16\) 
                    Product[
                      n - l, {l, 18, 
                        32}])\)\ \[Delta]\^16 + \(1\/48195\) \((176\ \
\((\(-109253260850716355788800\) + 242166140188757388226560\ n - 
                        249233639186518224638464\ n\^2 + 
                        157881905559446850395136\ n\^3 - 
                        68795211916830599691360\ n\^4 + 
                        21827273551402025807280\ n\^5 - 
                        5206791584009469959472\ n\^6 + 
                        950844084107510835528\ n\^7 - 
                        134125549944071654150\ n\^8 + 
                        14648728248350751555\ n\^9 - 
                        1235017177169479704\ n\^10 + 
                        79739931290328036\ n\^11 - 3889626311893140\ n\^12 + 
                        140296973928930\ n\^13 - 3615760217160\ n\^14 + 
                        62816399100\ n\^15 - 657861750\ n\^16 + 
                        3132675\ n\^17)\))\)/\((\(n\^18\) 
                    Product[
                      n - l, {l, 16, 
                        32}])\)\ \[Delta]\^18 + \(1\/6885\) \((8\ \
\((\(-2226137537004072621834240\) + 6349080966444801381187584\ n - 
                        8471654028810077663619072\ n\^2 + 
                        7018234279705326678972928\ n\^3 - 
                        4039585394731337088736384\ n\^4 + 
                        1712779932080027466392352\ n\^5 - 
                        553426130752135318098960\ n\^6 + 
                        139067976993602345695776\ n\^7 - 
                        27494918727568346955648\ n\^8 + 
                        4300519224160871166026\ n\^9 - 
                        532562043738179219765\ n\^10 + 
                        52052801381109566037\ n\^11 - 
                        3988883244513523356\ n\^12 + 
                        237169429536711672\ n\^13 - 
                        10774264584141630\ n\^14 + 365512448811510\ n\^15 - 
                        8936744036220\ n\^16 + 148409851590\ n\^17 - 
                        1495539045\ n\^18 + 6891885\ n\^19)\))\)/\((\(n\^20\) 
                    Product[
                      n - l, {l, 14, 
                        32}])\)\ \[Delta]\^20 + \(1\/6885\) \((16\ \
\((\(-2088840658894690988851200\) + 7834173239327055848570880\ n - 
                        13828679953059148230905856\ n\^2 + 
                        15258401404965612182115328\ n\^3 - 
                        11787512565447968874198784\ n\^4 + 
                        6766974463772433117700416\ n\^5 - 
                        2990294426133234927018048\ n\^6 + 
                        1039539294105772571004432\ n\^7 - 
                        288119378194128375285072\ n\^8 + 
                        64143773058034935871628\ n\^9 - 
                        11505481310288385555212\ n\^10 + 
                        1661854061879126634207\ n\^11 - 
                        192614749333809967164\ n\^12 + 
                        17804702618742360321\ n\^13 - 
                        1301235553840920984\ n\^14 + 
                        74306183428715238\ n\^15 - 3261667633309800\ n\^16 + 
                        107481689545230\ n\^17 - 2564525543580\ n\^18 + 
                        41730363675\ n\^19 - 413513100\ n\^20 + 
                        1879605\ n\^21)\))\)/\((\(n\^22\) 
                    Product[
                      n - l, {l, 12, 
                        32}])\)\ \[Delta]\^22 + \
\((\(-\(15339102365043247808512\/9\)\) + \(421151858854671121499815936\ \
n\)\/48195 - \(29184649277562308423581696\ n\^2\)\/1377 + \
\(2803274106308485684839596032\ n\^3\)\/86751 - \(143392602257585533840003072\
\ n\^4\)\/4131 + \(1729043851496151464164983808\ n\^5\)\/61965 - \
\(23963583588525198788310272\ n\^6\)\/1377 + \(35587224860287125271668224\ \
n\^7\)\/4131 - \(4728794372439541285462592\ n\^8\)\/1377 + \
\(810742349025015768904576\ n\^9\)\/729 - \(71416958369651338737040\ \
n\^10\)\/243 + \(46248359082461526261920\ n\^11\)\/729 - \
\(301451152540263941716\ n\^12\)\/27 + \(43063226290734546572\ n\^13\)\/27 - \
\(14884417815051090020\ n\^14\)\/81 + \(50812081265485540\ n\^15\)\/3 - \
\(3709979993407688\ n\^16\)\/3 + \(211923304691384\ n\^17\)\/3 - \
\(27943069468600\ n\^18\)\/9 + \(307583796520\ n\^19\)\/3 - \(22079573516\ \
n\^20\)\/9 + 40060020\ n\^21 - 398580\ n\^22 + 1820\ n\^23)\)/\((\(n\^24\) 
                    Product[
                      n - l, {l, 10, 
                        32}])\)\ \[Delta]\^24 + \(1\/433755\) \((16\ \
\((\(-1337759270190032439214080\) + 10025417340026406185730048\ n - 
                        35712949896876472945606656\ n\^2 + 
                        80405431902228778010320896\ n\^3 - 
                        128277619227442346891376640\ n\^4 + 
                        154163410569689975462492672\ n\^5 - 
                        144747421687761164398281344\ n\^6 + 
                        108737785252491202135418944\ n\^7 - 
                        66346808881295674927710240\ n\^8 + 
                        33207815129560911908991120\ n\^9 - 
                        13705420879330426311859640\ n\^10 + 
                        4674128049997458513043660\ n\^11 - 
                        1315687096126329324215230\ n\^12 + 
                        304528022330208137295065\ n\^13 - 
                        57600752619477260002860\ n\^14 + 
                        8829307996562122069230\ n\^15 - 
                        1086472369725516198810\ n\^16 + 
                        106282815335925252255\ n\^17 - 
                        8180554003984343520\ n\^18 + 
                        489476311674467040\ n\^19 - 
                        22407464022679890\ n\^20 + 766994721455655\ n\^21 - 
                        18946206534780\ n\^22 + 318293756550\ n\^23 - 
                        3248824950\ n\^24 + 
                        15181425\ n\^25)\))\)/\((\(n\^26\) 
                    Product[
                      n - l, {l, 8, 
                        32}])\)\ \[Delta]\^26 + \(1\/722925\) \((8\ \
\((\(-1736407870711812587520\) + 3190625565002749181952\ n - 
                        244176874950280484487168\ n\^2 + 
                        141002453204269889126400\ n\^3 - 
                        1888757492172951182540800\ n\^4 + 
                        1908288416390227637895168\ n\^5 - 
                        4827991577389804017708032\ n\^6 + 
                        5064693820327093468420480\ n\^7 - 
                        5958468919113741911334720\ n\^8 + 
                        5035226821096391294300960\ n\^9 - 
                        3743057253481052615834000\ n\^10 + 
                        2297240041277791541784600\ n\^11 - 
                        1179904704882148939868860\ n\^12 + 
                        507754722893934912733190\ n\^13 - 
                        180891642216421564706775\ n\^14 + 
                        53002288990918312465375\ n\^15 - 
                        12608567463351839937810\ n\^16 + 
                        2387799087886631147040\ n\^17 - 
                        353745422334508829625\ n\^18 + 
                        40517191190675724525\ n\^19 - 
                        3558844725851174760\ n\^20 + 
                        237748005856350990\ n\^21 - 
                        11936251069695225\ n\^22 + 441667637508825\ n\^23 - 
                        11657805172650\ n\^24 + 207320431500\ n\^25 - 
                        2222994375\ n\^26 + 
                        10843875\ n\^27)\))\)/\((\(n\^28\) 
                    Product[
                      n - l, {l, 6, 
                        32}])\)\ \[Delta]\^28 + \(1\/6506325\) \((16\ \
\((\(-145544026521600\) + 2202873613077201058529280\ n + 
                        13002160930224016450387968\ n\^2 + 
                        34471942047616157519118336\ n\^3 + 
                        54201466725174314812899328\ n\^4 + 
                        55861115723053246950481920\ n\^5 + 
                        38855196716914138946609152\ n\^6 + 
                        17465488759596631277101824\ n\^7 + 
                        3797199924987351802995712\ n\^8 - 
                        826932405216795012979200\ n\^9 - 
                        959323648672038511425280\ n\^10 - 
                        295574245684362462323040\ n\^11 - 
                        4057602397540512224320\ n\^12 + 
                        32036121799607034497520\ n\^13 + 
                        5193792355964277620240\ n\^14 + 
                        1739893316088909752235\ n\^15 - 
                        2200666910033701749600\ n\^16 + 
                        772108300978553430435\ n\^17 - 
                        358321362735056852880\ n\^18 + 
                        152211751580258575335\ n\^19 - 
                        41309914748811508800\ n\^20 + 
                        7260871816645381935\ n\^21 - 
                        869147388418916880\ n\^22 + 
                        73157945505629985\ n\^23 - 4387695478639200\ n\^24 + 
                        186830039766825\ n\^25 - 5523042898800\ n\^26 + 
                        107803298925\ n\^27 - 1249214400\ n\^28 + 
                        6506325\ n\^29)\))\)/\((\(n\^30\) 
                    Product[
                      n - l, {l, 4, 
                        32}])\)\ \[Delta]\^30 + \(1\/6506325\) \((n\ \
\((\(-435617713657079143134658560\) - 2205118815452504731926134784\ n - 
                        4667393308294530490218577920\ n\^2 - 
                        5160242016618915409986650112\ n\^3 - 
                        2758620399393561459360202752\ n\^4 + 
                        74342033198561814162792448\ n\^5 + 
                        1074524718447773629792972800\ n\^6 + 
                        620617847803910178993670912\ n\^7 + 
                        70093096981409511732640512\ n\^8 - 
                        80815328677498630135015424\ n\^9 - 
                        38414411555948721114954240\ n\^10 - 
                        1655119630290264833298400\ n\^11 + 
                        3460938027520692479104800\ n\^12 + 
                        863766974020682247026960\ n\^13 - 
                        105927515238748351887840\ n\^14 - 
                        70132663120869080744245\ n\^15 - 
                        1806713240334532479765\ n\^16 + 
                        3323896972079873393235\ n\^17 + 
                        261189234291575347635\ n\^18 - 
                        124818577637618930265\ n\^19 - 
                        9200944370729620665\ n\^20 + 
                        4430301254217300735\ n\^21 - 
                        21685335073230465\ n\^22 - 
                        126037864511137215\ n\^23 + 
                        21866202334918305\ n\^24 - 1954386353658375\ n\^25 + 
                        108416238838425\ n\^26 - 3880336806675\ n\^27 + 
                        87607666125\ n\^28 - 1138606875\ n\^29 + 
                        6506325\ n\^30)\))\)/\((\(n\^32\) 
                    Product[
                      n - l, {l, 2, 
                        32}])\)\ \ \[Delta]\^32)\) \@\(1 + \
\((\[Delta]/n)\)\^2\)\)], "Input"],

Cell[BoxData[
    \(an[34, \[Delta]_] := 
      1 + \(17\ \((\(-11\) + n)\)\)\/\(\((\(-33\) + n)\)\ n\^2\)\ \[Delta]\^2 \
+ \(136\ \((\(-\(50468\/15\)\) + \(2261\ n\)\/3 - 52\ n\^2 + n\^3)\)\)\/\(\((\
\(-33\) + n)\)\ \((\(-32\) + n)\)\ \((\(-31\) + n)\)\ n\^4\)\ \[Delta]\^4 + \
\(680\ \((\(-\(5775176\/7\)\) + \(13830346\ n\)\/45 - \(1968587\ n\^2\)\/45 + \
2917\ n\^3 - 89\ n\^4 + n\^5)\)\)\/\(\((\(-33\) + n)\)\ \((\(-32\) + n)\)\ \
\((\(-31\) + n)\)\ \((\(-30\) + n)\)\ \((\(-29\) + n)\)\ n\^6\)\ \[Delta]\^6 \
+ \(2380\ \((\(-\(791752896\/5\)\) + \(14963097496\ n\)\/175 - \(6037707142\ \
n\^2\)\/315 + \(11462277\ n\^3\)\/5 - \(7039364\ n\^4\)\/45 + 6038\ n\^5 - \
122\ n\^6 + n\^7)\)\)\/\(\((\(-33\) + n)\)\ \((\(-32\) + n)\)\ \((\(-31\) + \
n)\)\ \((\(-30\) + n)\)\ \((\(-29\) + n)\)\ \((\(-28\) + n)\)\ \((\(-27\) + \
n)\)\ n\^8\)\ \[Delta]\^8 + \((884\ \((\(-7277627952000\) + 
                    5320154642640\ n - 1687197815564\ n\^2 + 
                    303114255024\ n\^3 - 33802715165\ n\^4 + 
                    2412511395\ n\^5 - 109692170\ n\^6 + 3059490\ n\^7 - 
                    47565\ n\^8 + 315\ n\^9)\))\)/\((45\ Product[
                  n - l, {l, 25, 
                    33}]\ n\^10)\)\ \[Delta]\^10 + \((12376\ \
\((\(-\(224844490222080\/91\)\) + \(345858890404928\ n\)\/147 - \
\(314576075088544\ n\^2\)\/315 + \(78295094880508\ n\^3\)\/315 - \
\(1405264668104\ n\^4\)\/35 + \(154059319073\ n\^5\)\/35 - \(20970763616\ \
n\^6\)\/63 + \(155792263\ n\^7\)\/9 - \(5451512\ n\^8\)\/9 + 13585\ n\^9 - 
                    176\ n\^10 + n\^11)\))\)/\((Product[
                  n - l, {l, 23, 33}]\ n\^12)\)\ \[Delta]\^12 + 
        1496\/315\ \((\(-757284107765068800\) + 918457203479813760\ n - 
                505721128148496640\ n\^2 + 166967103068906296\ n\^3 - 
                36773522355062220\ n\^4 + 5687846705530990\ n\^5 - 
                633605134122961\ n\^6 + 51313742318839\ n\^7 - 
                3013905019125\ n\^8 + 126608416935\ n\^9 - 
                3695911219\ n\^10 + 71035965\ n\^11 - 806715\ n\^12 + 
                4095\ n\^13)\)/\((Product[
                  n - l, {l, 21, 33}]\ n\^14)\)\ \[Delta]\^14 + 
        22\/189\ \((\(-1904405612977264803840\) + 2907126524831222313984\ n - 
                2041348337070098609536\ n\^2 + 872932494926512244096\ n\^3 - 
                253669450967715749032\ n\^4 + 52932437664592771532\ n\^5 - 
                8172077394163563790\ n\^6 + 948008330060716925\ n\^7 - 
                83104287727076616\ n\^8 + 5493391718362548\ n\^9 - 
                271180860770820\ n\^10 + 9810721126206\ n\^11 - 
                251800759392\ n\^12 + 4331166840\ n\^13 - 44692830\ n\^14 + 
                208845\ n\^15)\)/\((Product[
                  n - l, {l, 19, 
                    33}]\ n\^16)\)\ \[Delta]\^16 + \(1\/2835\) \((22\ \
\((\(-855465159990691830988800\) + 1637711127573029802362880\ n - 
                    1456336061485040459508480\ n\^2 + 
                    797654643672206376720256\ n\^3 - 
                    300835221801340139428880\ n\^4 + 
                    82743852131306613144880\ n\^5 - 
                    17148748141669625357480\ n\^6 + 
                    2729053093932594536848\ n\^7 - 
                    336814163938889159705\ n\^8 + 
                    32348187116115265395\ n\^9 - 2412810035196741180\ n\^10 + 
                    138763404413429796\ n\^11 - 6072319307699190\ n\^12 + 
                    197889197221170\ n\^13 - 4639079832660\ n\^14 + 
                    73768230900\ n\^15 - 711117225\ n\^16 + 
                    3132675\ n\^17)\))\)/\((Product[
                  n - l, {l, 17, 
                    33}]\ n\^18)\)\ \[Delta]\^18 + \(1\/2835\) \((8\ \
\((\(-30542350536519766810951680\) + 73627979056334466346672128\ n - 
                    83065275433187267154029568\ n\^2 + 
                    58214681688317379060332288\ n\^3 - 
                    28369936771938611089810240\ n\^4 + 
                    10197086273970681334074672\ n\^5 - 
                    2798016701127353600848800\ n\^6 + 
                    598536501378256601298600\ n\^7 - 
                    101068156081821490387716\ n\^8 + 
                    13559679578464200060451\ n\^9 - 
                    1448196800447775117740\ n\^10 + 
                    122880293153601128145\ n\^11 - 
                    8236063414619592552\ n\^12 + 431758733716131822\ n\^13 - 
                    17434935788058360\ n\^14 + 529931166014250\ n\^15 - 
                    11695207223700\ n\^16 + 176508066735\ n\^17 - 
                    1626484860\ n\^18 + 6891885\ n\^19)\))\)/\((Product[
                  n - l, {l, 15, 
                    33}]\ n\^20)\)\ \[Delta]\^20 + \(1\/1215\) \((8\ \
\((\(-61960058290695693379829760\) + 190488347971472331250384896\ n - 
                    275683340779741224548775936\ n\^2 + 
                    249493562664651786855395840\ n\^3 - 
                    158185196192567894493218176\ n\^4 + 
                    74601333331073274223485216\ n\^5 - 
                    27119252572211344359833328\ n\^6 + 
                    7770826986810128427727968\ n\^7 - 
                    1780055344705940813462448\ n\^8 + 
                    328723197786763485942586\ n\^9 - 
                    49144598543025830295827\ n\^10 + 
                    5952737535379024063089\ n\^11 - 
                    582948727229052993081\ n\^12 + 
                    45929627449402446477\ n\^13 - 
                    2888664905319975054\ n\^14 + 143371288174977018\ n\^15 - 
                    5523707205199170\ n\^16 + 161261695888020\ n\^17 - 
                    3438469817055\ n\^18 + 50395342725\ n\^19 - 
                    452984805\ n\^20 + 1879605\ n\^21)\))\)/\((Product[
                  n - l, {l, 13, 
                    33}]\ n\^22)\)\ \[Delta]\^22 + \(1\/127575\) \((4\ \
\((\(-17079117168593990458760232960\) + 68579734048751814033778016256\ n - 
                    130254060227567717585425858560\ n\^2 + 
                    155524674076364016172258560000\ n\^3 - 
                    130867307065938182902380592640\ n\^4 + 
                    82452407856495799369450720384\ n\^5 - 
                    40340150228370270348258212640\ n\^6 + 
                    15686989705864300191533143440\ n\^7 - 
                    4922498005235239750585590480\ n\^8 + 
                    1258504543026661886786218080\ n\^9 - 
                    263615196622153121002076050\ n\^10 + 
                    45350652552911604357645725\ n\^11 - 
                    6406396042712688854577900\ n\^12 + 
                    741310079883918413966370\ n\^13 - 
                    69948037741112661680550\ n\^14 + 
                    5346278901394212456675\ n\^15 - 
                    327991651796531562840\ n\^16 + 
                    15952066884786892860\ n\^17 - 604567417330626750\ n\^18 + 
                    17419187062552275\ n\^19 - 367590182139180\ n\^20 + 
                    5344863574050\ n\^21 - 47760763050\ n\^22 + 
                    197358525\ n\^23)\))\)/\((Product[
                  n - l, {l, 11, 
                    33}]\ n\^24)\)\ \[Delta]\^24 + \(1\/25515\) \((4\ \
\((\(-783029814714372530582323200\) + 4275063901033288734611865600\ n - 
                    11086850308753565619094683648\ n\^2 + 
                    18158898391802824372326936576\ n\^3 - 
                    21066160833554368100504017920\ n\^4 + 
                    18400223054406992798823614720\ n\^5 - 
                    12556277174266148349384681792\ n\^6 + 
                    6855986072692886295416260864\ n\^7 - 
                    3043141127143248130073640720\ n\^8 + 
                    1109495090271496512224926560\ n\^9 - 
                    334399020966886026132555420\ n\^10 + 
                    83596687189599888240946240\ n\^11 - 
                    17348201126061343202211855\ n\^12 + 
                    2984667883108702699442345\ n\^13 - 
                    424377521593858588071330\ n\^14 + 
                    49632288096138641578530\ n\^15 - 
                    4744873363517654407425\ n\^16 + 
                    367900410151634057775\ n\^17 - 
                    22907871413614451880\ n\^18 + 
                    1130830909597606140\ n\^19 - 43489953728661825\ n\^20 + 
                    1271107252353015\ n\^21 - 27198555899130\ n\^22 + 
                    400819982850\ n\^23 - 3628360575\ n\^24 + 
                    15181425\ n\^25)\))\)/\((Product[
                  n - l, {l, 9, 
                    33}]\ n\^26)\)\ \[Delta]\^26 + \(1\/127575\) \((8\ \
\((\(-33050778499970023764787200\) + 262453564256879996279193600\ n - 
                    994156639145230513384194048\ n\^2 + 
                    2389222117653516472673157120\ n\^3 - 
                    4087183928825843943054049280\ n\^4 + 
                    5292611062245704394463979520\ n\^5 - 
                    5385815894080902853190321152\ n\^6 + 
                    4413222949311258734992166080\ n\^7 - 
                    2959940132879409748159069440\ n\^8 + 
                    1642764533576302059125798960\ n\^9 - 
                    759721703683116160526900800\ n\^10 + 
                    293889884490859588289942100\ n\^11 - 
                    95216238088033706999524400\ n\^12 + 
                    25810174689385971236461865\ n\^13 - 
                    5836040094767276405554200\ n\^14 + 
                    1095526577956327904487625\ n\^15 - 
                    169673783597785954190400\ n\^16 + 
                    21526841527643165166765\ n\^17 - 
                    2219805028195694339400\ n\^18 + 
                    184447666674396850725\ n\^19 - 
                    12226432433933718000\ n\^20 + 638454881272723515\ n\^21 - 
                    25823107144434600\ n\^22 + 789621186483675\ n\^23 - 
                    17595007466400\ n\^24 + 268924485375\ n\^25 - 
                    2515779000\ n\^26 + 10843875\ n\^27)\))\)/\((Product[
                  n - l, {l, 7, 
                    33}]\ n\^28)\)\ \[Delta]\^28 + \(1\/382725\) \((8\ \
\((\(-18385495114496606208000\) + 240483392090676972748800\ n - 
                    1521356786415934329323520\ n\^2 + 
                    5920606664339895968366592\ n\^3 - 
                    17359488767520642715533312\ n\^4 + 
                    37177917585878945499238400\ n\^5 - 
                    64384662543980145244334080\ n\^6 + 
                    89935254200821413697011328\ n\^7 - 
                    103273470152153551439148608\ n\^8 + 
                    99617450983833761887845600\ n\^9 - 
                    80391654082780288685458320\ n\^10 + 
                    55035469268398204801954600\ n\^11 - 
                    31855922781706030450733180\ n\^12 + 
                    15619781486594380238239130\ n\^13 - 
                    6469071294149354620643515\ n\^14 + 
                    2249283602732159749500885\ n\^15 - 
                    651965250694802462171475\ n\^16 + 
                    155811788741031677231925\ n\^17 - 
                    30265218662255073889335\ n\^18 + 
                    4712957069884675466985\ n\^19 - 
                    582045173862971793975\ n\^20 + 
                    56531893888908362925\ n\^21 - 
                    4284246414250787985\ n\^22 + 250889371781765535\ n\^23 - 
                    11195110387740825\ n\^24 + 372515071157775\ n\^25 - 
                    8929709124525\ n\^26 + 145422870075\ n\^27 - 
                    1437897825\ n\^28 + 6506325\ n\^29)\))\)/\((Product[
                  n - l, {l, 5, 
                    33}]\ n\^30)\)\ \[Delta]\^30 + \(1\/382725\) \
\((\(-821895679180800\) - 372528820877034258432000\ n + 
                4782518324400889610108928\ n\^2 + 
                28633870933066765630439424\ n\^3 + 
                57346703211375029937340416\ n\^4 + 
                44556804372522408358166528\ n\^5 - 
                14524551414068079754932224\ n\^6 - 
                59787852281673965424185344\ n\^7 - 
                52031319703005840717746816\ n\^8 - 
                18106440956167906185387328\ n\^9 + 
                2985602463958311660814816\ n\^10 + 
                5332336604125811941442800\ n\^11 + 
                1634790066165965161750280\ n\^12 - 
                146359482368451569457980\ n\^13 - 
                300213415813685709181510\ n\^14 - 
                6327865774589720547275\ n\^15 - 
                14884442309418479829520\ n\^16 + 
                25776770663450476444680\ n\^17 - 
                11070374354762724223560\ n\^18 + 
                4595199245107664649420\ n\^19 - 
                1930031994652446270240\ n\^20 + 
                585193038360077983680\ n\^21 - 119725580693428278660\ n\^22 + 
                16972537822203215070\ n\^23 - 1715532916099569840\ n\^24 + 
                125694149213931480\ n\^25 - 6700819544836200\ n\^26 + 
                257461847300700\ n\^27 - 6945499045800\ n\^28 + 
                124791313500\ n\^29 - 1340302950\ n\^30 + 
                6506325\ n\^31)\)/\((Product[
                  n - l, {l, 3, 
                    33}]\ n\^32)\)\ \[Delta]\^32 + \(1\/1148175\) \
\((\(-249245942713958501292441600\) - 1027227011317383671945625600\ n - 
                600149039567448754234589184\ n\^2 + 
                3164852980540010779055751168\ n\^3 + 
                6884816085023812796165062656\ n\^4 + 
                5136927098320066587626110976\ n\^5 - 
                210328277437524200008032256\ n\^6 - 
                3000837845672353153621479424\ n\^7 - 
                1952325751424144371128063232\ n\^8 - 
                199409585491050022940068096\ n\^9 + 
                361985372861440986579595520\ n\^10 + 
                182810223049730711841970432\ n\^11 + 
                7812391284801391652973856\ n\^12 - 
                20558025513455731295352800\ n\^13 - 
                5910384439849682076672080\ n\^14 + 
                586138572285204947989984\ n\^15 + 
                552708400845653075755435\ n\^16 + 
                41368985757820426538415\ n\^17 - 
                27038354535426336816120\ n\^18 - 
                4528271890374390912600\ n\^19 + 
                932795736297941092500\ n\^20 + 219754566622703088900\ n\^21 - 
                31546306068215308200\ n\^22 - 6920943057660551400\ n\^23 + 
                1303612662223994850\ n\^24 + 95510496671840250\ n\^25 - 
                48948164249874120\ n\^26 + 6698091822733080\ n\^27 - 
                521039933815500\ n\^28 + 25993783361700\ n\^29 - 
                850780937160\ n\^30 + 17749254600\ n\^31 - 214708725\ n\^32 + 
                1148175\ n\^33)\)/\((Product[
                  n - l, {l, 1, 33}]\ n\^34)\)\ \[Delta]\^34\)], "Input"],

Cell[BoxData[
    \(an[35, \[Delta]_] := \((1 + \(17\ \((\(-\(32\/3\)\) + \
n)\)\)\/\(\((\(-34\) + n)\)\ n\^2\)\ \[Delta]\^2 + \(136\ \((\(-3256\) + 746\ \
n - \(157\ n\^2\)\/3 + n\^3)\)\)\/\(\((\(-34\) + n)\)\ \((\(-33\) + n)\)\ \((\
\(-32\) + n)\)\ n\^4\)\ \[Delta]\^4 + \(680\ \((\(-796576\) + \(2725984\ \
n\)\/9 - \(394714\ n\^2\)\/9 + 2955\ n\^3 - 90\ n\^4 + \
n\^5)\)\)\/\(\((\(-34\) + n)\)\ \((\(-33\) + n)\)\ \((\(-32\) + n)\)\ \
\((\(-31\) + n)\)\ \((\(-30\) + n)\)\ n\^6\)\ \[Delta]\^6 + \((476\ \
\((\(-20585575296\) + 11336147216\ n - 2586038460\ n\^2 + 313592440\ n\^3 - 
                        21570045\ n\^4 + 832545\ n\^5 - 16695\ n\^6 + 
                        135\ n\^7)\))\)/\((27\ \((\(-34\) + 
                        n)\)\ \((\(-33\) + n)\)\ \((\(-32\) + 
                        n)\)\ \((\(-31\) + n)\)\ \((\(-30\) + 
                        n)\)\ \((\(-29\) + n)\)\ \((\(-28\) + 
                        n)\)\ n\^8)\)\ \[Delta]\^8 + \((6188\ \
\((\(-598844814336\) + 446300702208\ n - 144079125136\ n\^2 + 
                        26287415156\ n\^3 - 2966643980\ n\^4 + 
                        213213931\ n\^5 - 9702840\ n\^6 + 269190\ n\^7 - 
                        4140\ n\^8 + 27\ n\^9)\))\)/\((27\ Product[
                      n - l, {l, 26, 
                        34}]\ n\^10)\)\ \[Delta]\^10 + \((12376\ \
\((\(-\(215068642821120\/91\)\) + \(48174143505280\ n\)\/21 - \(8923634214784\
\ n\^2\)\/9 + \(2258018563048\ n\^3\)\/9 - \(369957212212\ n\^4\)\/9 + \
\(41003349866\ n\^5\)\/9 - \(3121449083\ n\^6\)\/9 + \(54192679\ n\^7\)\/3 - \
\(5667590\ n\^8\)\/9 + 14000\ n\^9 - 179\ n\^10 + n\^11)\))\)/\((Product[
                      n - l, {l, 24, 34}]\ n\^12)\)\ \[Delta]\^12 + 
            1496\/27\ \((\(-61819110837964800\) + 76425358692435456\ n - 
                    42865002897046912\ n\^2 + 14400002783485280\ n\^3 - 
                    3221880975369784\ n\^4 + 505110404378580\ n\^5 - 
                    56860764762802\ n\^6 + 4635866913249\ n\^7 - 
                    272894964342\ n\^8 + 11434936513\ n\^9 - 
                    331417086\ n\^10 + 6297291\ n\^11 - 70434\ n\^12 + 
                    351\ n\^13)\)/\((Product[
                      n - l, {l, 22, 34}]\ n\^14)\)\ \[Delta]\^14 + 
            110\/27\ \((\(-51547821103144009728\) + 80216136587565508608\ n - 
                    57395018565703481088\ n\^2 + 24991131008511178624\ n\^3 - 
                    7386688320995514704\ n\^4 + 1565322613685699856\ n\^5 - 
                    244900253116850968\ n\^6 + 28709909127403504\ n\^7 - 
                    2534538710447029\ n\^8 + 168040308931209\ n\^9 - 
                    8283725867417\ n\^10 + 297949785133\ n\^11 - 
                    7570988607\ n\^12 + 128439675\ n\^13 - 1302795\ n\^14 + 
                    5967\ n\^15)\)/\((Product[
                      n - l, {l, 20, 34}]\ n\^16)\)\ \[Delta]\^16 + 
            22\/81\ \((\(-23004105142606839152640\) + 
                    44899634212516156538880\ n - 
                    40698235738789569681408\ n\^2 + 
                    22711935995832649616128\ n\^3 - 
                    8721541567047883841920\ n\^4 + 
                    2439918774024876722320\ n\^5 - 
                    513579969663212506624\ n\^6 + 
                    82843052065750858024\ n\^7 - 10336517222745792520\ n\^8 + 
                    1000398899130158385\ n\^9 - 74910616722235008\ n\^10 + 
                    4307121713368188\ n\^11 - 187628463182160\ n\^12 + 
                    6061583692710\ n\^13 - 140322836160\ n\^14 + 
                    2195736660\ n\^15 - 20765160\ n\^16 + 
                    89505\ n\^17)\)/\((Product[
                      n - l, {l, 18, 
                        34}]\ n\^18)\)\ \[Delta]\^18 + \(1\/1215\) \((8\ \
\((\(-12216940214607906724380672\) + 30031346953165067488051200\ n - 
                        34546949098925361456568320\ n\^2 + 
                        24683361591018488553198080\ n\^3 - 
                        12258899427827174662455168\ n\^4 + 
                        4487669423626922296119840\ n\^5 - 
                        1252956849294472835839920\ n\^6 + 
                        272351382817097269736160\ n\^7 - 
                        46644755271695015577120\ n\^8 + 
                        6331909039835381915770\ n\^9 - 
                        682167901847680434615\ n\^10 + 
                        58177829730498211305\ n\^11 - 
                        3903487529623393140\ n\^12 + 
                        203979217574400840\ n\^13 - 8175955208013450\ n\^14 + 
                        245676486330990\ n\^15 - 5340442922100\ n\^16 + 
                        79128685350\ n\^17 - 713802375\ n\^18 + 
                        2953665\ n\^19)\))\)/\((Product[
                      n - l, {l, 16, 
                        34}]\ n\^20)\)\ \[Delta]\^20 + \(1\/1215\) \((56\ \((\
\(-8170557137234596929208320\) + 25618590586601040292282368\ n - 
                        37818229807478517051727872\ n\^2 + 
                        34911561806614383141765120\ n\^3 - 
                        22576358874808728750612480\ n\^4 + 
                        10856645127480150504522752\ n\^5 - 
                        4022256980264601646639968\ n\^6 + 
                        1173688562695365104722320\ n\^7 - 
                        273460769041694141395440\ n\^8 + 
                        51279246725149804799880\ n\^9 - 
                        7767181910608295298870\ n\^10 + 
                        950460269907090888985\ n\^11 - 
                        93704173711768999470\ n\^12 + 
                        7402700913459091695\ n\^13 - 
                        464818601355289740\ n\^14 + 
                        22931096382629370\ n\^15 - 874415936064060\ n\^16 + 
                        25166487044790\ n\^17 - 527122691550\ n\^18 + 
                        7565410125\ n\^19 - 66412710\ n\^20 + 
                        268515\ n\^21)\))\)/\((Product[
                      n - l, {l, 14, 
                        34}]\ n\^22)\)\ \[Delta]\^22 + \(1\/3645\) \((4\ \
\((\(-443613432950493258669096960\) + 1817000021306110804809744384\ n - 
                        3521184373470124637301768192\ n\^2 + 
                        4290726011468308099578482688\ n\^3 - 
                        3685184306878172089229837312\ n\^4 + 
                        2369975333587361237751754496\ n\^5 - 
                        1183426928993410568206880448\ n\^6 + 
                        469536447721655573812705152\ n\^7 - 
                        150239430956796785530423728\ n\^8 + 
                        39129745398610676009988480\ n\^9 - 
                        8337939763825833116507860\ n\^10 + 
                        1456257941380568241980680\ n\^11 - 
                        208291308116102049373605\ n\^12 + 
                        24320979444699605856825\ n\^13 - 
                        2306291229101826001035\ n\^14 + 
                        176350676596198539435\ n\^15 - 
                        10772516082798279810\ n\^16 + 
                        519243418780656570\ n\^17 - 
                        19417356594245610\ n\^18 + 549839368268190\ n\^19 - 
                        11363539852665\ n\^20 + 161332135965\ n\^21 - 
                        1404064935\ n\^22 + 5638815\ n\^23)\))\)/\((Product[
                      n - l, {l, 12, 
                        34}]\ n\^24)\)\ \[Delta]\^24 + \(1\/2187\) \((4\ \
\((\(-59659414454428383282462720\) + 332300351449836450981347328\ n - 
                        879534344876175361507590144\ n\^2 + 
                        1470797055311931235954556928\ n\^3 - 
                        1742677336756366097876480000\ n\^4 + 
                        1555079767059666733382372352\ n\^5 - 
                        1084392238759220815577321728\ n\^6 + 
                        605122018185128109636126912\ n\^7 - 
                        274489063012387195874552640\ n\^8 + 
                        102245414419819081638065520\ n\^9 - 
                        31466284514313479097884848\ n\^10 + 
                        8023994751475025326056900\ n\^11 - 
                        1695825927396679086382220\ n\^12 + 
                        296436511973882106317505\ n\^13 - 
                        42686999187193881501480\ n\^14 + 
                        5035128495917021658270\ n\^15 - 
                        483100105619166748020\ n\^16 + 
                        37392568349345827695\ n\^17 - 
                        2311729544487353760\ n\^18 + 
                        112724659042463160\ n\^19 - 4262446918546740\ n\^20 + 
                        121992768121455\ n\^21 - 2547278866440\ n\^22 + 
                        36526508550\ n\^23 - 320978700\ n\^24 + 
                        1301265\ n\^25)\))\)/\((Product[
                      n - l, {l, 10, 
                        34}]\ n\^26)\)\ \[Delta]\^26 + \(1\/10935\) \((8\ \((\
\(-2428220461222287460270080\) + 19674817190157618335711232\ n - 
                        76088882496914898157043712\ n\^2 + 
                        186744820176584578935521280\ n\^3 - 
                        326493344259693873967841280\ n\^4 + 
                        432177457940835060949946368\ n\^5 - 
                        449913580635380768119758848\ n\^6 + 
                        377223658214411035291199360\ n\^7 - 
                        259049540356418464251881920\ n\^8 + 
                        147229398533234485308316320\ n\^9 - 
                        69751634530237990791835440\ n\^10 + 
                        27639258248936770033594040\ n\^11 - 
                        9170329043626467355772980\ n\^12 + 
                        2543583689835711860913310\ n\^13 - 
                        587604250535605197267425\ n\^14 + 
                        112410595669323781344975\ n\^15 - 
                        17672963190432570923310\ n\^16 + 
                        2263710500726312930760\ n\^17 - 
                        234138577426159380975\ n\^18 + 
                        19380447569364806925\ n\^19 - 
                        1271321563452300360\ n\^20 + 
                        65309448530293110\ n\^21 - 2585475185468175\ n\^22 + 
                        77057398679625\ n\^23 - 1667942680950\ n\^24 + 
                        24698009700\ n\^25 - 223383825\ n\^26 + 
                        929475\ n\^27)\))\)/\((Product[
                      n - l, {l, 8, 
                        34}]\ n\^28)\)\ \[Delta]\^28 + \(1\/10935\) \((8\ \((\
\(-420239888331350999040\) + 37137472900033765441536\ n + 
                        166575669490124813500416\ n\^2 + 
                        741543204361864662614016\ n\^3 + 
                        637459117145687376297984\ n\^4 + 
                        2248244792017286668550144\ n\^5 - 
                        544385497631416979271680\ n\^6 + 
                        3126811258761194431634944\ n\^7 - 
                        2492218505795690185945984\ n\^8 + 
                        2905198352032192764509760\ n\^9 - 
                        2301618113459349571698144\ n\^10 + 
                        1628741989946039538873040\ n\^11 - 
                        973281371995337551533640\ n\^12 + 
                        489218785507202791774940\ n\^13 - 
                        208907187445401144864122\ n\^14 + 
                        74827234119941257843905\ n\^15 - 
                        22309811182524535917030\ n\^16 + 
                        5484225402940825630005\ n\^17 - 
                        1091852115415563587130\ n\^18 + 
                        172798912582317761805\ n\^19 - 
                        21452413100438149830\ n\^20 + 
                        2071994017531342905\ n\^21 - 
                        154704398275485630\ n\^22 + 8859628929131955\ n\^23 - 
                        384413675659650\ n\^24 + 12385640231055\ n\^25 - 
                        286606507950\ n\^26 + 4495870575\ n\^27 - 
                        42755850\ n\^28 + 185895\ n\^29)\))\)/\((Product[
                      n - l, {l, 6, 
                        34}]\ n\^30)\)\ \[Delta]\^30 + \(1\/32805\) \
\((\(-46965467381760\) - 20198339866578693144969216\ n - 
                    120437352360561980322349056\ n\^2 - 
                    323262548111159573741568000\ n\^3 - 
                    515978064909791082901340160\ n\^4 - 
                    542001110224677005951696896\ n\^5 - 
                    387036446030700025100034048\ n\^6 - 
                    181818714635600305635438592\ n\^7 - 
                    44980468509704450321594112\ n\^8 + 
                    4995589267785773497309952\ n\^9 + 
                    9000479112959928120536064\ n\^10 + 
                    3237566374509232492607488\ n\^11 + 
                    214794321122229050491488\ n\^12 - 
                    241080481341174345484640\ n\^13 - 
                    91100127273985991646480\ n\^14 + 
                    1111618624915442293024\ n\^15 + 
                    3143922371684513585049\ n\^16 + 
                    2983544040312723097395\ n\^17 - 
                    1233128850395449760535\ n\^18 + 
                    423041863636714409955\ n\^19 - 
                    200784910776474170115\ n\^20 + 
                    67311172260489085695\ n\^21 - 
                    14236809565597076835\ n\^22 + 
                    2009982961800744255\ n\^23 - 198431905697595765\ n\^24 + 
                    14051656768790745\ n\^25 - 719781846587685\ n\^26 + 
                    26486926505865\ n\^27 - 683142127425\ n\^28 + 
                    11725327125\ n\^29 - 120274065\ n\^30 + 
                    557685\ n\^31)\)/\((Product[
                      n - l, {l, 4, 
                        34}]\ n\^32)\)\ \[Delta]\^32 + \(1\/32805\) \((n\ \
\((249245942713958501292441600 + 1276472954031342173238067200\ n + 
                        2747857420912949213741973504\ n\^2 + 
                        3122006643963789612269174784\ n\^3 + 
                        1773206141161697918703697920\ n\^4 + 
                        67269451947188369926782976\ n\^5 - 
                        614712738571584149650432000\ n\^6 - 
                        398063513217277682397237248\ n\^7 - 
                        66693482200270053246343936\ n\^8 + 
                        42709392554633988384913408\ n\^9 + 
                        25506531462029827048482560\ n\^10 + 
                        2786646971972458502730752\ n\^11 - 
                        1868508009926153575114016\ n\^12 - 
                        667047887083825613904256\ n\^13 + 
                        11821091683941739066576\ n\^14 + 
                        45185881355489135708432\ n\^15 + 
                        5283061924396542059077\ n\^16 - 
                        1705298647731534781248\ n\^17 - 
                        371238358545118374600\ n\^18 + 
                        47223252971803968000\ n\^19 + 
                        14804752682247374700\ n\^20 - 
                        1449031489591809600\ n\^21 - 
                        414456042819288600\ n\^22 + 
                        61077412617156000\ n\^23 + 5641754196432510\ n\^24 - 
                        2244179176274880\ n\^25 + 278870659841160\ n\^26 - 
                        20095023646080\ n\^27 + 936575251020\ n\^28 - 
                        28786985280\ n\^29 + 566083080\ n\^30 - 
                        6473520\ n\^31 + 32805\ n\^32)\))\)/\((Product[
                      n - l, {l, 2, 
                        34}]\ n\^34)\)\ \[Delta]\^34)\) \@\(1 + \
\((\[Delta]/n)\)\^2\)\)], "Input"],

Cell[BoxData[
    \(an[36, \[Delta]_] := 
      1 + \(6\ \((\(-35\) + 3\ n)\)\)\/\(\((\(-35\) + n)\)\ n\^2\)\ \
\[Delta]\^2 + \(51\ \((\(-12166\) + 2561\ n - 166\ n\^2 + 3\ n\^3)\)\)\/\(\((\
\(-35\) + n)\)\ \((\(-34\) + n)\)\ \((\(-33\) + n)\)\ n\^4\)\ \[Delta]\^4 + \
\(272\ \((\(-10317296\) + 3598482\ n - 479449\ n\^2 + 29925\ n\^3 - 855\ n\^4 \
+ 9\ n\^5)\)\)\/\(3\ \((\(-35\) + n)\)\ \((\(-34\) + n)\)\ \((\(-33\) + n)\)\ \
\((\(-32\) + n)\)\ \((\(-31\) + n)\)\ n\^6\)\ \[Delta]\^6 + \(68\ \
\((\(-34843772832\) + 17539545476\ n - 3664814760\ n\^2 + 408536695\ n\^3 - \
25987920\ n\^4 + 935550\ n\^5 - 17640\ n\^6 + 135\ n\^7)\)\)\/\(3\ \((\(-35\) \
+ n)\)\ \((\(-34\) + n)\)\ \((\(-33\) + n)\)\ \((\(-32\) + n)\)\ \((\(-31\) + \
n)\)\ \((\(-30\) + n)\)\ \((\(-29\) + n)\)\ n\^8\)\ \[Delta]\^8 + \((952\ \((\
\(-1218701890944\) + 826313978256\ n - 243024686276\ n\^2 + 
                    40489842944\ n\^3 - 4187971087\ n\^4 + 277319203\ n\^5 - 
                    11705358\ n\^6 + 303282\ n\^7 - 4383\ n\^8 + 
                    27\ n\^9)\))\)/\((3\ Product[
                  n - l, {l, 27, 
                    35}]\ n\^10)\)\ \[Delta]\^10 + \((18564\ \
\((\(-\(1623212189953280\/273\)\) + \(328805011155872\ n\)\/63 - \
\(18377865852392\ n\^2\)\/9 + \(1405442762452\ n\^3\)\/3 - \(627898877662\ \
n\^4\)\/9 + \(21159951437\ n\^5\)\/3 - \(4429114330\ n\^6\)\/9 + \(212651047\ \
n\^7\)\/9 - \(6875570\ n\^8\)\/9 + 15845\ n\^9 - 190\ n\^10 + 
                    n\^11)\))\)/\((Product[
                  n - l, {l, 25, 35}]\ n\^12)\)\ \[Delta]\^12 + 
        272\/3\ \((\(-199298247890042880\) + 221144353875760896\ n - 
                111405733801639456\ n\^2 + 33654384843339416\ n\^3 - 
                6783214970982892\ n\^4 + 960437600826990\ n\^5 - 
                97985999444047\ n\^6 + 7272588884847\ n\^7 - 
                391797531411\ n\^8 + 15111204823\ n\^9 - 405436317\ n\^10 + 
                7169877\ n\^11 - 74997\ n\^12 + 
                351\ n\^13)\)/\((Product[
                  n - l, {l, 23, 35}]\ n\^14)\)\ \[Delta]\^14 + 
        22\/3\ \((\(-223378439530245414912\) + 309045178859219670528\ n - 
                196695585742234321856\ n\^2 + 76251056776528443120\ n\^3 - 
                20092084540939747808\ n\^4 + 3802970786642918696\ n\^5 - 
                532836542022416268\ n\^6 + 56134261600736319\ n\^7 - 
                4472747761321840\ n\^8 + 269024895709284\ n\^9 - 
                12098914515688\ n\^10 + 399302305402\ n\^11 - 
                9361973712\ n\^12 + 147305340\ n\^13 - 1392300\ n\^14 + 
                5967\ n\^15)\)/\((Product[
                  n - l, {l, 21, 35}]\ n\^16)\)\ \[Delta]\^16 + 
        44\/81\ \((\(-143083210780239836774400\) + 
                245271549543068837652480\ n - 
                195334942088489380626176\ n\^2 + 
                95841017704891652093568\ n\^3 - 
                32391198204601381977360\ n\^4 + 
                7987021967407087489680\ n\^5 - 1484842646554660555368\ n\^6 + 
                212119673765772795984\ n\^7 - 23522873286077102665\ n\^8 + 
                2032301210537394225\ n\^9 - 136553272059703356\ n\^10 + 
                7085633302421388\ n\^11 - 280235835906390\ n\^12 + 
                8268497259750\ n\^13 - 175811568660\ n\^14 + 
                2540151900\ n\^15 - 22286745\ n\^16 + 
                89505\ n\^17)\)/\((Product[
                  n - l, {l, 19, 
                    35}]\ n\^18)\)\ \[Delta]\^18 + \
\((\(-1774876978773620726562816\) + \(56558029333220929838882816\ n\)\/15 - \
\(56246451105347710171188224\ n\^2\)\/15 + \(312846910527921798843848704\ \
n\^3\)\/135 - \(44834261090714462697801152\ n\^4\)\/45 + \
\(2844916276615497957500320\ n\^5\)\/9 - \(229842939078631886233952\ \
n\^6\)\/3 + \(130398436850830216541264\ n\^7\)\/9 - 
                2165182010478946245292\ n\^8 + \(6950256806790502130926\ n\^9\
\)\/27 - \(219607799518035683612\ n\^10\)\/9 + 1840974584398891942\ n\^11 - 
                109944218334520856\ n\^12 + 5147019138613924\ n\^13 - 
                186044173928184\ n\^14 + 5073762747196\ n\^15 - 
                100706732412\ n\^16 + 1370106738\ n\^17 - 11406252\ n\^18 + 
                43758\ n\^19)\)/\((Product[
                  n - l, {l, 17, 35}]\ n\^20)\)\ \[Delta]\^20 + 
        16\/135\ \((\(-145481448136649182897766400\) + 
                385666312384478418737725440\ n - 
                481470393888470908911992832\ n\^2 + 
                376040747670856996096002560\ n\^3 - 
                205872912655583684931738880\ n\^4 + 
                83893821855906658034912480\ n\^5 - 
                26373459658588049045473968\ n\^6 + 
                6541811384786623638614880\ n\^7 - 
                1298789263184586747966120\ n\^8 + 
                208190208477568491949510\ n\^9 - 
                27065553845939127921395\ n\^10 + 
                2856964210616888988655\ n\^11 - 
                244428769546099676265\ n\^12 + 16872222470853814155\ n\^13 - 
                932531742017514990\ n\^14 + 40804893477048870\ n\^15 - 
                1390554103635450\ n\^16 + 36025698175740\ n\^17 - 
                683841023775\ n\^18 + 8950052475\ n\^19 - 72051525\ n\^20 + 
                268515\ n\^21)\)/\((Product[
                  n - l, {l, 15, 
                    35}]\ n\^22)\)\ \[Delta]\^22 + \(1\/1215\) \((4\ \
\((\(-17980045336677454855762083840\) + 60365809580663262488456134656\ n - 
                    95902441317803353927337754624\ n\^2 + 
                    95828378923588606309243915264\ n\^3 - 
                    67521945055631058199423491072\ n\^4 + 
                    35649975385975319778091721024\ n\^5 - 
                    14629640728060295517183158016\ n\^6 + 
                    4777126129271093188934965776\ n\^7 - 
                    1260515054248828837340067648\ n\^8 + 
                    271453605291508829401432220\ n\^9 - 
                    47995249347859704903400080\ n\^10 + 
                    6987140685645793548130255\ n\^11 - 
                    837784807057771928288640\ n\^12 + 
                    82576486626777247357890\ n\^13 - 
                    6663609140195345017680\ n\^14 + 
                    437488956315994167585\ n\^15 - 
                    23161749550953773760\ n\^16 + 976735921584182760\ n\^17 - 
                    32248409379666480\ n\^18 + 813202105580865\ n\^19 - 
                    15085840049280\ n\^20 + 193648184730\ n\^21 - 
                    1533757680\ n\^22 + 5638815\ n\^23)\))\)/\((Product[
                  n - l, {l, 13, 
                    35}]\ n\^24)\)\ \[Delta]\^24 + \(1\/1215\) \((8\ \
\((\(-8147827791039316838087393280\) + 35536009110416429901192364032\ n - 
                    73635587558927234418056232960\ n\^2 + 
                    96395324661521581328013815808\ n\^3 - 
                    89418189379104107623533655040\ n\^4 + 
                    62487445141307678175500352768\ n\^5 - 
                    34142955934487427045380942272\ n\^6 + 
                    14942757342611494150612472832\ n\^7 - 
                    5323414216240272060069340080\ n\^8 + 
                    1560481212666621742909278240\ n\^9 - 
                    378994035958941103549661428\ n\^10 + 
                    76562772835214186491093200\ n\^11 - 
                    12884797792512150084926885\ n\^12 + 
                    1805495267528045005758825\ n\^13 - 
                    210177783308703780881910\ n\^14 + 
                    20246569117199449834770\ n\^15 - 
                    1605031822211915800395\ n\^16 + 
                    103939812833284692495\ n\^17 - 
                    5445519615780967800\ n\^18 + 227852203739127660\ n\^19 - 
                    7480884769762635\ n\^20 + 187940231737335\ n\^21 - 
                    3478971593790\ n\^22 + 44620376850\ n\^23 - 
                    353510325\ n\^24 + 1301265\ n\^25)\))\)/\((Product[
                  n - l, {l, 11, 
                    35}]\ n\^26)\)\ \[Delta]\^26 + \(1\/1215\) \((4\ \
\((\(-2386848732155706331638005760\) + 14091352911463996333449805824\ n - 
                    39671471112138588221792059392\ n\^2 + 
                    70841929570955001236852121600\ n\^3 - 
                    90030041004040496626629519360\ n\^4 + 
                    86601684901042021085515444736\ n\^5 - 
                    65468146771552938862708581248\ n\^6 + 
                    39863477595565258068443736640\ n\^7 - 
                    19878624516378252608606813920\ n\^8 + 
                    8210656140891576418106391120\ n\^9 - 
                    2830096178299059560846531400\ n\^10 + 
                    817776867509265130170142780\ n\^11 - 
                    198532574467661864700256690\ n\^12 + 
                    40502796943124415465004085\ n\^13 - 
                    6933425518119599468869550\ n\^14 + 
                    992953833125496833866425\ n\^15 - 
                    118460512287029488429170\ n\^16 + 
                    11708914377505356671985\ n\^17 - 
                    952522124324787823950\ n\^18 + 
                    63261255339314700525\ n\^19 - 
                    3395621422736069670\ n\^20 + 145388739607389135\ n\^21 - 
                    4878367582052250\ n\^22 + 125094536163675\ n\^23 - 
                    2360711380950\ n\^24 + 30832234875\ n\^25 - 
                    248479650\ n\^26 + 929475\ n\^27)\))\)/\((Product[
                  n - l, {l, 9, 
                    35}]\ n\^28)\)\ \[Delta]\^28 + \(1\/3645\) \((16\ \
\((\(-16997601595207169353973760\) + 145350802590988212407107584\ n - 
                    594954682058627699518734336\ n\^2 + 
                    1550973468019574571933499392\ n\^3 - 
                    2890148570672084537385852928\ n\^4 + 
                    4095814270792876983092619264\ n\^5 - 
                    4585183147378327354340532736\ n\^6 + 
                    4157419898221677884276376960\ n\^7 - 
                    3105679281353816894581673920\ n\^8 + 
                    1934049336128621616412298784\ n\^9 - 
                    1012052726740995578104827056\ n\^10 + 
                    447234294613378687120749528\ n\^11 - 
                    167330954929602280760108132\ n\^12 + 
                    53032835956415160633231678\ n\^13 - 
                    14218088366808183032586887\ n\^14 + 
                    3214664984505768980652255\ n\^15 - 
                    610161681007275526612695\ n\^16 + 
                    96658528729354941192855\ n\^17 - 
                    12694686031511229698595\ n\^18 + 
                    1372394131504187081355\ n\^19 - 
                    121204347722444181195\ n\^20 + 
                    8671943748387174255\ n\^21 - 497725127564509845\ n\^22 + 
                    22629619012322205\ n\^23 - 801249719941125\ n\^24 + 
                    21559943366325\ n\^25 - 424835985105\ n\^26 + 
                    5768507745\ n\^27 - 48146805\ n\^28 + 
                    185895\ n\^29)\))\)/\((Product[
                  n - l, {l, 7, 
                    35}]\ n\^30)\)\ \[Delta]\^30 + \(1\/3645\) \
\((\(-22412794048252508897280\) + 312536610673466636500992\ n - 
                1971370689433309428056064\ n\^2 + 
                9880388464291912097464320\ n\^3 - 
                26542258093179003964833792\ n\^4 + 
                68491492183595712393752576\ n\^5 - 
                124863492808761368428846080\ n\^6 + 
                191208653750571514139075840\ n\^7 - 
                245942497655304001787335680\ n\^8 + 
                259497083556420133824173312\ n\^9 - 
                236686010679402128449297536\ n\^10 + 
                181732879391864121963677920\ n\^11 - 
                120013901403388855009262592\ n\^12 + 
                67754354362129667051014240\ n\^13 - 
                32715548238286296576598140\ n\^14 + 
                13493012305531992375566485\ n\^15 - 
                4722541323976195801188576\ n\^16 + 
                1393449814993365023406840\ n\^17 - 
                343440885160922129973840\ n\^18 + 
                69757105608933042992940\ n\^19 - 
                11509285244730489505440\ n\^20 + 
                1524474892202264276040\ n\^21 - 
                160727845230283280040\ n\^22 + 13397082317025552990\ n\^23 - 
                876579343577252640\ n\^24 + 44596908226395720\ n\^25 - 
                1739391799294800\ n\^26 + 50881249148940\ n\^27 - 
                1078002626400\ n\^28 + 15592872600\ n\^29 - 
                137562300\ n\^30 + 
                557685\ n\^31)\)/\((Product[
                  n - l, {l, 5, 
                    35}]\ n\^32)\)\ \[Delta]\^32 + \(1\/3645\) \((2\ \
\((\(-15655155793920\) + 190718453215277107642368\ n - 
                    2629362796974266287915008\ n\^2 - 
                    15671977637405699947364352\ n\^3 - 
                    31744671476882028823904256\ n\^4 - 
                    25609990301752187843182592\ n\^5 + 
                    6447818668639047938924544\ n\^6 + 
                    32422770780976534403616768\ n\^7 + 
                    29729445112934288543460096\ n\^8 + 
                    11484977359895588396272896\ n\^9 - 
                    859936134807539160260352\ n\^10 - 
                    2867703040819907403464960\ n\^11 - 
                    1078033367158848187302624\ n\^12 + 
                    24650062081380909766752\ n\^13 + 
                    134704823432877297248304\ n\^14 + 
                    36672037131075234503904\ n\^15 - 
                    7622847550882062475221\ n\^16 - 
                    1599428387375345198459\ n\^17 - 
                    1626287508958731510648\ n\^18 + 
                    1012458691984620732600\ n\^19 - 
                    352213440155149349100\ n\^20 + 
                    147995226490322429100\ n\^21 - 
                    53311629770622325800\ n\^22 + 
                    13024343980813019400\ n\^23 - 
                    2166340863425608350\ n\^24 + 254491269381768510\ n\^25 - 
                    21682949367806280\ n\^26 + 1357807783526280\ n\^27 - 
                    62563161553740\ n\^28 + 2096864481420\ n\^29 - 
                    49725410760\ n\^30 + 790556760\ n\^31 - 7556085\ n\^32 + 
                    32805\ n\^33)\))\)/\((Product[
                  n - l, {l, 3, 
                    35}]\ n\^34)\)\ \[Delta]\^34 + \
\((226046461411447628512221986816\/8636355 + \
\(1148438490268641405736736260096\ n\)\/10503675 + \
\(12828049412908884123008892928\ n\^2\)\/184275 - \
\(125152360221025557533947854848\ n\^3\)\/382725 - \
\(283432419485511847898983825408\ n\^4\)\/382725 - \
\(2008583689876317504011414601728\ n\^5\)\/3444525 - \
\(249948341873323137532116992\ n\^6\)\/18225 + \
\(51531037400892166331136950272\ n\^7\)\/164025 + \
\(4100756004208713906750975488\ n\^8\)\/18225 + \(231437317898490723816397568\
\ n\^9\)\/6561 - \(394463738841060905948315648\ n\^10\)\/10935 - \
\(2147724682155140239068527104\ n\^11\)\/98415 - \(8388894132980411255486912\ \
n\^12\)\/3645 + \(67548877660987137529060768\ n\^13\)\/32805 + \
\(2880176292144162339871264\ n\^14\)\/3645 - \(202404540085848407101072\ \
n\^15\)\/32805 - \(680401542468425189429822\ n\^16\)\/10935 - \
\(960319017775871795752939\ n\^17\)\/98415 + \(62179455689654325770\ \
n\^18\)\/27 + \(551270066436709113857\ n\^19\)\/729 - \(143019513971261120072\
\ n\^20\)\/3645 - \(8092113896665088444\ n\^21\)\/243 + \(15840387046023976\ \
n\^22\)\/243 + \(269828447228579516\ n\^23\)\/243 - 
                8263672458300\ n\^24 - \(839677826587730\ n\^25\)\/27 + \
\(173038565344708\ n\^26\)\/81 + 
                573165470878\ n\^27 - \(403034106200\ n\^28\)\/3 + \
\(41953607828\ n\^29\)\/3 - \(2684567512\ n\^30\)\/3 + \(113783516\ \
n\^31\)\/3 - \(3222758\ n\^32\)\/3 + 19635\ n\^33 - 210\ n\^34 + 
                n\^35)\)/\((Product[
                  n - l, {l, 1, 35}]\ n\^36)\)\ \[Delta]\^36\)], "Input"],

Cell[BoxData[
    \(an[37, \[Delta]_] := \((1 + \(6\ \((\(-34\) + 3\ n)\)\)\/\(\((\(-36\) + \
n)\)\ n\^2\)\ \[Delta]\^2 + \(17\ \((\(-35392\) + 7610\ n - 501\ n\^2 + 9\ \
n\^3)\)\)\/\(\((\(-36\) + n)\)\ \((\(-35\) + n)\)\ \((\(-34\) + n)\)\ n\^4\)\ \
\[Delta]\^4 + \(272\ \((\(-9984480\) + 3550100\ n - 480640\ n\^2 + 30291\ \
n\^3 - 864\ n\^4 + 9\ n\^5)\)\)\/\(3\ \((\(-36\) + n)\)\ \((\(-35\) + n)\)\ \
\((\(-34\) + n)\)\ \((\(-33\) + n)\)\ \((\(-32\) + n)\)\ n\^6\)\ \[Delta]\^6 \
+ \(68\ \((\(-33642263424\) + 17250094288\ n - 3663682500\ n\^2 + 413678600\ \
n\^3 - 26509155\ n\^4 + 954225\ n\^5 - 17865\ n\^6 + 135\ n\^7)\)\)\/\(3\ \((\
\(-36\) + n)\)\ \((\(-35\) + n)\)\ \((\(-34\) + n)\)\ \((\(-33\) + n)\)\ \
\((\(-32\) + n)\)\ \((\(-31\) + n)\)\ \((\(-30\) + n)\)\ n\^8\)\ \[Delta]\^8 \
+ \((952\ \((\(-3520694351616\) + 2430694179104\ n - 726860521144\ n\^2 + 
                        122849095060\ n\^3 - 12846899042\ n\^4 + 
                        856132809\ n\^5 - 36162252\ n\^6 + 932274\ n\^7 - 
                        13338\ n\^8 + 81\ n\^9)\))\)/\((9\ Product[
                      n - l, {l, 28, 
                        36}]\ n\^10)\)\ \[Delta]\^10 + \((18564\ \
\((\(-\(2597139503925248\/455\)\) + \(1606824242896384\ n\)\/315 - \
\(274020309206368\ n\^2\)\/135 + \(12767503520024\ n\^3\)\/27 - \
\(642115124468\ n\^4\)\/9 + \(196702598734\ n\^5\)\/27 - \(13806777643\ \
n\^6\)\/27 + \(73750999\ n\^7\)\/3 - \(7128170\ n\^8\)\/9 + \(48880\ \
n\^9\)\/3 - 193\ n\^10 + n\^11)\))\)/\((Product[
                      n - l, {l, 26, 36}]\ \ n\^12)\)\ \[Delta]\^12 + 
            272\/15\ \((\(-953165533387161600\) + 1076755520579894784\ n - 
                    551833727087982400\ n\^2 + 169403860427480848\ n\^3 - 
                    34642768514077568\ n\^4 + 4965931564082840\ n\^5 - 
                    511464566085980\ n\^6 + 38187975325565\ n\^7 - 
                    2061158481460\ n\^8 + 79301307865\ n\^9 - 
                    2113459140\ n\^10 + 36980775\ n\^11 - 381420\ n\^12 + 
                    1755\ n\^13)\)/\((Product[
                      n - l, {l, 24, 36}]\ \ n\^14)\)\ \[Delta]\^14 + 
            22\/45\ \((\(-3191120564717791641600\) + 
                    4494917595093466761216\ n - 
                    2911252856847149853440\ n\^2 + 
                    1147590516613265049728\ n\^3 - 
                    307143882185054606032\ n\^4 + 
                    58958794001903581552\ n\^5 - 8360600266523180312\ n\^6 + 
                    889093781860364080\ n\^7 - 71281369335112365\ n\^8 + 
                    4298061449582615\ n\^9 - 193011632278465\ n\^10 + 
                    6335279265315\ n\^11 - 147167850375\ n\^12 + 
                    2286365445\ n\^13 - 21272355\ n\^14 + 
                    89505\ n\^15)\)/\((Product[
                      n - l, {l, 22, 
                        36}]\ \ n\^16)\)\ \[Delta]\^16 + \(1\/1539\) \((44\ \
\((\(-2575497794044317061939200\) + 4495325542361736812974080\ n - 
                        3644252865323981436556800\ n\^2 + 
                        1819201933576938164968448\ n\^3 - 
                        625075664366976803729056\ n\^4 + 
                        156531515133269304962480\ n\^5 - 
                        29510210884335788851792\ n\^6 + 
                        4266865419338206338056\ n\^7 - 
                        477738842996220064714\ n\^8 + 
                        41549801798249013555\ n\^9 - 
                        2800755471496687848\ n\^10 + 
                        145253387922307236\ n\^11 - 5719880973856140\ n\^12 + 
                        167413121358210\ n\^13 - 3518839429560\ n\^14 + 
                        50099528700\ n\^15 - 431951130\ n\^16 + 
                        1700595\ n\^17)\))\)/\((Product[
                      n - l, {l, 20, 
                        36}]\ \ n\^18)\)\ \[Delta]\^18 + \
\((\(-1670472450610466566176768\) + \(1029955324980206460103032832\ n\)\/285 \
- \(1042952167441683938273173504\ n\^2\)\/285 + \(310795481388640192532200448\
\ n\^3\)\/135 - \(45318945279960187009298432\ n\^4\)\/45 + \
\(2923891316311000457791424\ n\^5\)\/9 - \(239943306624565348829728\ \
n\^6\)\/3 + \(138082619761537542841024\ n\^7\)\/9 - \(6964434094252171716784\ \
n\^8\)\/3 + \(7527967315834150762148\ n\^9\)\/27 - \(239616739553288506838\ n\
\^10\)\/9 + 2016967335099343198\ n\^11 - 120517593823217448\ n\^12 + 
                    5623896290769328\ n\^13 - 201877063982308\ n\^14 + 
                    5448176712836\ n\^15 - 106662108696\ n\^16 + 
                    1427123412\ n\^17 - 11654214\ n\^18 + 
                    43758\ n\^19)\)/\((Product[
                      n - l, {l, 18, 
                        36}]\ \ n\^20)\)\ \[Delta]\^20 + \(1\/7695\) \((16\ \
\((\(-7739613040869736530161172480\) + 20897214565394347499952340992\ n - 
                        26571777845585806498627584000\ n\^2 + 
                        21136078316302976488043181056\ n\^3 - 
                        11782356192035006203654832128\ n\^4 + 
                        4886912336267269037035693248\ n\^5 - 
                        1562691372223249754192171904\ n\^6 + 
                        393923440969645493604072048\ n\^7 - 
                        79380532753721123477985984\ n\^8 + 
                        12893457867866326267811860\ n\^9 - 
                        1694828608146325585488056\ n\^10 + 
                        180410213798901871925361\ n\^11 - 
                        15516602961535556546328\ n\^12 + 
                        1072950628220232020415\ n\^13 - 
                        59184915605727041520\ n\^14 + 
                        2574868514413877370\ n\^15 - 
                        86922078615019440\ n\^16 + 2223102633486930\ n\^17 - 
                        41528597923800\ n\^18 + 533400124725\ n\^19 - 
                        4203870840\ n\^20 + 15305355\ n\^21)\))\)/\((Product[
                      n - l, {l, 16, 
                        36}]\ \ n\^22)\)\ \[Delta]\^22 + \
\((\(-\(710322778732936488128872448\/13\)\) + \
\(2077083393011707957525244542976\ n\)\/11115 - \
\(155166497329449689788373794816\ n\^2\)\/513 + \
\(2369668094580642588937434578944\ n\^3\)\/7695 - \
\(5103758249346330005646116933632\ n\^4\)\/23085 + \
\(2745229717066858063431484949504\ n\^5\)\/23085 - \
\(127484967465020952461079840512\ n\^6\)\/2565 + \
\(6691005420942967816173594112\ n\^7\)\/405 - \(1795856023511068011515560384\ \
n\^8\)\/405 + \(392951630543437519394697472\ n\^9\)\/405 - \
\(211459007055299896504381616\ n\^10\)\/1215 + \(31169184657277119713023456\ \
n\^11\)\/1215 - \(251634781724839200052372\ n\^12\)\/81 + \
\(13873979039199014462636\ n\^13\)\/45 - \(3370005583507629134068\ \
n\^14\)\/135 + 
                    1638132752193397460\ n\^15 - \(259031136400860824\ \
n\^16\)\/3 + \(10832788756301512\ n\^17\)\/3 - \(353383258636408\ n\^18\)\/3 \
+ \(8774725791832\ n\^19\)\/3 - \(159800997356\ n\^20\)\/3 + 
                    669448780\ n\^21 - 5179356\ n\^22 + 
                    18564\ n\^23)\)/\((Product[
                      n - l, {l, 14, 
                        36}]\ \ n\^24)\)\ \[Delta]\^24 + \(1\/300105\) \((8\ \
\((\(-1829557694897010235461441945600\) + 
                        8129560155895339311342669004800\ n - 
                        17167022663550430836535136354304\ n\^2 + 
                        22907163787691377593952815144960\ n\^3 - 
                        21663387011719891735739422529536\ n\^4 + 
                        15435615691323026159408134602240\ n\^5 - 
                        8599338247982586257831300115584\ n\^6 + 
                        3836807719264436592108872467392\ n\^7 - 
                        1393053221186757988966738769568\ n\^8 + 
                        415940426979296288587877199984\ n\^9 - 
                        102806206088939391420830536088\ n\^10 + 
                        21108790223125055113507088244\ n\^11 - 
                        3604222762894821389256378262\ n\^12 + 
                        511208886310480134235337151\ n\^13 - 
                        60057472023715605902799804\ n\^14 + 
                        5817879741172253950367874\ n\^15 - 
                        461941507304713326884994\ n\^16 + 
                        29834848476929604813705\ n\^17 - 
                        1552235468916185333280\ n\^18 + 
                        64233229499047889280\ n\^19 - 
                        2077755758031083130\ n\^20 + 
                        51252297664272705\ n\^21 - 928748430218700\ n\^22 + 
                        11631059646570\ n\^23 - 89781212430\ n\^24 + 
                        321412455\ n\^25)\))\)/\((Product[
                      n - l, {l, 12, 
                        36}]\ \ n\^26)\)\ \[Delta]\^26 + \(1\/900315\) \((4\ \
\((\(-1572137698246558570438899793920\) + 
                        9457362376164875567278470463488\ n - 
                        27139478953449594813587079561216\ n\^2 + 
                        49416283446330861856519692288000\ n\^3 - 
                        64057118646040537012832114401280\ n\^4 + 
                        62869180938302775176843404367872\ n\^5 - 
                        48504891989987363751944880100864\ n\^6 + 
                        30147929793825069847435642405760\ n\^7 - 
                        15347462436875315591122038621120\ n\^8 + 
                        6471051596943197156298385068960\ n\^9 - 
                        2276349134565241061342747851120\ n\^10 + 
                        670943196116634432248607229880\ n\^11 - 
                        165999730891580771459519522420\ n\^12 + 
                        34465085661617063089882461190\ n\^13 - 
                        5992137745682634783658143255\ n\^14 + 
                        869151103846835355062358075\ n\^15 - 
                        104642931324091607211001770\ n\^16 + 
                        10393101164975459006966760\ n\^17 - 
                        845491443805166698547865\ n\^18 + 
                        55875392833163643993825\ n\^19 - 
                        2969970455469580889040\ n\^20 + 
                        125362714168253248830\ n\^21 - 
                        4130287867381844025\ n\^22 + 
                        103635124316149725\ n\^23 - 1908092741800050\ n\^24 + 
                        24254396068500\ n\^25 - 189862928775\ n\^26 + 
                        688740975\ n\^27)\))\)/\((Product[
                      n - l, {l, 10, 
                        36}]\ \ n\^28)\)\ \[Delta]\^28 + \(1\/6302205\) \((16\
\ \((\(-25190445564097024982589112320\) + 219550257163627869013895282688\ n - 
                        915978230113998571213377503232\ n\^2 + 
                        2436457652744050303377146118144\ n\^3 - 
                        4631058507636159389722504740864\ n\^4 + 
                        6702693602914497475140138070016\ n\^5 - 
                        7660968784572870194790808513536\ n\^6 + 
                        7099742282737299623507362223360\ n\^7 - 
                        5420282346181582891091434658304\ n\^8 + 
                        3452381696534289177619905980672\ n\^9 - 
                        1847808512013227236237128908544\ n\^10 + 
                        835520426672918548646922955936\ n\^11 - 
                        319846602984106892132554987872\ n\^12 + 
                        103696554266146384135348681744\ n\^13 - 
                        28421193665831041676584236708\ n\^14 + 
                        6560971475375566782235793545\ n\^15 - 
                        1268852541427679518402370460\ n\^16 + 
                        204144189380019409428525345\ n\^17 - 
                        27104807822697896714432100\ n\^18 + 
                        2945324623406533164288765\ n\^19 - 
                        259812319210450884537660\ n\^20 + 
                        18450983003757649430085\ n\^21 - 
                        1045049203315968390540\ n\^22 + 
                        46651176836503183035\ n\^23 - 
                        1614843486020992500\ n\^24 + 
                        42331256154389475\ n\^25 - 810330367998060\ n\^26 + 
                        10665215219295\ n\^27 - 86138537940\ n\^28 + 
                        321412455\ n\^29)\))\)/\((Product[
                      n - l, {l, 8, 
                        36}]\ \ n\^30)\)\ \[Delta]\^30 + \
\((\(-\(24595658763514413056\/5\)\) - \(1118298113040776425759571968\ \
n\)\/389025 - \(845222015709360313050595328\ n\^2\)\/43225 - \
\(190920213892618529371671494656\ n\^3\)\/3501225 - \
\(76529794229757253994812604416\ n\^4\)\/700245 - \
\(3480901226077670607147374804992\ n\^5\)\/31511025 - \
\(1510657866720258982750907293696\ n\^6\)\/10503675 - \
\(5972907946368628795069837312\ n\^7\)\/236925 - \
\(1985984351545072178793132800\ n\^8\)\/20007 + \
\(51469092344536823361665412352\ n\^9\)\/900315 - \
\(513874133807126542894195712\ n\^10\)\/7695 + \(3524780790242763692669379584\
\ n\^11\)\/69255 - \(157847490585066024556153312\ n\^12\)\/4617 + \
\(1386765093545440166910325472\ n\^13\)\/69255 - \(76117045876686277540537424\
\ n\^14\)\/7695 + \(15289264236317407737965408\ n\^15\)\/3645 - \
\(204090363719034276909187\ n\^16\)\/135 + \(556827899762800164202241\ \
n\^17\)\/1215 - \(140992682279315391750683\ n\^18\)\/1215 + \
\(1958468680275014986159\ n\^19\)\/81 - \(549030153135509436719\ n\^20\)\/135 \
+ \(73421178940460987389\ n\^21\)\/135 - \(2577894018476787829\ n\^22\)\/45 + \
\(14176334322052097\ n\^23\)\/3 - \(910800831393869\ n\^24\)\/3 + \
\(45223917773879\ n\^25\)\/3 - \(1713533839213\ n\^26\)\/3 + \(48529947991\ n\
\^27\)\/3 - 331010995\ n\^28 + 4616265\ n\^29 - 39219\ n\^30 + 
                    153\ n\^31)\)/\((Product[
                      n - l, {l, 6, 
                        36}]\ \ n\^32)\)\ \[Delta]\^32 + \(1\/94533075\) \((2\
\ \((\(-270677643676876800\) + 3714736043879358096832808878080\ n + 
                        22360961815961508339670472196096\ n\^2 + 
                        60708621132324864607883278417920\ n\^3 + 
                        98260736239194466544506297516032\ n\^4 + 
                        105046492583320502310144979959808\ n\^5 + 
                        76831061646170261181132625199104\ n\^6 + 
                        37522413613866491587608639324160\ n\^7 + 
                        10260162436497500072052021657088\ n\^8 - 
                        364357568362012947263085356288\ n\^9 - 
                        1665773664555793799093785402880\ n\^10 - 
                        683449548300029981810118956800\ n\^11 - 
                        79650850212574957857564587200\ n\^12 + 
                        39105218918731063643372041760\ n\^13 + 
                        18111293691122367740081299040\ n\^14 + 
                        1694745299083442882920389200\ n\^15 - 
                        972543451407509288345619490\ n\^16 - 
                        217595992024509823630827285\ n\^17 - 
                        30819029011571129756416080\ n\^18 + 
                        39282450196470742725358440\ n\^19 - 
                        10465761044489100140994840\ n\^20 + 
                        4324511706270471143375220\ n\^21 - 
                        1795545709573259870881200\ n\^22 + 
                        467816408246835099237240\ n\^23 - 
                        78731702501680328749740\ n\^24 + 
                        9113739942920677114050\ n\^25 - 
                        754690093651051412400\ n\^26 + 
                        45589634729751130200\ n\^27 - 
                        2017980754295851800\ n\^28 + 
                        64825614648767700\ n\^29 - 1471716624596400\ n\^30 + 
                        22389213483000\ n\^31 - 204758640450\ n\^32 + 
                        850797675\ n\^33)\))\)/\((Product[
                      n - l, {l, 4, 
                        36}]\ \ n\^34)\)\ \[Delta]\^34 + \(1\/850797675\) \
\((n\ \((\(-823939351844726605927049141944320\) - 
                        4265809507179844898920047713452032\ n - 
                        9327314285120868761342179849273344\ n\^2 - 
                        10862070351682553044785386011754496\ n\^3 - 
                        6499148130243257869344471893803008\ n\^4 - 
                        601503639716677312687182206402560\ n\^5 + 
                        2008727741860913319735360828194816\ n\^6 + 
                        1447841875388345871897732844814336\ n\^7 + 
                        311421873351963668002514378997248\ n\^8 - 
                        124306543312074694020308793011968\ n\^9 - 
                        94181158008968990651169149846272\ n\^10 - 
                        15634538627136808278399422639360\ n\^11 + 
                        5371229899810255132880904262720\ n\^12 + 
                        2690373512549547072741046634080\ n\^13 + 
                        152982890650780852737244624000\ n\^14 - 
                        150032891678075692907147618000\ n\^15 - 
                        31276651093456936851049197650\ n\^16 + 
                        3719822467568491394259585345\ n\^17 + 
                        1779540404196586905651063195\ n\^18 - 
                        10750082055295987754499240\ n\^19 - 
                        64815815827406478936170160\ n\^20 - 
                        1879300785207690012937860\ n\^21 + 
                        1906881463431327180191940\ n\^22 + 
                        30980825407614897327240\ n\^23 - 
                        49494768869246551954740\ n\^24 + 
                        2465760671559289385190\ n\^25 + 
                        870770595942718175250\ n\^26 - 
                        177259971752216098200\ n\^27 + 
                        16951503414714523200\ n\^28 - 
                        1010626098238001700\ n\^29 + 
                        40188815546033700\ n\^30 - 1072810492299000\ n\^31 + 
                        18542284528950\ n\^32 - 188026286175\ n\^33 + 
                        850797675\ n\^34)\))\)/\((Product[
                      n - l, {l, 2, 
                        36}]\ \ n\^36)\)\ \[Delta]\^36)\) \@\(1 + \
\((\[Delta]/n)\)\^2\)\)], "Input"],

Cell[BoxData[
    \(an[38, \[Delta]_] := 
      1 + \(19\ \((\(-\(37\/3\)\) + n)\)\)\/\(\((\(-37\) + n)\)\ n\^2\)\ \
\[Delta]\^2 + \(19\ \((\(-43512\) + 8639\ n - 528\ n\^2 + 9\ n\^3)\)\)\/\(\((\
\(-37\) + n)\)\ \((\(-36\) + n)\)\ \((\(-35\) + n)\)\ n\^4\)\ \[Delta]\^4 + \
\(323\ \((\(-14046384\) + 4605754\ n - 576787\ n\^2 + 33837\ n\^3 - 909\ n\^4 \
+ 9\ n\^5)\)\)\/\(3\ \((\(-37\) + n)\)\ \((\(-36\) + n)\)\ \((\(-35\) + n)\)\ \
\((\(-34\) + n)\)\ \((\(-33\) + n)\)\ n\^6\)\ \[Delta]\^6 + \((1292\ \
\((\(-54997200192\) + 25929410968\ n - 5073586290\ n\^2 + 529619495\ n\^3 - 
                    31552980\ n\^4 + 1064250\ n\^5 - 18810\ n\^6 + 
                    135\ n\^7)\))\)/\((45\ \((\(-37\) + n)\)\ \((\(-36\) + 
                    n)\)\ \((\(-35\) + n)\)\ \((\(-34\) + n)\)\ \((\(-33\) + 
                    n)\)\ \((\(-32\) + n)\)\ \((\(-31\) + 
                    n)\)\ n\^8)\)\ \[Delta]\^8 + \((1292\ \((\(-6814838286720\
\) + 4308854373648\ n - 1181612916580\ n\^2 + 183554647680\ n\^3 - 
                    17703570323\ n\^4 + 1093441209\ n\^5 - 43068438\ n\^6 + 
                    1041894\ n\^7 - 14067\ n\^8 + 
                    81\ n\^9)\))\)/\((9\ Product[
                  n - l, {l, 29, 
                    37}]\ n\^10)\)\ \[Delta]\^10 + \((27132\ \
\((\(-\(1218567075350528\/91\)\) + \(1144947156285056\ n\)\/105 - \
\(178088876786576\ n\^2\)\/45 + \(22740513234140\ n\^3\)\/27 - \
\(3141745045244\ n\^4\)\/27 + \(294736491529\ n\^5\)\/27 - \(19089916924\ \
n\^6\)\/27 + \(283768807\ n\^7\)\/9 - \(8527580\ n\^8\)\/9 + \(54835\ \
n\^9\)\/3 - 204\ n\^10 + n\^11)\))\)/\((Product[
                  n - l, {l, 27, 37}]\ n\^12)\)\ \[Delta]\^12 + 
        1292\/45\ \((\(-2791319136712704000\) + 2855388615664423680\ n - 
                1326095815518323872\ n\^2 + 369322466568895320\ n\^3 - 
                68635703240802308\ n\^4 + 8962633263352990\ n\^5 - 
                843615407687585\ n\^6 + 57798214109155\ n\^7 - 
                2876268803005\ n\^8 + 102555009115\ n\^9 - 
                2545923315\ n\^10 + 41694705\ n\^11 - 404235\ n\^12 + 
                1755\ n\^13)\)/\((Product[
                  n - l, {l, 25, 37}]\ n\^14)\)\ \[Delta]\^14 + 
        38\/45\ \((\(-12120309682434186854400\) + 
                15340562550557617536000\ n - 8932715265643963860096\ n\^2 + 
                3168461306668190525056\ n\^3 - 764039087742827298392\ n\^4 + 
                132378362818224622684\ n\^5 - 16984771555318572642\ n\^6 + 
                1639447540680494545\ n\^7 - 119770622007773880\ n\^8 + 
                6610672845562500\ n\^9 - 273088245249820\ n\^10 + 
                8287495286070\ n\^11 - 178867110240\ n\^12 + 
                2593576440\ n\^13 - 22614930\ n\^14 + 
                89505\ n\^15)\)/\((Product[
                  n - l, {l, 23, 37}]\ n\^16)\)\ \[Delta]\^16 + 
        22\/405\ \((\(-13350184631655410936217600\) + 
                20735552165283250661099520\ n - 
                14964892034957567817954048\ n\^2 + 
                6654969173323382296130176\ n\^3 - 
                2039042733911538983271376\ n\^4 + 
                455963254727272532347120\ n\^5 - 
                76905988761123875646568\ n\^6 + 
                9973423133308423557808\ n\^7 - 1004745561240066300109\ n\^8 + 
                78931667492503775235\ n\^9 - 4827611334916517004\ n\^10 + 
                228301334292656196\ n\^11 - 8240057899499790\ n\^12 + 
                222183263934450\ n\^13 - 4323322900260\ n\^14 + 
                57242027700\ n\^15 - 460861245\ n\^16 + 
                1700595\ n\^17)\)/\((Product[
                  n - l, {l, 21, 
                    37}]\ n\^18)\)\ \[Delta]\^18 + \(1\/1215\) \((2\ \
\((\(-16256890465160998540262768640\) + 30909272439565839764803239936\ n - 
                    27516816137549770830853705728\ n\^2 + 
                    15226989866460040186059714304\ n\^3 - 
                    5863757694816264380531910912\ n\^4 + 
                    1667036727964014950472317520\ n\^5 - 
                    362235664279122327351187200\ n\^6 + 
                    61454765852347111314331800\ n\^7 - 
                    8245475477653152290484240\ n\^8 + 
                    881020130466926872541405\ n\^9 - 
                    75145061601251660630040\ n\^10 + 
                    5108513406069075045615\ n\^11 - 
                    275328579313932693120\ n\^12 + 
                    11652105164420673810\ n\^13 - 381422915865660240\ n\^14 + 
                    9437325857915670\ n\^15 - 170250211525680\ n\^16 + 
                    2108919763665\ n\^17 - 16012802520\ n\^18 + 
                    56119635\ n\^19)\))\)/\((Product[
                  n - l, {l, 19, 37}]\ n\^20)\)\ \[Delta]\^20 + 
        2\/405\ \((\(-95064732990494131305869475840\) + 
                221916823172586949264651616256\ n - 
                244030158855434082631196196864\ n\^2 + 
                167941025020509957413727969792\ n\^3 - 
                81049782053613205570767079168\ n\^4 + 
                29129581334886360092909714784\ n\^5 - 
                8081494231805212140955174416\ n\^6 + 
                1770398053478900203964278176\ n\^7 - 
                310713708301688618450676984\ n\^8 + 
                44077543978251604922681550\ n\^9 - 
                5078018239907175514352825\ n\^10 + 
                475766154531777816813327\ n\^11 - 
                36195106712671055073483\ n\^12 + 
                2226238607243726868195\ n\^13 - 
                109883747154546215370\ n\^14 + 4303984532540952870\ n\^15 - 
                131606242790385870\ n\^16 + 3066712832750580\ n\^17 - 
                52482291875325\ n\^18 + 620691666075\ n\^19 - 
                4525283295\ n\^20 + 
                15305355\ n\^21)\)/\((Product[
                  n - l, {l, 17, 
                    37}]\ n\^22)\)\ \[Delta]\^22 + \
\((\(-\(24011522496742193154966421504\/7\)\) + \
\(40622192443128307355710682300416\ n\)\/4095 - \
\(12832799252089480608027092451328\ n\^2\)\/945 + \
\(33161297460618527571235114016768\ n\^3\)\/2835 - \
\(8636707173098806177890573842432\ n\^4\)\/1215 + \
\(3935200978935199668876295290368\ n\^5\)\/1215 - \
\(464878798479847840044644775296\ n\^6\)\/405 + \
\(131211891753764102077861615936\ n\^7\)\/405 - \
\(29958186948183026300943226304\ n\^8\)\/405 + \(124213324898343085812381568\ \
n\^9\)\/9 - \(2572715928926251836896722312\ n\^10\)\/1215 + \
\(65119163363382190470811964\ n\^11\)\/243 - \(11337434233016175087801872\ \
n\^12\)\/405 + \(65065697282999525244184\ n\^13\)\/27 - \
\(22992762264369888057496\ n\^14\)\/135 + 
                9823105403736862380\ n\^15 - \(1374989746569209056\ \
n\^16\)\/3 + \(51269527836409168\ n\^17\)\/3 - \(1501683657344728\ n\^18\)\/3 \
+ \(33703069243844\ n\^19\)\/3 - \(558231385712\ n\^20\)\/3 + 
                2139104968\ n\^21 - 15217176\ n\^22 + 
                50388\ n\^23)\)/\((Product[
                  n - l, {l, 15, 
                    37}]\ n\^24)\)\ \[Delta]\^24 + \(1\/47385\) \((4\ \
\((\(-101505543417198142064435543408640\) + 
                    369669387626904191827953327538176\ n - 
                    639838525977436368024538974388224\ n\^2 + 
                    699925498362581887724773002424320\ n\^3 - 
                    542815813003460969919060901356544\ n\^4 + 
                    317335899362151583042584150309120\ n\^5 - 
                    145164149168036111148824764923584\ n\^6 + 
                    53238986182649274620436254715648\ n\^7 - 
                    15912296996182581910647340525488\ n\^8 + 
                    3918874522737327303906495909312\ n\^9 - 
                    801029679487652642230097202308\ n\^10 + 
                    136477699708068267608216901744\ n\^11 - 
                    19419984806228038310682087229\ n\^12 + 
                    2307799352878695840767955807\ n\^13 - 
                    228629890608217057103243814\ n\^14 + 
                    18817234284820555612685358\ n\^15 - 
                    1280049832024530631843779\ n\^16 + 
                    71460018930442181224185\ n\^17 - 
                    3242803386305616293160\ n\^18 + 
                    118088465767672900500\ n\^19 - 
                    3390164594802420435\ n\^20 + 74813204261180385\ n\^21 - 
                    1221781665366990\ n\^22 + 13882232481390\ n\^23 - 
                    97816523805\ n\^24 + 321412455\ n\^25)\))\)/\((Product[
                  n - l, {l, 13, 
                    37}]\ n\^26)\)\ \[Delta]\^26 + \(1\/236925\) \((4\ \
\((\(-318137632252749646873143866818560\) + 
                    1498326278156381049967115400904704\ n - 
                    3365422063077378063318095901229056\ n\^2 + 
                    4795525676273168666626350801223680\ n\^3 - 
                    4864488319587692346447354422538240\ n\^4 + 
                    3736395202822636927977494362633216\ n\^5 - 
                    2256701026617295227815941654351104\ n\^6 + 
                    1098659723677571790174909333325760\ n\^7 - 
                    438483106279641117235839254923200\ n\^8 + 
                    145141835515352268613451602707120\ n\^9 - 
                    40160771705850997743082787566320\ n\^10 + 
                    9336127594596539555689055290820\ n\^11 - 
                    1828481720361130941505805208660\ n\^12 + 
                    301969604280716735913394171405\ n\^13 - 
                    42021890255580722727118500180\ n\^14 + 
                    4917000693664523309635392525\ n\^15 - 
                    482104644373864335810769380\ n\^16 + 
                    39422617377591101470966305\ n\^17 - 
                    2672119758651266355028740\ n\^18 + 
                    148964827707808358585625\ n\^19 - 
                    6761830108834232881020\ n\^20 + 
                    246630224579980353255\ n\^21 - 
                    7099208487191749500\ n\^22 + 157211399958827175\ n\^23 - 
                    2578172662716300\ n\^24 + 29432580298875\ n\^25 - 
                    208458935100\ n\^26 + 688740975\ n\^27)\))\)/\((Product[
                  n - l, {l, 11, 
                    37}]\ n\^28)\)\ \[Delta]\^28 + \(1\/331695\) \((4\ \
\((\(-41707661393459992583612871475200\) + 
                    264871941531268194499498019389440\ n - 
                    804864578997073772155932583133184\ n\^2 + 
                    1557060442165579640998428020441088\ n\^3 - 
                    2152494779089750031697931163049984\ n\^4 + 
                    2262411490634302752445509603608576\ n\^5 - 
                    1878127112999979728923260624443904\ n\^6 + 
                    1262749027225455335671335814306688\ n\^7 - 
                    699592585487443230777943605240384\ n\^8 + 
                    323248229992182577389523141216928\ n\^9 - 
                    125602380748685260361033572303824\ n\^10 + 
                    41268035319256925555985344861944\ n\^11 - 
                    11502506295297364261180924029372\ n\^12 + 
                    2723535107112129784966492137046\ n\^13 - 
                    547696534111994797853055713253\ n\^14 + 
                    93392534487179791499218659895\ n\^15 - 
                    13465298374532518820148680565\ n\^16 + 
                    1635133352013981426574382415\ n\^17 - 
                    166423441279109562432509625\ n\^18 + 
                    14115440869675172369584515\ n\^19 - 
                    990913253293002328834545\ n\^20 + 
                    57105310735391075051895\ n\^21 - 
                    2674093357165571035695\ n\^22 + 
                    100409449204070546085\ n\^23 - 
                    2969479869896951775\ n\^24 + 67433159981821725\ n\^25 - 
                    1132025987370915\ n\^26 + 13207587738345\ n\^27 - 
                    95459499135\ n\^28 + 321412455\ n\^29)\))\)/\((Product[
                  n - l, {l, 9, 
                    37}]\ n\^30)\)\ \[Delta]\^30 + \(1\/4975425\) \
\((\(-13364214673858268742651425587200\) + 
                122477486616613503517690838384640\ n - 
                538907873186685860371349020606464\ n\^2 + 
                1515164800508661094301583391850496\ n\^3 - 
                3056100215854349883123001187205120\ n\^4 + 
                4706668504564560220307218889031680\ n\^5 - 
                5751297787223924155165487552679936\ n\^6 + 
                5719998758244035087886020011249664\ n\^7 - 
                4712626171533059425920142311838080\ n\^8 + 
                3256578604260083979492418245894080\ n\^9 - 
                1904049982318732433906062952195040\ n\^10 + 
                947458240902182817257932254550960\ n\^11 - 
                402698206940155373092121677095240\ n\^12 + 
                146439040132364280374931536972020\ n\^13 - 
                45559509437432256599478776579130\ n\^14 + 
                12107221172186777601356323254505\ n\^15 - 
                2739812699904179961243117127920\ n\^16 + 
                525660410058223639933756724520\ n\^17 - 
                85036308713711659781399165880\ n\^18 + 
                11526108531671486145542139900\ n\^19 - 
                1300265588484697770805615200\ n\^20 + 
                121243579667571584552958720\ n\^21 - 
                9277296500437203019033980\ n\^22 + 
                577849544711750585424150\ n\^23 - 
                29014253179048115269200\ n\^24 + 
                1159700388662571046200\ n\^25 - 36270395381186530200\ n\^26 + 
                866023930382820300\ n\^27 - 15208187423247000\ n\^28 + 
                184780020379500\ n\^29 - 1385287681050\ n\^30 + 
                4821186825\ n\^31)\)/\((Product[
                  n - l, {l, 7, 
                    37}]\ n\^32)\)\ \[Delta]\^32 + \((\(-98382635058352619520\
\) + \(4552082258281520693248\ n\)\/3 - \(192156123268393735529955328\ n\^2\)\
\/12285 + \(4955738033550314227892224\ n\^3\)\/225 - \
\(24640956439123166234745044992\ n\^4\)\/110565 + \
\(195102311198145157824360415232\ n\^5\)\/552825 - \
\(871392656615074906807756890112\ n\^6\)\/995085 + \
\(2411987480604243331980702150656\ n\^7\)\/1658475 - \
\(1907954536471994240252236880128\ n\^8\)\/995085 + \
\(187339243379331606391517242624\ n\^9\)\/78975 - \
\(326468102392759086682742089984\ n\^10\)\/142155 + \
\(94992861131540072049163031296\ n\^11\)\/47385 - \
\(16126503418800213307676951072\ n\^12\)\/10935 + \
\(1145916400142275855324953056\ n\^13\)\/1215 - \
\(5704223908460960769621118064\ n\^14\)\/10935 + \
\(100694284073501528731702816\ n\^15\)\/405 - \(1117828970677679861720512619\ \
n\^16\)\/10935 + \(131335007212695750820532639\ n\^17\)\/3645 - \
\(13136205139504897915046152\ n\^18\)\/1215 + \(1998215834785291581423688\ \
n\^19\)\/729 - \(704902380335960533772852\ n\^20\)\/1215 + \
\(8183215849456295999252\ n\^21\)\/81 - \(5785954753911267059656\ \
n\^22\)\/405 + \(43880563078026020840\ n\^23\)\/27 - \(6649035536454159446\ n\
\^24\)\/45 + \(96079476317261554\ n\^25\)\/9 - \(1826741738913368\ n\^26\)\/3 \
+ 27160316412728\ n\^27 - \(8404693838092\ n\^28\)\/9 + \(72620036572\ \
n\^29\)\/3 - 456641288\ n\^30 + 5907176\ n\^31 - 46797\ n\^32 + 
                171\ n\^33)\)/\((Product[
                  n - l, {l, 5, 
                    37}]\ n\^34)\)\ \[Delta]\^34 + \(1\/44778825\) \
\((\(-1538588711426457600\) - 567272799123916853644602900480\ n + 
                8360166933583393969578555998208\ n\^2 + 
                49668988045713938631502652768256\ n\^3 + 
                101714166152360579531251225460736\ n\^4 + 
                84910722900743898445085878321152\ n\^5 - 
                15804008573005321155007321014272\ n\^6 - 
                101703409855216093674861991911424\ n\^7 - 
                97921391376674060477341905483776\ n\^8 - 
                41219884991898518090119658267392\ n\^9 + 
                181875313581352454797728016384\ n\^10 + 
                8847137596154848991816308602368\ n\^11 + 
                3870708931433218991945099882240\ n\^12 + 
                185639003380147929548521684960\ n\^13 - 
                410009005539422947204462464640\ n\^14 - 
                131100301677125548192581250640\ n\^15 + 
                4519500792494074391714582600\ n\^16 + 
                12589189016820770293614756445\ n\^17 + 
                883507092449078814640297920\ n\^18 + 
                16768505291648232187828035\ n\^19 - 
                462274792420699356290468640\ n\^20 + 
                164742884140009637798137620\ n\^21 - 
                56819806334071752758754240\ n\^22 + 
                23065703350117273973853180\ n\^23 - 
                6837543728753489700071760\ n\^24 + 
                1352843689970962550849670\ n\^25 - 
                185569698010499931360960\ n\^26 + 
                18321649891507928961450\ n\^27 - 
                1332362264846287802400\ n\^28 + 72091676338527982500\ n\^29 - 
                2898756191933784000\ n\^30 + 85478774593621500\ n\^31 - 
                1795757099081400\ n\^32 + 25441402875525\ n\^33 - 
                217804204800\ n\^34 + 
                850797675\ n\^35)\)/\((Product[
                  n - l, {l, 3, 
                    37}]\ n\^36)\)\ \[Delta]\^36 + \(1\/134336475\) \
\((\(-474532164251036578163360740147200\) - 
                2007451486703515474962315120476160\ n - 
                1376116141757277794609566605901824\ n\^2 + 
                5831920679197294015160543040503808\ n\^3 + 
                13722565846942291957658180234772480\ n\^4 + 
                11334448459650154201897583353135104\ n\^5 + 
                902073210569442199142191800320000\ n\^6 - 
                5641792729640680932537983285673984\ n\^7 - 
                4416368359145256966846861721473024\ n\^8 - 
                903713018703391874873719418429952\ n\^9 + 
                604717459648912911840956653926144\ n\^10 + 
                437244411498873525729451776469248\ n\^11 + 
                69666919602350463134299134826496\ n\^12 - 
                33768749280515923734954195486912\ n\^13 - 
                16986432403983361384752520806240\ n\^14 - 
                1030213850276436572018779828992\ n\^15 + 
                1116091398693768427534884098208\ n\^16 + 
                270369440379392899541373822510\ n\^17 - 
                24691288805758085141259588505\ n\^18 - 
                17233023964184696370033727305\ n\^19 - 
                682593528409748843865152175\ n\^20 + 
                650497904198903103907198635\ n\^21 + 
                66440586132366280622964540\ n\^22 - 
                18817648330156737312478500\ n\^23 - 
                2444694804811241027873100\ n\^24 + 
                519640925398507541865600\ n\^25 + 
                52118181160869010478130\ n\^26 - 
                14893978756846428250830\ n\^27 - 
                66340755784786056210\ n\^28 + 332108474304343586850\ n\^29 - 
                50860807011122128020\ n\^30 + 4218071561144220780\ n\^31 - 
                226621063078710300\ n\^32 + 8268807881183850\ n\^33 - 
                204711279379425\ n\^34 + 3305348967375\ n\^35 - 
                31479513975\ n\^36 + 
                134336475\ n\^37)\)/\((Product[
                  n - l, {l, 1, 37}]\ n\^38)\)\ \[Delta]\^38\)], "Input"],

Cell[BoxData[
    \(an[39, \[Delta]_] := \((1 + \(19\ \((\(-12\) + n)\)\)\/\(\((\(-38\) + \
n)\)\ n\^2\)\ \[Delta]\^2 + \(171\ \((\(-\(70448\/15\)\) + \(2854\ n\)\/3 - \
59\ n\^2 + n\^3)\)\)\/\(\((\(-38\) + n)\)\ \((\(-37\) + n)\)\ \((\(-36\) + n)\
\)\ n\^4\)\ \[Delta]\^4 + \(969\ \((\(-\(13620736\/9\)\) + \(2526672\ n\)\/5 \
- \(2890942\ n\^2\)\/45 + 3803\ n\^3 - 102\ n\^4 + n\^5)\)\)\/\(\((\(-38\) + \
n)\)\ \((\(-37\) + n)\)\ \((\(-36\) + n)\)\ \((\(-35\) + n)\)\ \((\(-34\) + \
n)\)\ n\^6\)\ \[Delta]\^6 + \(1292\ \((\(-17741032320\) + 8510978000\ n - \
1691052884\ n\^2 + 178650136\ n\^3 - 10716139\ n\^4 + 361395\ n\^5 - 6345\ \
n\^6 + 45\ n\^7)\)\)\/\(15\ \((\(-38\) + n)\)\ \((\(-37\) + n)\)\ \((\(-36\) \
+ n)\)\ \((\(-35\) + n)\)\ \((\(-34\) + n)\)\ \((\(-33\) + n)\)\ \((\(-32\) + \
n)\)\ n\^8\)\ \[Delta]\^8 + \((1292\ \((\(-2193281287680\) + 
                        1410562546112\ n - 392888749088\ n\^2 + 
                        61854021940\ n\^3 - 6026796928\ n\^4 + 
                        374423883\ n\^5 - 14756496\ n\^6 + 355302\ n\^7 - 
                        4752\ n\^8 + 27\ n\^9)\))\)/\((3\ Product[
                      n - l, {l, 30, 
                        38}]\ n\^10)\)\ \[Delta]\^10 + \((27132\ \
\((\(-\(2437134150701056\/189\)\) + \(30274811069921536\ n\)\/2835 - \
\(177189917883232\ n\^2\)\/45 + \(68853434894312\ n\^3\)\/81 - \
\(3209470129124\ n\^4\)\/27 + \(911596940738\ n\^5\)\/81 - \(6596263223\ n\^6\
\)\/9 + 32720429\ n\^7 - \(8819542\ n\^8\)\/9 + 18760\ n\^9 - 207\ n\^10 + 
                        n\^11)\))\)/\((Product[
                      n - l, {l, 28, 38}]\ \ n\^12)\)\ \[Delta]\^12 + 
            16796\/135\ \((\(-618384547210199040\) + 643306669620934656\ n - 
                    303602333329390592\ n\^2 + 85829200769225056\ n\^3 - 
                    16166214724815896\ n\^4 + 2135106579349900\ n\^5 - 
                    202715571337058\ n\^6 + 13963199818555\ n\^7 - 
                    695968765830\ n\^8 + 24755928795\ n\^9 - 
                    610716366\ n\^10 + 9903465\ n\^11 - 94770\ n\^12 + 
                    405\ n\^13)\)/\((Product[
                      n - l, {l, 26, 38}]\ \ n\^14)\)\ \[Delta]\^14 + 
            494\/45\ \((\(-891795361249338163200\) + 
                    1147913631108897454080\ n - 679420530534978213120\ n\^2 + 
                    244765441421848098688\ n\^3 - 
                    59880127742439738288\ n\^4 + 10509852193708189296\ n\^5 - 
                    1363316701237582728\ n\^6 + 132713428085954352\ n\^7 - 
                    9748818603614883\ n\^8 + 539209811253035\ n\^9 - 
                    22240971363975\ n\^10 + 671485864959\ n\^11 - 
                    14368355001\ n\^12 + 205905105\ n\^13 - 1769445\ n\^14 + 
                    6885\ n\^15)\)/\((Product[
                      n - l, {l, 24, 
                        38}]\ \ n\^16)\)\ \[Delta]\^16 + \(1\/2835\) \((286\ \
\((\(-6846248529054056890368000\) + 10815119997612057708257280\ n - 
                        7935769517136770840210432\ n\^2 + 
                        3586137915098105194797312\ n\^3 - 
                        1115663664268420011441984\ n\^4 + 
                        253042439222095215029904\ n\^5 - 
                        43226931517727517327264\ n\^6 + 
                        5667123843963207743208\ n\^7 - 
                        575832092333860098100\ n\^8 + 
                        45500426111093971017\ n\^9 - 
                        2790357669970638768\ n\^10 + 
                        131866090451195100\ n\^11 - 4739739715312056\ n\^12 + 
                        126845847322614\ n\^13 - 2442058745616\ n\^14 + 
                        31899499380\ n\^15 - 252734580\ n\^16 + 
                        915705\ n\^17)\))\)/\((Product[
                      n - l, {l, 22, 
                        38}]\ \ n\^18)\)\ \[Delta]\^18 + \(1\/2835\) \((26\ \
\((\(-2764329552780412707251159040\) + 5346130614638164568017698816\ n - 
                        4840196354844753967920193536\ n\^2 + 
                        2722986950324051001896802816\ n\^3 - 
                        1065485136957691803351091456\ n\^4 + 
                        307560395071233508689297120\ n\^5 - 
                        67786434126133144675601040\ n\^6 + 
                        11648792908869923851931040\ n\^7 - 
                        1580358034376490474031080\ n\^8 + 
                        170372394181470984132630\ n\^9 - 
                        14623956689614674547145\ n\^10 + 
                        997533070778704735275\ n\^11 - 
                        53771872144990419420\ n\^12 + 
                        2268450234848055720\ n\^13 - 
                        73775648196190710\ n\^14 + 1807842844109610\ n\^15 - 
                        32205485258100\ n\^16 + 392897881530\ n\^17 - 
                        2931171705\ n\^18 + 10072755\ n\^19)\))\)/\((Product[
                      n - l, {l, 20, 38}]\ \ n\^20)\)\ \[Delta]\^20 + 
            26\/945\ \((\(-16059200746508812528291676160\) + 
                    38137296391596358202985283584\ n - 
                    42661051527582407960204378112\ n\^2 + 
                    29860693616106691424540745728\ n\^3 - 
                    14652685003773649906459401728\ n\^4 + 
                    5351974347698746500368645376\ n\^5 - 
                    1507941174478148397678856608\ n\^6 + 
                    335166376655737698080375184\ n\^7 - 
                    59606466353611956289626864\ n\^8 + 
                    8554248755723359593912280\ n\^9 - 
                    994956029250103623165610\ n\^10 + 
                    93882221573522052412833\ n\^11 - 
                    7172834036128487603058\ n\^12 + 
                    441679301624439946935\ n\^13 - 
                    21753677687663404980\ n\^14 + 847401711968386890\ n\^15 - 
                    25686835976706660\ n\^16 + 591563427266070\ n\^17 - 
                    9977538162690\ n\^18 + 116006087925\ n\^19 - 
                    829628730\ n\^20 + 
                    2747115\ n\^21)\)/\((Product[
                      n - l, {l, 18, 
                        38}]\ \ n\^22)\)\ \[Delta]\^22 + \(1\/42525\) \((4\ \
\((\(-34036333139132058797164902481920\) + 
                        100148843829545623923332708302848\ n - 
                        139497328222702124725982663147520\ n\^2 + 
                        122260477857368757918829131059200\ n\^3 - 
                        75589182474025087951578971274240\ n\^4 + 
                        35030970313681896217099157526272\ n\^5 - 
                        12622449977915921366244218683200\ n\^6 + 
                        3620012360135186425045808515200\ n\^7 - 
                        839096483414701724893265579280\ n\^8 + 
                        158756446672517963389256296160\ n\^9 - 
                        24661283085550539434969022060\ n\^10 + 
                        3154012953861908725497830920\ n\^11 - 
                        332173302913047222862035255\ n\^12 + 
                        28750436094687490517774895\ n\^13 - 
                        2036688107769176307390945\ n\^14 + 
                        117351434853935739782325\ n\^15 - 
                        5451456031910876897910\ n\^16 + 
                        201701145898113211350\ n\^17 - 
                        5843485735671934350\ n\^18 + 
                        129335353014517650\ n\^19 - 2106916722946035\ n\^20 + 
                        23764701235275\ n\^21 - 165527414325\ n\^22 + 
                        535687425\ n\^23)\))\)/\((Product[
                      n - l, {l, 16, 
                        38}]\ \ n\^24)\)\ \[Delta]\^24 + \(1\/6075\) \((4\ \
\((\(-12012490345230549356737934131200\) + 
                        44517492266703725535269313576960\ n - 
                        78420856834134312004742079578112\ n\^2 + 
                        87318465801182415774523837759488\ n\^3 - 
                        68931976112835539899582067998720\ n\^4 + 
                        41018977598201211023297672857600\ n\^5 - 
                        19096629027182696961978162910208\ n\^6 + 
                        7125731761886101621381888068032\ n\^7 - 
                        2165828140543628739043693576320\ n\^8 + 
                        542038366042189596551376353520\ n\^9 - 
                        112474370742556853908210361600\ n\^10 + 
                        19427111223242645260342664660\ n\^11 - 
                        2797462264598451039796559080\ n\^12 + 
                        335671159165493462174209045\ n\^13 - 
                        33487550772274416749536800\ n\^14 + 
                        2766919881265868798555670\ n\^15 - 
                        188313445868035548420360\ n\^16 + 
                        10480539230396611891515\ n\^17 - 
                        472448592281175269760\ n\^18 + 
                        17031597485104402200\ n\^19 - 
                        482480755297140600\ n\^20 + 
                        10475400820399515\ n\^21 - 167872344363360\ n\^22 + 
                        1867406363550\ n\^23 - 12856498200\ n\^24 + 
                        41206725\ n\^25)\))\)/\((Product[
                      n - l, {l, 14, 
                        38}]\ \ n\^26)\)\ \[Delta]\^26 + \(1\/6075\) \((4\ \
\((\(-7415795623607217875830859366400\) + 
                        35544790598094347911464788951040\ n - 
                        81272838615991373592984965087232\ n\^2 + 
                        117917300628586961110239055970304\ n\^3 - 
                        121814183310599573663024521895936\ n\^4 + 
                        95300565037708616296188473145344\ n\^5 - 
                        58631592131614151688864408913408\ n\^6 + 
                        29075592906700590539916663976576\ n\^7 - 
                        11818559871847101883479617778624\ n\^8 + 
                        3983065128309132283836569270496\ n\^9 - 
                        1121535010286688438083421441520\ n\^10 + 
                        265103589106703531171397553000\ n\^11 - 
                        52732427257219818849779104820\ n\^12 + 
                        8830878570596758079746869410\ n\^13 - 
                        1243569798399749609915170095\ n\^14 + 
                        146864094412175594513173245\ n\^15 - 
                        14488270368748350816345210\ n\^16 + 
                        1187766399698746464336480\ n\^17 - 
                        80404793230182467357025\ n\^18 + 
                        4459036357831217085495\ n\^19 - 
                        200576824444464090480\ n\^20 + 
                        7223491695880424250\ n\^21 - 
                        204624272786071905\ n\^22 + 4446281883880395\ n\^23 - 
                        71363044126530\ n\^24 + 795572352900\ n\^25 - 
                        5492267775\ n\^26 + 17660025\ n\^27)\))\)/\((Product[
                      n - l, {l, 12, 
                        38}]\ \ n\^28)\)\ \[Delta]\^28 + \(1\/76545\) \((4\ \
\((\(-8555417721735383094074435174400\) + 
                        55301577918671296167592989818880\ n - 
                        171096505476627099299080870821888\ n\^2 + 
                        337116426679800783159043463577600\ n\^3 - 
                        474796880924410379584698010894336\ n\^4 + 
                        508577701700935708726073644965888\ n\^5 - 
                        430374810159521691143327357409280\ n\^6 + 
                        295035489469427697980590305363456\ n\^7 - 
                        166689824467921234247764615056256\ n\^8 + 
                        78549066459242353781902503355584\ n\^9 - 
                        31125900521519674936270260115424\ n\^10 + 
                        10427037296944730473081794722544\ n\^11 - 
                        2961832639925497204602151744328\ n\^12 + 
                        714135252681117437431498112148\ n\^13 - 
                        146062628936507270954013450578\ n\^14 + 
                        25287171541601711780640585375\ n\^15 - 
                        3692733580632879720712921230\ n\^16 + 
                        452762952117870486830386635\ n\^17 - 
                        46351508356192201108054290\ n\^18 + 
                        3937327655508029295598995\ n\^19 - 
                        275562446594128474770990\ n\^20 + 
                        15760428019049529831015\ n\^21 - 
                        729306422142196929030\ n\^22 + 
                        26955815202428713965\ n\^23 - 
                        781996431232885050\ n\^24 + 
                        17368195365018225\ n\^25 - 284450006192310\ n\^26 + 
                        3231011065905\ n\^27 - 22696664130\ n\^28 + 
                        74172105\ n\^29)\))\)/\((Product[
                      n - l, {l, 10, 
                        38}]\ \ n\^30)\)\ \[Delta]\^30 + \(1\/382725\) \
\((\(-881157011463182554460533555200\) + 8217498926642968189492411760640\ n - 
                    36857617682488911103363387490304\ n\^2 + 
                    105439013533571446739512505401344\ n\^3 - 
                    217024007532246896061623678730240\ n\^4 + 
                    340381466954726460340185625722880\ n\^5 - 
                    424653478907422689235732658118656\ n\^6 + 
                    430636162231688282893688696958976\ n\^7 - 
                    362378495411494703853892790332160\ n\^8 + 
                    255632166119994441245350151054080\ n\^9 - 
                    152720832971554571792007490304000\ n\^10 + 
                    77646311485128642459754996390400\ n\^11 - 
                    33732167541570257447319197631520\ n\^12 + 
                    12537816420966740787559348094240\ n\^13 - 
                    3986291304762461978356898527120\ n\^14 + 
                    1082062624378465885445769267680\ n\^15 - 
                    249861721470316532383846625515\ n\^16 + 
                    48833364272756481702768604995\ n\^17 - 
                    8025950099609148185332053795\ n\^18 + 
                    1100956294275765549088138875\ n\^19 - 
                    125062671748005732098132775\ n\^20 + 
                    11675141842006827963328095\ n\^21 - 
                    889117819292788036992495\ n\^22 + 
                    54807627646429675064775\ n\^23 - 
                    2709762805495967846625\ n\^24 + 
                    106186849988241429225\ n\^25 - 
                    3244190301315002025\ n\^26 + 75444710954821425\ n\^27 - 
                    1287345930007725\ n\^28 + 15170049775125\ n\^29 - 
                    110145575925\ n\^30 + 
                    370860525\ n\^31)\)/\((Product[
                      n - l, {l, 8, 
                        38}]\ \ n\^32)\)\ \[Delta]\^32 + \(1\/127575\) \
\((\(-10040931734055468348211200\) + 53672046387323739280181821440\ n + 
                    348304909090963613902643920896\ n\^2 + 
                    1053230730263971663766083338240\ n\^3 + 
                    1900996973724878131770684604416\ n\^4 + 
                    2448291069142882158238802182144\ n\^5 + 
                    2073625565371862428233572450304\ n\^6 + 
                    1621927727334988633525115772928\ n\^7 + 
                    488225825710277024407310849024\ n\^8 + 
                    542300179415796896140731141376\ n\^9 - 
                    232783811678432585573282636800\ n\^10 + 
                    257372037258649004297789666048\ n\^11 - 
                    197324577701290986170305744000\ n\^12 + 
                    125099177576222184945981644000\ n\^13 - 
                    72034786819506436466398665920\ n\^14 + 
                    35160954514379792146401683024\ n\^15 - 
                    14807828805253060531474254380\ n\^16 + 
                    5371124762252863750370286525\ n\^17 - 
                    1654955328426406491859790240\ n\^18 + 
                    430439095327195484851324920\ n\^19 - 
                    93455687268256845226579920\ n\^20 + 
                    16628610422174182647134220\ n\^21 - 
                    2383263277881661620637920\ n\^22 + 
                    272070419000580524698920\ n\^23 - 
                    24585813570739823667720\ n\^24 + 
                    1751254672993438035150\ n\^25 - 
                    97839255896075000160\ n\^26 + 
                    4253222541004806600\ n\^27 - 141992166141579600\ n\^28 + 
                    3563941207761900\ n\^29 - 64971847513440\ n\^30 + 
                    811122870600\ n\^31 - 6195552300\ n\^32 + 
                    21815325\ n\^33)\)/\((Product[
                      n - l, {l, 6, 
                        38}]\ \ n\^34)\)\ \[Delta]\^34 + \(1\/3444525\) \
\((\(-78901985201356800\) - 38559480317774231419016278179840\ n - 
                    234177829053084974587412339490816\ n\^2 - 
                    642600496043623059212204796542976\ n\^3 - 
                    1053678547355079910680661110816768\ n\^4 - 
                    1144948508973845030788894144200704\ n\^5 - 
                    856013061675636206321473287290880\ n\^6 - 
                    432760658442786198165875871399936\ n\^7 - 
                    128293517583504952214276437585920\ n\^8 - 
                    2757944619025863935687462060544\ n\^9 + 
                    17077078599607089381591311598336\ n\^10 + 
                    7952314373233534164809538595072\ n\^11 + 
                    1255002159036970309885274748672\ n\^12 - 
                    326872281804220307262109960128\ n\^13 - 
                    204308680112616751924613338080\ n\^14 - 
                    29094138395249879364362004480\ n\^15 + 
                    7093019454655953478138460256\ n\^16 + 
                    3313641521364955072274956846\ n\^17 + 
                    96616213100783985667438755\ n\^18 - 
                    102282172311199868566484985\ n\^19 - 
                    51940481447442420311236920\ n\^20 + 
                    17682645396989599263200880\ n\^21 - 
                    4667002131607671985427340\ n\^22 + 
                    2165995965147135535168020\ n\^23 - 
                    716778864376473978785160\ n\^24 + 
                    146816709050361194551980\ n\^25 - 
                    20074299383972213435790\ n\^26 + 
                    1939138507360881846810\ n\^27 - 
                    136627471814995896840\ n\^28 + 
                    7124485031617312800\ n\^29 - 275264440900526700\ n\^30 + 
                    7787180069674740\ n\^31 - 156828905435160\ n\^32 + 
                    2129481134550\ n\^33 - 17474075325\ n\^34 + 
                    65445975\ n\^35)\)/\((Product[
                      n - l, {l, 4, 
                        38}]\ \ n\^36)\)\ \[Delta]\^36 + \(1\/3444525\) \((n\ \
\((474532164251036578163360740147200 + 
                        2481983650954552053125675860623360\ n + 
                        5505978496401283059589340750413824\ n\^2 + 
                        6557798127874225630414794852925440\ n\^3 + 
                        4106282606727266236229937276125184\ n\^4 + 
                        572811419040983567685946716585984\ n\^5 - 
                        1131267220307952252519811025666048\ n\^6 - 
                        904027674030953107299793747034112\ n\^7 - 
                        232937732067809255482387299643392\ n\^8 + 
                        59167722214054904349132400292352\ n\^9 + 
                        58846410137363321206112821313280\ n\^10 + 
                        12804490382086968020801145040896\ n\^11 - 
                        2403830137050699999488980121600\ n\^12 - 
                        1770039748085791464532864828224\ n\^13 - 
                        209827945226207821917853920864\ n\^14 + 
                        77907673451434018630278973536\ n\^15 + 
                        25136604354762077598232307328\ n\^16 - 
                        474665278055138443694046222\ n\^17 - 
                        1200604106006731492566516977\ n\^18 - 
                        96102253919681674585514190\ n\^19 + 
                        36460181703062181385539765\ n\^20 + 
                        5205745059806164571597160\ n\^21 - 
                        897565368927177747965700\ n\^22 - 
                        157425596131908947383800\ n\^23 + 
                        23039992139500015438500\ n\^24 + 
                        3088458355401107454780\ n\^25 - 
                        653590163235514164030\ n\^26 - 
                        12948136518329705700\ n\^27 + 
                        14285718046803949830\ n\^28 - 
                        1966132197779553720\ n\^29 + 
                        151055703810427500\ n\^30 - 7598488155221880\ n\^31 + 
                        261107030629620\ n\^32 - 6112070332830\ n\^33 + 
                        93591188775\ n\^34 - 847353150\ n\^35 + 
                        3444525\ n\^36)\))\)/\((Product[
                      n - l, {l, 2, 
                        38}]\ \ n\^38)\)\ \[Delta]\^38)\) \@\(1 + \
\((\[Delta]/n)\)\^2\)\)], "Input"],

Cell[BoxData[
    \(an[40, \[Delta]_] := 
      1 + \(20\ \((\(-13\) + n)\)\)\/\(\((\(-39\) + n)\)\ n\^2\)\ \[Delta]\^2 \
+ \(190\ \((\(-\(85618\/15\)\) + \(3217\ n\)\/3 - 62\ n\^2 + n\^3)\)\)\/\(\((\
\(-39\) + n)\)\ \((\(-38\) + n)\)\ \((\(-37\) + n)\)\ n\^4\)\ \[Delta]\^4 + \
\(76\ \((\(-93910440\) + 29053922\ n - 3432337\ n\^2 + 189945\ n\^3 - 4815\ n\
\^4 + 45\ n\^5)\)\)\/\(3\ \((\(-39\) + n)\)\ \((\(-38\) + n)\)\ \((\(-37\) + \
n)\)\ \((\(-36\) + n)\)\ \((\(-35\) + n)\)\ n\^6\)\ \[Delta]\^6 + \(323\ \
\((\(-28132797264\) + 12473744092\ n - 2295010196\ n\^2 + 225257117\ n\^3 - \
12619864\ n\^4 + 400410\ n\^5 - 6660\ n\^6 + 45\ n\^7)\)\)\/\(3\ \((\(-39\) + \
n)\)\ \((\(-38\) + n)\)\ \((\(-37\) + n)\)\ \((\(-36\) + n)\)\ \((\(-35\) + \
n)\)\ \((\(-34\) + n)\)\ \((\(-33\) + n)\)\ n\^8\)\ \[Delta]\^8 + \((5168\ \
\((\(-4065002942208\) + 2407972481584\ n - 618584778116\ n\^2 + 
                    90013282352\ n\^3 - 8133035395\ n\^4 + 470693715\ n\^5 - 
                    17378934\ n\^6 + 394290\ n\^7 - 4995\ n\^8 + 
                    27\ n\^9)\))\)/\((9\ Product[
                  n - l, {l, 31, 
                    39}]\ n\^10)\)\ \[Delta]\^10 + \((38760\ \
\((\(-\(2991693779708416\/105\)\) + \(20450332430061536\ n\)\/945 - \
\(2966685097884568\ n\^2\)\/405 + \(117767710365148\ n\^3\)\/81 - \
\(15175404366202\ n\^4\)\/81 + \(1328093380943\ n\^5\)\/81 - 
                    991019486\ n\^6 + \(371344967\ n\^7\)\/9 - \(10424422\ \
n\^8\)\/9 + 20885\ n\^9 - 218\ n\^10 + n\^11)\))\)/\((Product[
                  n - l, {l, 29, 39}]\ n\^12)\)\ \[Delta]\^12 + 
        5168\/27\ \((\(-1669641472350480384\) + 1584659162980886400\ n - 
                682792656917798976\ n\^2 + 176429277572284360\ n\^3 - 
                30423161811687996\ n\^4 + 3686879252980690\ n\^5 - 
                322157507629113\ n\^6 + 20498793242005\ n\^7 - 
                947935865565\ n\^8 + 31428922005\ n\^9 - 726025131\ n\^10 + 
                11072295\ n\^11 - 100035\ n\^12 + 
                405\ n\^13)\)/\((Product[
                  n - l, {l, 27, 39}]\ n\^14)\)\ \[Delta]\^14 + 
        494\/27\ \((\(-3035791285335981527040\) + 3542312755995035505408\ n - 
                1901626292914685662464\ n\^2 + 621889788734702256208\ n\^3 - 
                138279366406684111488\ n\^4 + 22096535268512511144\ n\^5 - 
                2615565708383064528\ n\^6 + 233017776206457333\ n\^7 - 
                15720728477533248\ n\^8 + 801863084604140\ n\^9 - 
                30636308058720\ n\^10 + 860620199166\ n\^11 - 
                17209273536\ n\^12 + 231400260\ n\^13 - 1872720\ n\^14 + 
                6885\ n\^15)\)/\((Product[
                  n - l, {l, 25, 39}]\ n\^16)\)\ \[Delta]\^16 + 
        104\/567\ \((\(-30601500377364461735608320\) + 
                43477016659616088021399552\ n - 
                28703897669349574273979136\ n\^2 + 
                11678531242999564503910784\ n\^3 - 
                3274302398111877585717712\ n\^4 + 
                670161294289368188290256\ n\^5 - 
                103493634730797826828264\ n\^6 + 
                12294134783535360964208\ n\^7 - 
                1135176891222061873549\ n\^8 + 81795126875967914409\ n\^9 - 
                4592527735186795404\ n\^10 + 199570510603572108\ n\^11 - 
                6625942991893134\ n\^12 + 164527827938838\ n\^13 - 
                2951502065316\ n\^14 + 36067788540\ n\^15 - 
                268301565\ n\^16 + 
                915705\ n\^17)\)/\((Product[
                  n - l, {l, 23, 
                    39}]\ n\^18)\)\ \[Delta]\^18 + \(1\/2835\) \((52\ \
\((\(-17127890639685567452694380544\) + 29497820957671786006862131200\ n - 
                    23790193247566664543986859520\ n\^2 + 
                    11928711188279870952783692800\ n\^3 - 
                    4163311892303016684918777376\ n\^4 + 
                    1073062379959853122351789200\ n\^5 - 
                    211474990475335406856387120\ n\^6 + 
                    32555869281526297935884040\ n\^7 - 
                    3966150767790096980710770\ n\^8 + 
                    385085158986927206472665\ n\^9 - 
                    29874084844618245601370\ n\^10 + 
                    1849202326369077654975\ n\^11 - 
                    90858977835016531140\ n\^12 + 
                    3510128364501969210\ n\^13 - 105034206159659700\ n\^14 + 
                    2378995598236950\ n\^15 - 39342979014570\ n\^16 + 
                    447381413325\ n\^17 - 3122554050\ n\^18 + 
                    10072755\ n\^19)\))\)/\((Product[
                  n - l, {l, 21, 
                    39}]\ n\^20)\)\ \[Delta]\^20 + \(1\/1701\) \((104\ \
\((\(-148635266374901417206508421120\) + 310370818100011946199531012096\ n - 
                    305363977888842718421003163648\ n\^2 + 
                    188073940744525035192150767104\ n\^3 - 
                    81256596763498386734275188608\ n\^4 + 
                    26154310806474954286440430944\ n\^5 - 
                    6501413518040107210215476016\ n\^6 + 
                    1276866142895555112856644192\ n\^7 - 
                    201048411880150911130380144\ n\^8 + 
                    25609256265951912579838190\ n\^9 - 
                    2651925624290116428389191\ n\^10 + 
                    223602105270898666500279\ n\^11 - 
                    15330419215383722535813\ n\^12 + 
                    851089218008242306275\ n\^13 - 
                    37981299476347265430\ n\^14 + 
                    1347448036074709590\ n\^15 - 37386462930560730\ n\^16 + 
                    791958373465140\ n\^17 - 12342936954915\ n\^18 + 
                    133175556675\ n\^19 - 887318145\ n\^20 + 
                    2747115\ n\^21)\))\)/\((Product[
                  n - l, {l, 19, 
                    39}]\ n\^22)\)\ \[Delta]\^22 + \(1\/8505\) \((2\ \
\((\(-523831629484070971949291140546560\) + 
                    1332938578760695192884756579975168\ n - 
                    1605998095389538866092836192112640\ n\^2 + 
                    1217963152448312347966668446284800\ n\^3 - 
                    651928167834756881150061318926080\ n\^4 + 
                    261754980453022142625311930436032\ n\^5 - 
                    81791816649748260065136270830400\ n\^6 + 
                    20368423107005757753137310919920\ n\^7 - 
                    4106448636110048019420819624720\ n\^8 + 
                    677207036393023340269571606100\ n\^9 - 
                    91940465436650966965887397340\ n\^10 + 
                    10310670098228843220269016625\ n\^11 - 
                    955947537398600590119527160\ n\^12 + 
                    73172578727820964376479950\ n\^13 - 
                    4607760592274344257572820\ n\^14 + 
                    237309659092228514766975\ n\^15 - 
                    9910458868060272281760\ n\^16 + 
                    331548764381709474600\ n\^17 - 
                    8734007531332383300\ n\^18 + 176723930463054975\ n\^19 - 
                    2645160984025560\ n\^20 + 27541833268950\ n\^21 - 
                    177848225100\ n\^22 + 535687425\ n\^23)\))\)/\((Product[
                  n - l, {l, 17, 
                    39}]\ n\^24)\)\ \[Delta]\^24 + \(1\/8505\) \((16\ \
\((\(-361285557323086545911171304652800\) + 
                    1132179151428551891433857915289600\ n - 
                    1686748273069333335387942872383488\ n\^2 + 
                    1588814339954775504479341233328128\ n\^3 - 
                    1061474695468576626635345290234880\ n\^4 + 
                    534865037257773845979075467057920\ n\^5 - 
                    211023030647964915457088797949632\ n\^6 + 
                    66800319546296101654999534011392\ n\^7 - 
                    17248814717009799722453248447920\ n\^8 + 
                    3674043994139358397150914678720\ n\^9 - 
                    650371333208192113518045050500\ n\^10 + 
                    96113990556926002932950201600\ n\^11 - 
                    11884779740290661625762193685\ n\^12 + 
                    1229972330625593523840374125\ n\^13 - 
                    106379439545680236554858550\ n\^14 + 
                    7664899254603524060149530\ n\^15 - 
                    457834641364310637385035\ n\^16 + 
                    22514354149999713513435\ n\^17 - 
                    902945143892796487560\ n\^18 + 
                    29156659807310412300\ n\^19 - 744688663206486075\ n\^20 + 
                    14667589023799635\ n\^21 - 214465859695710\ n\^22 + 
                    2188324337850\ n\^23 - 13886666325\ n\^24 + 
                    41206725\ n\^25)\))\)/\((Product[
                  n - l, {l, 15, 
                    39}]\ n\^26)\)\ \[Delta]\^26 + \(1\/3645\) \((8\ \
\((\(-564223891953281694811188803665920\) + 
                    2216215643023596701469685192851456\ n - 
                    4152636265193806671437157614813184\ n\^2 + 
                    4937855634772906482282148326629376\ n\^3 - 
                    4181499948371470289060891792300032\ n\^4 + 
                    2682619270021699381806786115931648\ n\^5 - 
                    1354138488970939470002593506955136\ n\^6 + 
                    551405319553432557301835877617344\ n\^7 - 
                    184243937277842655497094195641568\ n\^8 + 
                    51117983865238624254246345058416\ n\^9 - 
                    11872583967364401428228848000520\ n\^10 + 
                    2320746914415618336986959303540\ n\^11 - 
                    382985258736720357013611769090\ n\^12 + 
                    53428917619239618057473928095\ n\^13 - 
                    6299376667731998439825736110\ n\^14 + 
                    626645078976509155765008795\ n\^15 - 
                    52438236113717075462528610\ n\^16 + 
                    3675301063930625129186355\ n\^17 - 
                    214499760398604919142190\ n\^18 + 
                    10345177071739274637015\ n\^19 - 
                    408214574921327713110\ n\^20 + 
                    13005004314290267565\ n\^21 - 328498307802967770\ n\^22 + 
                    6412256478440865\ n\^23 - 93088995549030\ n\^24 + 
                    944569983825\ n\^25 - 5969088450\ n\^26 + 
                    17660025\ n\^27)\))\)/\((Product[
                  n - l, {l, 13, 
                    39}]\ n\^28)\)\ \[Delta]\^28 + \(1\/76545\) \((16\ \
\((\(-2571498152567291455171559518371840\) + 
                    13012151427759861253042071291297792\ n - 
                    31505248452643858040483106781396992\ n\^2 + 
                    48567076378389081277394129676435456\ n\^3 - 
                    53507777603180323930836578855927808\ n\^4 + 
                    44831999922060883122538753353576448\ n\^5 - 
                    29678321761039003092086301932192768\ n\^6 + 
                    15920335300134659592006702321507968\ n\^7 - 
                    7042202506258260965044227303270592\ n\^8 + 
                    2600404860262086962936608203414240\ n\^9 - 
                    808518705962805631504346469982512\ n\^10 + 
                    212913696226498916940110018389736\ n\^11 - 
                    47664144262132902542810666794900\ n\^12 + 
                    9088603344909832951036702799290\ n\^13 - 
                    1476766175987147561152222144013\ n\^14 + 
                    204296804307867557976357866625\ n\^15 - 
                    24014200365922777809524525205\ n\^16 + 
                    2391057500056429064929725825\ n\^17 - 
                    200834942948685759484129905\ n\^18 + 
                    14156600431369979787139845\ n\^19 - 
                    832040662976673178453425\ n\^20 + 
                    40447153725683741581545\ n\^21 - 
                    1609590069781383464775\ n\^22 + 
                    51732728283214074915\ n\^23 - 
                    1318571797245004575\ n\^24 + 25974096343506675\ n\^25 - 
                    380537668884555\ n\^26 + 3896631536175\ n\^27 - 
                    24847655175\ n\^28 + 74172105\ n\^29)\))\)/\((Product[
                  n - l, {l, 11, 
                    39}]\ n\^30)\)\ \[Delta]\^30 + \(1\/76545\) \
\((\(-2464114506336796388040467923599360\) + 
                16756475112216842327346533313282048\ n - 
                54683344665346483039781719789535232\ n\^2 + 
                113978269727877989396212127772770304\ n\^3 - 
                170361540558202020321400163078307840\ n\^4 + 
                194352138962396902650116219591319552\ n\^5 - 
                175862421771657588359339374463510528\ n\^6 + 
                129487239958464709874878446751800576\ n\^7 - 
                78970359974649155615859032040212480\ n\^8 + 
                40397692892771085339217971170353920\ n\^9 - 
                17490055485305985826560097967993600\ n\^10 + 
                6448627665633604130936138821367520\ n\^11 - 
                2033055478819015471457459698395520\ n\^12 + 
                549328880791704424331118968886480\ n\^13 - 
                127308588901019273922072358106920\ n\^14 + 
                25292604354186799902853995477645\ n\^15 - 
                4300336401053002595116017302080\ n\^16 + 
                624021366686745118136100080760\ n\^17 - 
                77003291278986807336783037920\ n\^18 + 
                8044844672787082739317399500\ n\^19 - 
                707944885734599729702216640\ n\^20 + 
                52167213432026205285787560\ n\^21 - 
                3196918164936885089566320\ n\^22 + 
                161590893030506955711150\ n\^23 - 
                6667697986745094936000\ n\^24 + 
                221610509949489078600\ n\^25 - 5826327173307295200\ n\^26 + 
                118108297368413100\ n\^27 - 1776857717073600\ n\^28 + 
                18646867197000\ n\^29 - 121642252200\ n\^30 + 
                370860525\ n\^31)\)/\((Product[
                  n - l, {l, 9, 
                    39}]\ n\^32)\)\ \[Delta]\^32 + \(1\/76545\) \((4\ \
\((\(-1850430979189150121300663992320\) + 
                    18098353239755395818158813085696\ n - 
                    85211956617545427508291782574080\ n\^2 + 
                    257093943298770332755204789764096\ n\^3 - 
                    558236548683610550785501266247680\ n\^4 + 
                    928671587232739081996812794789888\ n\^5 - 
                    1230441387813777409541893029273600\ n\^6 + 
                    1332417431920878871126434958733312\ n\^7 - 
                    1200765434653517048220063162538240\ n\^8 + 
                    912306106497098150239402806799616\ n\^9 - 
                    589818767719926257633570268163840\ n\^10 + 
                    326633825609275300581365296899328\ n\^11 - 
                    155621200852493885362170660984160\ n\^12 + 
                    63956253664440490260887567092960\ n\^13 - 
                    22695470401305768289500514961360\ n\^14 + 
                    6951213687006055344241396101664\ n\^15 - 
                    1834351030230741545051596455305\ n\^16 + 
                    415800859440596128360030853565\ n\^17 - 
                    80620157678062065326591540120\ n\^18 + 
                    13300969573038911973432127800\ n\^19 - 
                    1856101613873231598466225500\ n\^20 + 
                    217688527181444029729836300\ n\^21 - 
                    21319966428075717576337800\ n\^22 + 
                    1732319245171194317656200\ n\^23 - 
                    115976917509327144376470\ n\^24 + 
                    6347647190773739091150\ n\^25 - 
                    281296024213101566760\ n\^26 + 
                    9966542802844206600\ n\^27 - 277483181761050300\ n\^28 + 
                    5921891390501100\ n\^29 - 93308674856040\ n\^30 + 
                    1020899035800\ n\^31 - 6915458025\ n\^32 + 
                    21815325\ n\^33)\))\)/\((Product[
                  n - l, {l, 7, 
                    39}]\ n\^34)\)\ \[Delta]\^34 + \(1\/688905\) \((2\ \
\((\(-542210313644912939693506560\) + 6695473044122711133297573888\ n + 
                    180424732228919665620632469504\ n\^2 + 
                    1662282062468711345372006449152\ n\^3 + 
                    1803239887277794703223132389376\ n\^4 + 
                    6553384578361255473730335080448\ n\^5 - 
                    5717670512273590862796997869568\ n\^6 + 
                    11222158074279650601642961780736\ n\^7 - 
                    22269538857735779113676061127168\ n\^8 + 
                    22031436825930789022377206471936\ n\^9 - 
                    28532337722622538335706455863296\ n\^10 + 
                    25081927232193875575338945009152\ n\^11 - 
                    21118857303908400269244055024832\ n\^12 + 
                    15020171719712551100005738604512\ n\^13 - 
                    9315827171192044456675934906720\ n\^14 + 
                    5067172021808822439472751143120\ n\^15 - 
                    2389756054488355164270357937586\ n\^16 + 
                    979973116643398301886999588061\ n\^17 - 
                    347934646202517334725093303570\ n\^18 + 
                    106096643555038392868359659055\ n\^19 - 
                    27602886082281272388758454120\ n\^20 + 
                    6067493614688298701440683060\ n\^21 - 
                    1111023153139968643644122760\ n\^22 + 
                    167077196731875754762050060\ n\^23 - 
                    20412495867262887130857660\ n\^24 + 
                    2011710096025362582701670\ n\^25 - 
                    159127377518957936846940\ n\^26 + 
                    10053881558927883005490\ n\^27 - 
                    504149854957381652040\ n\^28 + 
                    19873435225608461700\ n\^29 - 606904232801416200\ n\^30 + 
                    14038062700638060\ n\^31 - 237333083039010\ n\^32 + 
                    2762540050725\ n\^33 - 19764684450\ n\^34 + 
                    65445975\ n\^35)\))\)/\((Product[
                  n - l, {l, 5, 
                    39}]\ n\^36)\)\ \[Delta]\^36 + \(1\/688905\) \((4\ \
\((\(-23670595560407040\) + 295460010943675997408326582272\ n - 
                    4635882920954328924822624534528\ n\^2 - 
                    27480991160485934132127074353152\ n\^3 - 
                    56872682686571831060724472872960\ n\^4 - 
                    48982888450322131516763829829632\ n\^5 + 
                    6246278447924039349530700677120\ n\^6 + 
                    55636367217508825478531463036928\ n\^7 + 
                    56086799771862072237383807096832\ n\^8 + 
                    25393376346790749989786505638400\ n\^9 + 
                    1334420434858349912857389684480\ n\^10 - 
                    4695603880821192727516463999232\ n\^11 - 
                    2365155332524052282619805360384\ n\^12 - 
                    244168007124243807224537291072\ n\^13 + 
                    204697084137616746509276907552\ n\^14 + 
                    84430724520979715962432933248\ n\^15 + 
                    2638851763200601509489151752\ n\^16 - 
                    6005834598314666294073035358\ n\^17 - 
                    1377597404928448543795889809\ n\^18 + 
                    209444609380820912573865673\ n\^19 + 
                    67841007337022388163838505\ n\^20 + 
                    20862855040948017150178845\ n\^21 - 
                    13926996483080083323626340\ n\^22 + 
                    3784106509090833739961700\ n\^23 - 
                    1435026101485411042731900\ n\^24 + 
                    515992142150061451398720\ n\^25 - 
                    124025844663834476144670\ n\^26 + 
                    20098934881271491939470\ n\^27 - 
                    2305584160186355941410\ n\^28 + 
                    193743427331041180110\ n\^29 - 
                    12157831099255230900\ n\^30 + 573874353601213140\ n\^31 - 
                    20307860748664020\ n\^32 + 530881774411590\ n\^33 - 
                    9948358383705\ n\^34 + 126389955825\ n\^35 - 
                    974800575\ n\^36 + 3444525\ n\^37)\))\)/\((Product[
                  n - l, {l, 3, 
                    39}]\ n\^38)\)\ \[Delta]\^38 + \
\((17941467799888372341391319105536\/33825 + \
\(160929288631689315240963624402944\ n\)\/70875 + \
\(465938218190475584503283527450624\ n\^2\)\/280665 - \
\(2998962499323399436001774328086528\ n\^3\)\/467775 - \
\(718629964834967116620333531004928\ n\^4\)\/45927 - \
\(77450649551277140148135288500912128\ n\^5\)\/5740875 - \
\(3599413516121372083073421168738304\ n\^6\)\/2066715 + \
\(9166357766514414835131923966820352\ n\^7\)\/1476225 + \
\(18208109691371540863457252489228288\ n\^8\)\/3444525 + \
\(22530731142147831566097972397960192\ n\^9\)\/17222625 - \
\(418004008372118380115221860279296\ n\^10\)\/688905 - \
\(364081541954159494547279355921152\ n\^11\)\/688905 - \
\(32405923501445853182943782980096\ n\^12\)\/295245 + \
\(66150729436827375169188231656576\ n\^13\)\/2066715 + \
\(4924365408411822324051004066432\ n\^14\)\/229635 + \
\(580456324270960456201214084192\ n\^15\)\/229635 - \
\(786550757635281452087782023568\ n\^16\)\/688905 - \
\(38911697282382299647730813788\ n\^17\)\/98415 + \
\(4677369324676943309547509156\ n\^18\)\/2066715 + \
\(8751836462970899828962633903\ n\^19\)\/413343 + \
\(242809337305524494022205688\ n\^20\)\/98415 - \(62076249532937302491837658\ \
n\^21\)\/98415 - \(2193043072477930629771620\ n\^22\)\/15309 + \
\(62168913709436091605827\ n\^23\)\/5103 + \(375294542674299339534976\ \
n\^24\)\/76545 - \(153232122152881401760\ n\^25\)\/729 - \
\(30789989508692412280\ n\^26\)\/243 + \(1584510120881911286\ n\^27\)\/243 + \
\(4374979973832378160\ n\^28\)\/1701 - \(161514729022504364\ n\^29\)\/567 - \
\(2115716483950472\ n\^30\)\/81 + \(233692908412678\ n\^31\)\/27 - \
\(8809845243056\ n\^32\)\/9 + \(1801135066588\ n\^33\)\/27 - \(27523560740\ n\
\^34\)\/9 + \(291397015\ n\^35\)\/3 - 2120248\ n\^36 + \(91390\ n\^37\)\/3 - 
                260\ n\^38 + 
                n\^39)\)/\((Product[
                  n - l, {l, 1, 39}]\ n\^40)\)\ \[Delta]\^40\)], "Input"],

Cell[BoxData[
    \(an[41, \[Delta]_] := \((1 + \(20\ \((\(-\(38\/3\)\) + \
n)\)\)\/\(\((\(-40\) + n)\)\ n\^2\)\ \[Delta]\^2 + \(38\ \((\(-83304\) + \
15950\ n - 935\ n\^2 + 15\ n\^3)\)\)\/\(3\ \((\(-40\) + n)\)\ \((\(-39\) + n)\
\)\ \((\(-38\) + n)\)\ n\^4\)\ \[Delta]\^4 + \(1140\ \((\(-\(212863664\/105\)\
\) + \(5742548\ n\)\/9 - \(3440476\ n\^2\)\/45 + 4267\ n\^3 - 108\ n\^4 + \
n\^5)\)\)\/\(\((\(-40\) + n)\)\ \((\(-39\) + n)\)\ \((\(-38\) + n)\)\ \
\((\(-37\) + n)\)\ \((\(-36\) + n)\)\ n\^6\)\ \[Delta]\^6 + \((323\ \
\((\(-572886053376\) + 258218301328\ n - 48199613916\ n\^2 + 
                        4784223752\ n\^3 - 269739057\ n\^4 + 8556975\ n\^5 - 
                        141435\ n\^6 + 945\ n\^7)\))\)/\((63\ Product[
                      n - l, {l, 34, 
                        40}]\ n\^8)\)\ \[Delta]\^8 + \((5168\ \
\((\(-27537116705280\) + 16576382642592\ n - 4321185244584\ n\^2 + 
                        636727655140\ n\^3 - 58079603718\ n\^4 + 
                        3379561493\ n\^5 - 124841220\ n\^6 + 2819754\ n\^7 - 
                        35406\ n\^8 + 189\ n\^9)\))\)/\((63\ Product[
                      n - l, {l, 32, 
                        40}]\ n\^10)\)\ \[Delta]\^10 + \((2584\ \
\((\(-77990361981364224\) + 60185373826800000\ n - 20677505353501184\ n\^2 + 
                        4159395850457240\ n\^3 - 542056086338500\ n\^4 + 
                        47843561298310\ n\^5 - 2906249232375\ n\^6 + 
                        121115122695\ n\^7 - 3388954590\ n\^8 + 
                        60669000\ n\^9 - 626535\ n\^10 + 
                        2835\ n\^11)\))\)/\((189\ Product[
                      n - l, {l, 30, 40}]\ n\^12)\)\ \[Delta]\^12 + 
            5168\/81\ \((\(-4823408697901387776\) + 4651060204192518912\ n - 
                    2034505405834045952\ n\^2 + 533114162952770832\ n\^3 - 
                    93085181714826752\ n\^4 + 11399740554396120\ n\^5 - 
                    1004057862916832\ n\^6 + 64199689998825\ n\^7 - 
                    2972870002800\ n\^8 + 98337866085\ n\^9 - 
                    2258267904\ n\^10 + 34123275\ n\^11 - 304560\ n\^12 + 
                    1215\ n\^13)\)/\((Product[
                      n - l, {l, 28, 40}]\ n\^14)\)\ \[Delta]\^14 + 
            494\/405\ \((\(-43715394508838133989376\) + 
                    51825139732331479885824\ n - 
                    28250699520300031186176\ n\^2 + 
                    9373926831653056006784\ n\^3 - 
                    2112477083775930374320\ n\^4 + 
                    341624605682391409040\ n\^5 - 
                    40847103744467205640\ n\^6 + 3667222084155484400\ n\^7 - 
                    248635448915080435\ n\^8 + 12704835530036325\ n\^9 - 
                    484660238942295\ n\^10 + 13548700681425\ n\^11 - 
                    268754485545\ n\^12 + 3574382175\ n\^13 - 
                    28538325\ n\^14 + 
                    103275\ n\^15)\)/\((Product[
                      n - l, {l, 26, 
                        40}]\ n\^16)\)\ \[Delta]\^16 + \(1\/2835\) \((104\ \
\((\(-146355001804786556126822400\) + 211271823694650820681691136\ n - 
                        141668059116290182886665728\ n\^2 + 
                        58508727871048208653985792\ n\^3 - 
                        16638163135111599631524128\ n\^4 + 
                        3450261874934625532866896\ n\^5 - 
                        539090222509856860910480\ n\^6 + 
                        64676646370957185339320\ n\^7 - 
                        6018221480320295150450\ n\^8 + 
                        435885792906993692445\ n\^9 - 
                        24529234077379853640\ n\^10 + 
                        1065060409755948060\ n\^11 - 
                        35221344405303420\ n\^12 + 868456842279390\ n\^13 - 
                        15426022593240\ n\^14 + 186162826500\ n\^15 - 
                        1364400450\ n\^16 + 4578525\ n\^17)\))\)/\((Product[
                      n - l, {l, 24, 
                        40}]\ n\^18)\)\ \[Delta]\^18 + \(1\/8505\) \((52\ \((\
\(-48936830399101621293412515840\) + 85640376951182420578092072960\ n - 
                        70167570848362520240489920512\ n\^2 + 
                        35728411851111464547748860416\ n\^3 - 
                        12656002393381075022465905536\ n\^4 + 
                        3308127787385880209746099104\ n\^5 - 
                        660489573218114464408580304\ n\^6 + 
                        102873675921906430333449888\ n\^7 - 
                        12658502239727169431160720\ n\^8 + 
                        1238854454894890513489810\ n\^9 - 
                        96642043165187774158905\ n\^10 + 
                        5999126801782724715105\ n\^11 - 
                        294736721116964986860\ n\^12 + 
                        11351186948524583160\ n\^13 - 
                        337599012178776150\ n\^14 + 7578303778299870\ n\^15 - 
                        123878649218940\ n\^16 + 1389012768990\ n\^17 - 
                        9538898985\ n\^18 + 30218265\ n\^19)\))\)/\((Product[
                      n - l, {l, 22, 
                        40}]\ n\^20)\)\ \[Delta]\^20 + \(1\/1701\) \((104\ \
\((\(-140812357618327658406165872640\) + 298816918389405250556605857792\ n - 
                        298739959837306769911280947200\ n\^2 + 
                        186919462079718509171872041984\ n\^3 - 
                        82011683212393843683287813888\ n\^4 + 
                        26792926501522773058707906752\ n\^5 - 
                        6754991626957137175820344128\ n\^6 + 
                        1344241164456666978539967216\ n\^7 - 
                        214189563823792184859028560\ n\^8 + 
                        27565893615623332126792596\ n\^9 - 
                        2878564321960249231890172\ n\^10 + 
                        244198400636317762088545\ n\^11 - 
                        16801666366438415117292\ n\^12 + 
                        933430803312572034015\ n\^13 - 
                        41562870251663677560\ n\^14 + 
                        1466855797686776730\ n\^15 - 
                        40371562915849800\ n\^16 + 845989181318610\ n\^17 - 
                        13010376931020\ n\^18 + 138202777125\ n\^19 - 
                        904716540\ n\^20 + 2747115\ n\^21)\))\)/\((Product[
                      n - l, {l, 20, 
                        40}]\ n\^22)\)\ \[Delta]\^22 + \(1\/8505\) \((2\ \
\((\(-493018004220302091246391661690880\) + 
                        1275087987169628449696019213451264\ n - 
                        1561444196136448321664441876643840\ n\^2 + 
                        1203441099784385418406548211077120\ n\^3 - 
                        654506035534227737433411240197120\ n\^4 + 
                        266926114210339719804430340523776\ n\^5 - 
                        84679621607460998768518986237120\ n\^6 + 
                        21394718736140328188353793512320\ n\^7 - 
                        4372222594397897153976027149040\ n\^8 + 
                        730015847655566163871544508000\ n\^9 - 
                        100194986449665111301549363540\ n\^10 + 
                        11338652398587548891400526840\ n\^11 - 
                        1058524148592265182031681425\ n\^12 + 
                        81381256891744186730353455\ n\^13 - 
                        5133086841431610981774855\ n\^14 + 
                        264025449551629345533525\ n\^15 - 
                        10979098884997878479130\ n\^16 + 
                        364653786967357065750\ n\^17 - 
                        9509982309097949250\ n\^18 + 
                        189997887433003650\ n\^19 - 2801212123514805\ n\^20 + 
                        28667312548875\ n\^21 - 181598037075\ n\^22 + 
                        535687425\ n\^23)\))\)/\((Product[
                      n - l, {l, 18, 
                        40}]\ n\^24)\)\ \[Delta]\^24 + \(1\/25515\) \((16\ \
\((\(-1011599560504642328551279653027840\) + 
                        3222451231288557163322296035704832\ n - 
                        4880552565343260655802531060711424\ n\^2 + 
                        4673577019142362282181713171734528\ n\^3 - 
                        3174110366106602530037739242706944\ n\^4 + 
                        1625665265095554869041336264871424\ n\^5 - 
                        651746685456023854180871994700672\ n\^6 + 
                        209562367558581436375315775749056\ n\^7 - 
                        54931888272647274271211742890592\ n\^8 + 
                        11868302584604840650226562601968\ n\^9 - 
                        2128718507376909731746013621224\ n\^10 + 
                        318314515278696954029656133556\ n\^11 - 
                        39758129537586560443926555914\ n\^12 + 
                        4147541711606357371607277351\ n\^13 - 
                        360709263695830476525165540\ n\^14 + 
                        26062856890925520246259410\ n\^15 - 
                        1556525259104397394397310\ n\^16 + 
                        76296612111993834033825\ n\^17 - 
                        3040675424885516948640\ n\^18 + 
                        97278159159705664800\ n\^19 - 
                        2454717408576266790\ n\^20 + 
                        47644358743899225\ n\^21 - 684892240198740\ n\^22 + 
                        6856222145850\ n\^23 - 42607753650\ n\^24 + 
                        123620175\ n\^25)\))\)/\((Product[
                      n - l, {l, 16, 
                        40}]\ n\^26)\)\ \[Delta]\^26 + \(1\/3645\) \((8\ \
\((\(-520822054110721564441097357230080\) + 
                        2079763095975129362735466245259264\ n - 
                        3962427932617535807697224247017472\ n\^2 + 
                        4791461704239850742283798462824448\ n\^3 - 
                        4126578193935277855080099838722048\ n\^4 + 
                        2692493880840281164596898214387712\ n\^5 - 
                        1382199524779238981895935579336704\ n\^6 + 
                        572294393405165950708837817949312\ n\^7 - 
                        194380863461929736839435489885376\ n\^8 + 
                        54795296450327548704675871855200\ n\^9 - 
                        12922011506274888778430431867248\ n\^10 + 
                        2562253624289109761385879878088\ n\^11 - 
                        428397082845429648863618512196\ n\^12 + 
                        60452983678329021614823133314\ n\^13 - 
                        7195382706162101831415602701\ n\^14 + 
                        720872224606615412600294637\ n\^15 - 
                        60585817196598185757530070\ n\^16 + 
                        4251881088757041771273840\ n\^17 - 
                        247674063475920366274275\ n\^18 + 
                        11883190467345409741815\ n\^19 - 
                        464973354824044140360\ n\^20 + 
                        14644229297440266810\ n\^21 - 
                        364649921388199395\ n\^22 + 6998857591997115\ n\^23 - 
                        99677522326590\ n\^24 + 990256468500\ n\^25 - 
                        6116255325\ n\^26 + 17660025\ n\^27)\))\)/\((Product[
                      n - l, {l, 14, 
                        40}]\ n\^28)\)\ \[Delta]\^28 + \(1\/841995\) \((16\ \
\((\(-25714981525672914551715595183718400\) + 
                        132299419216279029363040773136711680\ n - 
                        325764778289162049991323045761384448\ n\^2 + 
                        510825022117201463278927936510033920\ n\^3 - 
                        572588233317540930294013828509597696\ n\^4 + 
                        488180734320139156009781067952365568\ n\^5 - 
                        328889742018762187821175519605028864\ n\^6 + 
                        179558311355773152141171259277962496\ n\^7 - 
                        80833405730593636615214370419664896\ n\^8 + 
                        30373158236620106510013480325960704\ n\^9 - 
                        9606798020648891901950969349203712\ n\^10 + 
                        2572297978740723961206670081610720\ n\^11 - 
                        585088561067819216197382624455424\ n\^12 + 
                        113237298111498575835521514814000\ n\^13 - 
                        18649029756948272714648162963416\ n\^14 + 
                        2610124391550304378139565006909\ n\^15 - 
                        309686018380152833861855199864\ n\^16 + 
                        31037867641732463062327743813\ n\^17 - 
                        2615809316138490595117995000\ n\^18 + 
                        184366041538343530846645665\ n\^19 - 
                        10795735174402108084354200\ n\^20 + 
                        520978738515161332471065\ n\^21 - 
                        20510484218865111711240\ n\^22 + 
                        650078908864485515415\ n\^23 - 
                        16292527651416056040\ n\^24 + 
                        314772462267358095\ n\^25 - 4512919710859560\ n\^26 + 
                        45136025227755\ n\^27 - 280667245320\ n\^28 + 
                        815893155\ n\^29)\))\)/\((Product[
                      n - l, {l, 12, 
                        40}]\ n\^30)\)\ \[Delta]\^30 + \
\((\(-28614854081033482271610372096\) + \(2056786873699969058454505076555776\ \
n\)\/10395 - \(12288933395559819623110104957583360\ n\^2\)\/18711 + \
\(390913195974709355069584475639775232\ n\^3\)\/280665 - \
\(356792661838679740263348286939922432\ n\^4\)\/168399 + \
\(565052742583938111176147208695775232\ n\^5\)\/229635 - \
\(34709998116795752550420387804913664\ n\^6\)\/15309 + \
\(55779999112524701567803698990247936\ n\^7\)\/32805 - \
\(2310415499330949917290625783027456\ n\^8\)\/2187 + \
\(25288907774230920349255760429470976\ n\^9\)\/45927 - \
\(1239597098186522917948224467015680\ n\^10\)\/5103 + \
\(598741029477553970201536341875200\ n\^11\)\/6561 - \
\(64099125474731507394585733242016\ n\^12\)\/2187 + \
\(52909138018188499816826033126176\ n\^13\)\/6561 - \
\(4159198232277037946609105086672\ n\^14\)\/2187 + \
\(17639241627533174463191981837920\ n\^15\)\/45927 - \
\(1014658316515884995008893722273\ n\^16\)\/15309 + \
\(789040952920129754324980819\ n\^17\)\/81 - \(885139623612332374711656965\ n\
\^18\)\/729 + \(31031263700777125345958977\ n\^19\)\/243 - \
\(912804698646231903342649\ n\^20\)\/81 + \(67170497502781071571055\ \
n\^21\)\/81 - \(4093271105299246289809\ n\^22\)\/81 + \(68298483555839579965\ \
n\^23\)\/27 - \(8340956996729522815\ n\^24\)\/81 + \(90855453156306995\ n\^25\
\)\/27 - 86723557001575\ n\^26 + \(15470345349305\ n\^27\)\/9 - \(75692244745\
\ n\^28\)\/3 + 257875125\ n\^29 - 1635995\ n\^30 + 
                    4845\ n\^31)\)/\((Product[
                      n - l, {l, 10, 
                        40}]\ n\^32)\)\ \[Delta]\^32 + \(1\/2525985\) \((4\ \
\((\(-52340761982778817716790210068480\) + 
                        521448663119714995468126339989504\ n - 
                        2487937869820834173374734320795648\ n\^2 + 
                        7674970863579601482081345434812416\ n\^3 - 
                        16888681772766813748289622867836928\ n\^4 + 
                        28723823909379059510903345433083904\ n\^5 - 
                        38655184092025309544808801830060032\ n\^6 + 
                        42755010986143734290819044548755456\ n\^7 - 
                        39225124939201033927998410744883712\ n\^8 + 
                        30424511376881001836999476131368192\ n\^9 - 
                        20057934923096482387308778858124800\ n\^10 + 
                        11339985351741573870179365956660992\ n\^11 - 
                        5515067942349006762040492725924800\ n\^12 + 
                        2314423775863924723146410888385760\ n\^13 - 
                        838690770162478120708025976811040\ n\^14 + 
                        262277382630046361744414269134256\ n\^15 - 
                        70642304423277454620685702806410\ n\^16 + 
                        16330266943802724931015696472125\ n\^17 - 
                        3224551597229647393833993234960\ n\^18 + 
                        540606940706844991328206195800\ n\^19 - 
                        76412598693242071340194080120\ n\^20 + 
                        9037886084506896587429035500\ n\^21 - 
                        888027958345990468976901360\ n\^22 + 
                        71988923381230920912087240\ n\^23 - 
                        4782391998497104663411740\ n\^24 + 
                        258434849244663462120750\ n\^25 - 
                        11257981721366088749040\ n\^26 + 
                        390645079526935233000\ n\^27 - 
                        10618833107717307000\ n\^28 + 
                        220707807793634700\ n\^29 - 3380121069438960\ n\^30 + 
                        35889700077000\ n\^31 - 235649140650\ n\^32 + 
                        719905725\ n\^33)\))\)/\((Product[
                      n - l, {l, 8, 
                        40}]\ n\^34)\)\ \[Delta]\^34 + \(1\/37889775\) \((2\ \
\((\(-23857253800376169346514288640\) - 
                        1255793018475671673314739065192448\ n - 
                        8267773540131577715440681954050048\ n\^2 - 
                        24993980930152403494612859143323648\ n\^3 - 
                        46336082649765760433642403660300288\ n\^4 - 
                        58486543259851574534179757059080192\ n\^5 - 
                        54174518564143481109312720503570432\ n\^6 - 
                        36142822786606506905526943199936512\ n\^7 - 
                        19766286132904535537211337468024832\ n\^8 - 
                        5688406250433098738310901734653440\ n\^9 - 
                        3126545823062717599662350069530880\ n\^10 + 
                        1262947409884115145546788567125760\ n\^11 - 
                        1082706676858547490722557012341760\ n\^12 + 
                        894980196978031661006443646173120\ n\^13 - 
                        535475625568246352234584529064160\ n\^14 + 
                        301856641103675760005058550890880\ n\^15 - 
                        146591346282364024461918098303560\ n\^16 + 
                        61338054555379928243641196077330\ n\^17 - 
                        22372627171317341043543313867785\ n\^18 + 
                        7005985257200033466304163123265\ n\^19 - 
                        1867762343461911784950791523960\ n\^20 + 
                        420808435523790141030517092240\ n\^21 - 
                        78841811440367238532737712860\ n\^22 + 
                        12056486214189919578470089740\ n\^23 - 
                        1484364639089139028888095000\ n\^24 + 
                        146027225441278338612354900\ n\^25 - 
                        11433183792535187524992150\ n\^26 + 
                        710076315033345563745750\ n\^27 - 
                        34812371861504347710600\ n\^28 + 
                        1336194230087034252000\ n\^29 - 
                        39611068364952819900\ n\^30 + 
                        887438580994003500\ n\^31 - 
                        14508930068186400\ n\^32 + 163137836342250\ n\^33 - 
                        1126652459625\ n\^34 + 
                        3599528625\ n\^35)\))\)/\((Product[
                      n - l, {l, 6, 
                        40}]\ n\^36)\)\ \[Delta]\^36 + \(1\/113669325\) \((4\ \
\((\(-2603765511644774400\) + 50276268384464371673703279860121600\ n + 
                        307890204785191198360471177292414976\ n\^2 + 
                        853366612104516013354012303385690112\ n\^3 + 
                        1416359783276056593181883271685865472\ n\^4 + 
                        1562568554123796653506727529701179392\ n\^5 + 
                        1192134261506417999778653518560624640\ n\^6 + 
                        621701165639879704824521881725861888\ n\^7 + 
                        197106780913140971184496780330242048\ n\^8 + 
                        13125459652789361996838238339765248\ n\^9 - 
                        21559180603059986145699546835332096\ n\^10 - 
                        11398006711416437064656884226914560\ n\^11 - 
                        2212653582463441417141007744145920\ n\^12 + 
                        302574534686785438056661892960640\ n\^13 + 
                        278869851252518831379475185966720\ n\^14 + 
                        53447508558851858726986449398880\ n\^15 - 
                        5906163843704946786321542230320\ n\^16 - 
                        4480144536622003550572634037180\ n\^17 - 
                        509653427395191132437177253020\ n\^18 + 
                        154826298746832694382147408475\ n\^19 + 
                        38267649427745868876131330340\ n\^20 + 
                        1973634012502607068745277465\ n\^21 - 
                        3716146771444390200140464560\ n\^22 + 
                        743331416331591277856132940\ n\^23 - 
                        262729972742458941519330960\ n\^24 + 
                        111546014619701678961599820\ n\^25 - 
                        28766545277279340810529800\ n\^26 + 
                        4723190048000911447456650\ n\^27 - 
                        534587031968869225269000\ n\^28 + 
                        43745709029736959571150\ n\^29 - 
                        2654699367817157641200\ n\^30 + 
                        120717934681665627900\ n\^31 - 
                        4106880857815480800\ n\^32 + 
                        103104155193870600\ n\^33 - 1854671294807100\ n\^34 + 
                        22617353941875\ n\^35 - 167472805500\ n\^36 + 
                        568346625\ n\^37)\))\)/\((Product[
                      n - l, {l, 4, 
                        40}]\ n\^38)\)\ \[Delta]\^38 + \(1\/568346625\) \((n\ \
\((\(-12359966874682099147846186688399278080\) - 
                        65270137461720280523454966155974803456\ n - 
                        146757459242428015277175219783840301056\ n\^2 - 
                        178436266439289968214347655497159540736\ n\^3 - 
                        116313454905001400143976436303985115136\ n\^4 - 
                        20998074339717976182338648785328799744\ n\^5 + 
                        28506269974986006898071781874308612096\ n\^6 + 
                        25223799014480705745740095537379311616\ n\^7 + 
                        7481988657194624227318341800846708736\ n\^8 - 
                        1154132618304637609365257524491156480\ n\^9 - 
                        1624171004608945975964815161045227520\ n\^10 - 
                        433071728703888391986646560606332160\ n\^11 + 
                        39437053119426739938048408067360000\ n\^12 + 
                        50160313968351661530741022742576000\ n\^13 + 
                        8776902739993388339325535065369600\ n\^14 - 
                        1594443718836471821668422251546400\ n\^15 - 
                        805673990773488989630168025363600\ n\^16 - 
                        41376512646682140246121414850700\ n\^17 + 
                        31735418102374617760342463569000\ n\^18 + 
                        5241672597622588287793695727775\ n\^19 - 
                        687095491826595969788682746625\ n\^20 - 
                        224780938445907811213204486275\ n\^21 + 
                        8112921419290176583976997225\ n\^22 + 
                        6473750649047436508299107100\ n\^23 - 
                        68975742970697135489640900\ n\^24 - 
                        149998424028764115460580100\ n\^25 + 
                        3933434194054177755125700\ n\^26 + 
                        2862214954245484311053250\ n\^27 - 
                        248222504797114996986750\ n\^28 - 
                        29517972547498165640250\ n\^29 + 
                        7916604710432141814750\ n\^30 - 
                        818692872926289520500\ n\^31 + 
                        52020925509041329500\ n\^32 - 
                        2242298807180091000\ n\^33 + 
                        67298059006447500\ n\^34 - 1393021177403625\ n\^35 + 
                        19030707840375\ n\^36 - 154779730875\ n\^37 + 
                        568346625\ n\^38)\))\)/\((Product[
                      n - l, {l, 2, 
                        40}]\ n\^40)\)\ \[Delta]\^40)\) \@\(1 + \
\((\[Delta]/n)\)\^2\)\)], "Input"],

Cell[BoxData[
    \(an[42, \[Delta]_] := 
      1 + \(7\ \((\(-41\) + 3\ n)\)\)\/\(\((\(-41\) + n)\)\ n\^2\)\ \
\[Delta]\^2 + \(14\ \((\(-100204\) + 17865\ n - 980\ n\^2 + 15\ n\^3)\)\)\/\(\
\((\(-41\) + n)\)\ \((\(-40\) + n)\)\ \((\(-39\) + n)\)\ n\^4\)\ \[Delta]\^4 \
+ \(1330\ \((\(-\(865041944\/315\)\) + \(12063134\ n\)\/15 - \(4046131\ \
n\^2\)\/45 + 4709\ n\^3 - 113\ n\^4 + n\^5)\)\)\/\(\((\(-41\) + n)\)\ \
\((\(-40\) + n)\)\ \((\(-39\) + n)\)\ \((\(-38\) + n)\)\ \((\(-37\) + n)\)\ n\
\^6\)\ \[Delta]\^6 + \((19\ \((\(-884366630784\) + 370092796744\ n - 
                    64258430634\ n\^2 + 5951611505\ n\^3 - 314678532\ n\^4 + 
                    9425430\ n\^5 - 148050\ n\^6 + 
                    945\ n\^7)\))\)/\((3\ \((\(-41\) + n)\)\ \((\(-40\) + 
                    n)\)\ \((\(-39\) + n)\)\ \((\(-38\) + n)\)\ \((\(-37\) + 
                    n)\)\ \((\(-36\) + n)\)\ \((\(-35\) + 
                    n)\)\ n\^8)\)\ \[Delta]\^8 + \((323\ \((\(-49132999109376\
\) + 27378921390064\ n - 6615574278548\ n\^2 + 905439199344\ n\^3 - 
                    76951223107\ n\^4 + 4189830197\ n\^5 - 145586742\ n\^6 + 
                    3109806\ n\^7 - 37107\ n\^8 + 
                    189\ n\^9)\))\)/\((3\ Product[
                  n - l, {l, 33, 
                    41}]\ n\^10)\)\ \[Delta]\^10 + \((2584\ \
\((\(-163605567474367488\) + 116444327202227008\ n - 
                    36932699295111744\ n\^2 + 6868614776041180\ n\^3 - 
                    829351664233200\ n\^4 + 68022059216785\ n\^5 - 
                    3854174897880\ n\^6 + 150486963165\ n\^7 - 
                    3963637440\ n\^8 + 67090275\ n\^9 - 657720\ n\^10 + 
                    2835\ n\^11)\))\)/\((135\ Product[
                  n - l, {l, 31, 41}]\ n\^12)\)\ \[Delta]\^12 + 
        2584\/27\ \((\(-12147644724203427840\) + 10755251370320226432\ n - 
                4322852336001296960\ n\^2 + 1041955459555082040\ n\^3 - 
                167612718700407932\ n\^4 + 18951737604396030\ n\^5 - 
                1545446718449417\ n\^6 + 91805309325975\ n\^7 - 
                3965315514525\ n\^8 + 122865197175\ n\^9 - 
                2654072379\ n\^10 + 37872765\ n\^11 - 320355\ n\^12 + 
                1215\ n\^13)\)/\((Product[
                  n - l, {l, 29, 41}]\ n\^14)\)\ \[Delta]\^14 + 
        266\/135\ \((\(-135664038447175387791360\) + 
                146879212234483390215168\ n - 73160748534230167928448\ n\^2 + 
                22200427317662225789824\ n\^3 - 
                4580771117340441851320\ n\^4 + 679371897723643445620\ n\^5 - 
                74654949786595537450\ n\^6 + 6176529140255851195\ n\^7 - 
                387161935115614360\ n\^8 + 18358355777630700\ n\^9 - 
                652484892784140\ n\^10 + 17063085238290\ n\^11 - 
                317865431520\ n\^12 + 3984762600\ n\^13 - 30087450\ n\^14 + 
                103275\ n\^15)\)/\((Product[
                  n - l, {l, 27, 41}]\ n\^16)\)\ \[Delta]\^16 + 
        26\/405\ \((\(-578502284103375936786432000\) + 
                757677691501300036968867840\ n - 
                461155770078510098431236352\ n\^2 + 
                172986248289355490072598144\ n\^3 - 
                44721226264246430628966768\ n\^4 + 
                8441657265941549541857616\ n\^5 - 
                1202628634286515338486360\ n\^6 + 
                131838724515151829338800\ n\^7 - 
                11239343926986475755455\ n\^8 + 748157928990989278125\ n\^9 - 
                38833897483082984100\ n\^10 + 1561331377164484380\ n\^11 - 
                48002267037709530\ n\^12 + 1104743216508750\ n\^13 - 
                18385306441740\ n\^14 + 208615913100\ n\^15 - 
                1442235375\ n\^16 + 
                4578525\ n\^17)\)/\((Product[
                  n - l, {l, 25, 
                    41}]\ n\^18)\)\ \[Delta]\^18 + \(1\/4455\) \((52\ \
\((\(-257214683783962802475818680320\) + 405121909690544080802938085376\ n - 
                    298841525465027489939237151744\ n\^2 + 
                    137069664435784196106468473600\ n\^3 - 
                    43769183304141265134811432896\ n\^4 + 
                    10323758338897505910970978416\ n\^5 - 
                    1862466435357852347405326560\ n\^6 + 
                    262571330210963947652354568\ n\^7 - 
                    29308508057787621459772140\ n\^8 + 
                    2608900291996758039535255\ n\^9 - 
                    185693214757170576636180\ n\^10 + 
                    10555149060473371439085\ n\^11 - 
                    476706022730531313720\ n\^12 + 
                    16946055458870207670\ n\^13 - 467113075851339720\ n\^14 + 
                    9757168769952450\ n\^15 - 148980599335260\ n\^16 + 
                    1565880274035\ n\^17 - 10113046020\ n\^18 + 
                    30218265\ n\^19)\))\)/\((Product[
                  n - l, {l, 23, 41}]\ n\^20)\)\ \[Delta]\^20 + 
        52\/405\ \((\(-1042437436428418747528182497280\) + 
                1970999523311201023748428283904\ n - 
                1756185481146537535571217045504\ n\^2 + 
                979743583479541269543995092480\ n\^3 - 
                383510314833500832699155343744\ n\^4 + 
                111872672797515815149120801760\ n\^5 - 
                25212099793542432391708595472\ n\^6 + 
                4491204284787678411478985376\ n\^7 - 
                641763680497159943346181824\ n\^8 + 
                74237252036880436048835126\ n\^9 - 
                6986967650490963408922149\ n\^10 + 
                535944380217134716976239\ n\^11 - 
                33464867219085059109807\ n\^12 + 
                1694067668397319803315\ n\^13 - 69027021571712912610\ n\^14 + 
                2239021650334237830\ n\^15 - 56882324412425790\ n\^16 + 
                1104856459304220\ n\^17 - 15811779501945\ n\^18 + 
                156874002075\ n\^19 - 962405955\ n\^20 + 
                2747115\ n\^21)\)/\((Product[
                  n - l, {l, 21, 
                    41}]\ n\^22)\)\ \[Delta]\^22 + \(1\/3645\) \((2\ \
\((\(-5565712694793706011660988270510080\) + 
                    12661483587458763339771113182593024\ n - 
                    13641460178334121075618505394339840\ n\^2 + 
                    9253452189779460185777312215705600\ n\^3 - 
                    4431554043867754892020337735815680\ n\^4 + 
                    1592561201806901941126159740500096\ n\^5 - 
                    445600176441902023237520131026720\ n\^6 + 
                    99415673797854455256510596867280\ n\^7 - 
                    17967988650618595944019891409040\ n\^8 + 
                    2658387338704758695038567808960\ n\^9 - 
                    324084331093454014419613344210\ n\^10 + 
                    32670305714196206969636703265\ n\^11 - 
                    2726147886243824086073647020\ n\^12 + 
                    188070175888813729814899050\ n\^13 - 
                    10690346834268883417465830\ n\^14 + 
                    497825540943992015586975\ n\^15 - 
                    18831517414440863984280\ n\^16 + 
                    571692899247322495500\ n\^17 - 
                    13691646414470202750\ n\^18 + 252326670027807375\ n\^19 - 
                    3446123536035180\ n\^20 + 32797998283050\ n\^21 - 
                    193918847850\ n\^22 + 535687425\ n\^23)\))\)/\((Product[
                  n - l, {l, 19, 
                    41}]\ n\^24)\)\ \[Delta]\^24 + \(1\/1215\) \((2\ \
\((\(-19518556578454824948628104444641280\) + 
                    53778066851864343621609011204849664\ n - 
                    70461243170375927246163877557141504\ n\^2 + 
                    58387456052790233532798472026476544\ n\^3 - 
                    34329078255684853323171767610248192\ n\^4 + 
                    15229679365138343838433768617437952\ n\^5 - 
                    5292886555587775419620801670152896\ n\^6 + 
                    1476797058890246710756953760245504\ n\^7 - 
                    336351952070167677064375722729456\ n\^8 + 
                    63247470035678315972658303883488\ n\^9 - 
                    9893839368449482078739588155300\ n\^10 + 
                    1293641992604025931217625486432\ n\^11 - 
                    141725986505078385942509130617\ n\^12 + 
                    13016203650349052122042242231\ n\^13 - 
                    1000853371250990231504411790\ n\^14 + 
                    64242605109699897045763230\ n\^15 - 
                    3425968976447053743708375\ n\^16 + 
                    150765607256830799586705\ n\^17 - 
                    5423970239692269126840\ n\^18 + 
                    157495101457551531300\ n\^19 - 
                    3626060737034542455\ n\^20 + 64534414119772905\ n\^21 - 
                    854629415963190\ n\^22 + 7915894285950\ n\^23 - 
                    45698258025\ n\^24 + 123620175\ n\^25)\))\)/\((Product[
                  n - l, {l, 17, 
                    41}]\ n\^26)\)\ \[Delta]\^26 + \(1\/1215\) \((8\ \
\((\(-20393198036365212769543075575889920\) + 
                    68858692885633982322052689807015936\ n - 
                    110943833366988839590190645765603328\ n\^2 + 
                    113473075098834604895896639469666304\ n\^3 - 
                    82685966346378853097726933035270144\ n\^4 + 
                    45667473703967788415141217099352064\ n\^5 - 
                    19856447603993645576609819422714368\ n\^6 + 
                    6969302536792518919236438585844288\ n\^7 - 
                    2008801890585713515088225645670272\ n\^8 + 
                    481233411291740768186621469493392\ n\^9 - 
                    96617808143057015664615962369888\ n\^10 + 
                    16347585030672775699663165672636\ n\^11 - 
                    2338899100720132667453229769224\ n\^12 + 
                    283411160203279160117179175243\ n\^13 - 
                    29085951373882527774797121616\ n\^14 + 
                    2524731765330000815918275467\ n\^15 - 
                    184856529115467147580157880\ n\^16 + 
                    11370099931876797742293975\ n\^17 - 
                    584193265321836594584160\ n\^18 + 
                    24885897609512583618975\ n\^19 - 
                    870244488212899920120\ n\^20 + 
                    24651920143090745505\ n\^21 - 555505095754748880\ n\^22 + 
                    9704407265669025\ n\^23 - 126473372592840\ n\^24 + 
                    1155477775725\ n\^25 - 6593076000\ n\^26 + 
                    17660025\ n\^27)\))\)/\((Product[
                  n - l, {l, 15, 
                    41}]\ n\^28)\)\ \[Delta]\^28 + \(1\/120285\) \((8\ \
\((\(-2687926810675861329458694708044759040\) + 
                    11330995125892641298982898921124134912\ n - 
                    22859659909670251807869761695906529280\ n\^2 + 
                    29369860038404169736788658480078356480\ n\^3 - 
                    26976481466624673495887216460760334336\ n\^4 + 
                    18851116760626493113427779073381928960\ n\^5 - 
                    10413229667982202009749952662866668544\ n\^6 + 
                    4664078182671515336591521935650301312\ n\^7 - 
                    1723951394298969489250976069070860480\ n\^8 + 
                    532444236777869094879258850157542176\ n\^9 - 
                    138626946821165255723002703486916400\ n\^10 + 
                    30612962437326656264565870067797912\ n\^11 - 
                    5756909598979055253333067325498644\ n\^12 + 
                    924049432527174691415151651831654\ n\^13 - 
                    126703298050572947402912164532581\ n\^14 + 
                    14834840382224910921317695412931\ n\^15 - 
                    1480808391655936066394494453245\ n\^16 + 
                    125685964737855656570864785203\ n\^17 - 
                    9037115693846091616224845385\ n\^18 + 
                    547780189106810156472550575\ n\^19 - 
                    27816428517285509208292185\ n\^20 + 
                    1173947859283641686919675\ n\^21 - 
                    40754232410755741052175\ n\^22 + 
                    1148085011212096782825\ n\^23 - 
                    25766404541160097815\ n\^24 + 448889963778641385\ n\^25 - 
                    5840665884328275\ n\^26 + 53325960717645\ n\^27 - 
                    304328146815\ n\^28 + 815893155\ n\^29)\))\)/\((Product[
                  n - l, {l, 13, 
                    41}]\ n\^30)\)\ \[Delta]\^30 + \(1\/601425\) \
\((\(-32342894066314352442310145457908613120\) + 
                175062357866012430407908335107394502656\ n - 
                454703672631294046939123451193024577536\ n\^2 + 
                754307973976391719134601641150927863808\ n\^3 - 
                897358154766180323654202619330917335040\ n\^4 + 
                814886286042154744686582137892286152704\ n\^5 - 
                587056971501488821748197325513255645184\ n\^6 + 
                344247726178883460080133292812350738432\ n\^7 - 
                167281374766818035638353843964597783680\ n\^8 + 
                68228214530956086316260174523595453120\ n\^9 - 
                23572757047027709368329339698765976480\ n\^10 + 
                6944082475370163119002270606255753840\ n\^11 - 
                1751867673998805715812410123391418200\ n\^12 + 
                379542682786606078446651785129669380\ n\^13 - 
                70708116422845468456055920868773230\ n\^14 + 
                11328539363540085823724359433819245\ n\^15 - 
                1559390178984652730274555148777680\ n\^16 + 
                184066206951969292671964671591240\ n\^17 - 
                18578525496220599890214479774760\ n\^18 + 
                1597650576197553672844107906540\ n\^19 - 
                116527759510664479386915586080\ n\^20 + 
                7169334101130071431291610880\ n\^21 - 
                369602584667570213611191540\ n\^22 + 
                15834710699456041889045550\ n\^23 - 
                557892642270509382236400\ n\^24 + 
                15944497671338540904600\ n\^25 - 
                362882371724114041800\ n\^26 + 6408121080313467900\ n\^27 - 
                84475412432195400\ n\^28 + 781054517281500\ n\^29 - 
                4511889147150\ n\^30 + 
                12238397325\ n\^31)\)/\((Product[
                  n - l, {l, 11, 
                    41}]\ n\^32)\)\ \[Delta]\^32 + \(1\/120285\) \
\((\(-247828239526202557019213191446528000\) + 
                1797275155239349101843600377653493760\ n - 
                6271338304119327056931439817017786368\ n\^2 + 
                14016092516454409019924969059551019008\ n\^3 - 
                22532508394003168047992200731254784000\ n\^4 + 
                27740479585651260820792054662379143168\ n\^5 - 
                27187764625007208571716143455499804672\ n\^6 + 
                21769355007415774943714981371686047744\ n\^7 - 
                14501618974535773048395527940223788800\ n\^8 + 
                8142440998057736768567990791011337472\ n\^9 - 
                3890173001374418905192470859330438400\ n\^10 + 
                1592244202926151502073400794053633792\ n\^11 - 
                560949177893555316427876266257836960\ n\^12 + 
                170616764990857596225481178195363680\ n\^13 - 
                44873934452044141836154548650241520\ n\^14 + 
                10209166906313347413249995616349216\ n\^15 - 
                2007609883227663402150325404059815\ n\^16 + 
                340643920675882767762570147155485\ n\^17 - 
                49740632214784803798232312229160\ n\^18 + 
                6229230281560453684590539456760\ n\^19 - 
                666357538238399873536997370660\ n\^20 + 
                60606216334507017050917217100\ n\^21 - 
                4662322682959848311481768120\ n\^22 + 
                301578990331252847482269000\ n\^23 - 
                16290478822708118847308490\ n\^24 + 
                728797040911665756780750\ n\^25 - 
                26724731004564057705240\ n\^26 + 
                792480588887972061000\ n\^27 - 18659681203427698500\ n\^28 + 
                339998428692499500\ n\^29 - 4613511551223960\ n\^30 + 
                43810582800600\ n\^31 - 259406029575\ n\^32 + 
                719905725\ n\^33)\)/\((Product[
                  n - l, {l, 9, 
                    41}]\ n\^34)\)\ \[Delta]\^34 + \(1\/5412825\) \((2\ \
\((\(-9421339997049449138566207635456000\) + 
                    97973294168830359580726412621905920\ n - 
                    491594712807229346811891738640121856\ n\^2 + 
                    1584732874638619710487691075524755456\ n\^3 - 
                    3686331916709981768170552497268850688\ n\^4 + 
                    6590045811842747667843176411332280320\ n\^5 - 
                    9412886273461669655013334691926278144\ n\^6 + 
                    11028278488692467817033266929649885184\ n\^7 - 
                    10795482392447424279345118501908390912\ n\^8 + 
                    8947795276375932265135850299980076800\ n\^9 - 
                    6341652928571007949987049063265239040\ n\^10 + 
                    3870463510292673120417327837108067840\ n\^11 - 
                    2044641201267723677268686537557541760\ n\^12 + 
                    937966654071635401717244764562124960\ n\^13 - 
                    374368047119935473617125418236726080\ n\^14 + 
                    130070787054529423362012089762866320\ n\^15 - 
                    39313026249633872742558742691221380\ n\^16 + 
                    10317362550837845672953755088289095\ n\^17 - 
                    2344134269159522587452284567699580\ n\^18 + 
                    459227109662791777341239161377465\ n\^19 - 
                    77186202261427212022463477965200\ n\^20 + 
                    11067044643063367675510864912380\ n\^21 - 
                    1345390229727379047639597896880\ n\^22 + 
                    137821664619383143111242082740\ n\^23 - 
                    11825278987520915880529995000\ n\^24 + 
                    844657448830880450754438450\ n\^25 - 
                    49896967003008276164013000\ n\^26 + 
                    2419170359307477033361950\ n\^27 - 
                    95343854745630759483600\ n\^28 + 
                    3016144455016848259500\ n\^29 - 
                    75261591881314858800\ n\^30 + 
                    1444791480401877300\ n\^31 - 20548089612180900\ n\^32 + 
                    203585739501375\ n\^33 - 1252635961500\ n\^34 + 
                    3599528625\ n\^35)\))\)/\((Product[
                  n - l, {l, 7, 
                    41}]\ n\^36)\)\ \[Delta]\^36 + \(1\/5412825\) \((2\ \
\((\(-68163582286975038526586880000\) + 3228066239272891673648667033600\ n - 
                    315450559845952702597428821360640\ n\^2 - 
                    1618096892867453865174628042801152\ n\^3 - 
                    3951289559282904255915085024198656\ n\^4 - 
                    3778272148277224917347119451209728\ n\^5 - 
                    3191657795707011346148804877615104\ n\^6 + 
                    4320473416537304606134323222331392\ n\^7 - 
                    288376050648546294708265021999104\ n\^8 + 
                    9191110325412133861272154533892608\ n\^9 - 
                    4837302344346605499061119918118656\ n\^10 + 
                    7820250510538785248337833031340800\ n\^11 - 
                    6213110406082835339214609236384000\ n\^12 + 
                    5009705242679336492383949370705600\ n\^13 - 
                    3497241701783254384116580497111840\ n\^14 + 
                    2103017686108355882882722713511680\ n\^15 - 
                    1127161314937928900449365066252600\ n\^16 + 
                    527662470069147347613904880269890\ n\^17 - 
                    215847484387494747939688317422015\ n\^18 + 
                    77171481329889541519374466539765\ n\^19 - 
                    23904150259443199320346279488585\ n\^20 + 
                    6369627980791008835408626704145\ n\^21 - 
                    1449180194569552591241952370140\ n\^22 + 
                    277998992367381110745817624980\ n\^23 - 
                    44297687260338920185893047460\ n\^24 + 
                    5790176477690065661767493520\ n\^25 - 
                    615674138904827269826659650\ n\^26 + 
                    52980601861636954486269750\ n\^27 - 
                    3675439282830342000400350\ n\^28 + 
                    204663885728683194915750\ n\^29 - 
                    9090191125563395849100\ n\^30 + 
                    318924170945678261700\ n\^31 - 
                    8707931883346340700\ n\^32 + 180853597096845750\ n\^33 - 
                    2756202603513975\ n\^34 + 29024893792125\ n\^35 - 
                    188501630625\ n\^36 + 568346625\ n\^37)\))\)/\((Product[
                  n - l, {l, 5, 
                    41}]\ n\^38)\)\ \[Delta]\^38 + \(1\/27064125\) \
\((\(-14878660066541568000\) - 6991963390729741138835615766282240\ n + 
                116382874166389936806647070952783872\ n\^2 + 
                688911522334249158252257902640234496\ n\^3 + 
                1440246495740382147149656297473835008\ n\^4 + 
                1276516889041983769267948094054989824\ n\^5 - 
                95453200992016047376656373863022592\ n\^6 - 
                1377626392496831701374092801507721216\ n\^7 - 
                1450669095668961079309077917300113408\ n\^8 - 
                699534423269055478846830324283275264\ n\^9 - 
                70034849032000765112543207914437120\ n\^10 + 
                111270945693478345217646690370464000\ n\^11 + 
                64141930028946927574195539000010240\ n\^12 + 
                9654219277430401260596692903756800\ n\^13 - 
                4441187934997305027739263644478400\ n\^14 - 
                2334037779407007693370883608058400\ n\^15 - 
                212297099984693889651420475965600\ n\^16 + 
                134928834618636660953124072545400\ n\^17 + 
                41382443676029595995946848947750\ n\^18 - 
                1039756667594593357423521347775\ n\^19 - 
                2587284669054508740403860020500\ n\^20 - 
                188141059824645947411371546050\ n\^21 + 
                43146365205433900267200306150\ n\^22 + 
                42892796496491124387962489325\ n\^23 - 
                13260937206514337775656060400\ n\^24 + 
                3583511535578811786809897400\ n\^25 - 
                1431300107374465466117776500\ n\^26 + 
                428218405254145117875834450\ n\^27 - 
                83664241409543598039555000\ n\^28 + 
                11253508223063374781716500\ n\^29 - 
                1093583441428297412026500\ n\^30 + 
                79094856196039996595250\ n\^31 - 
                4324566221826184818000\ n\^32 + 
                179584029116425692000\ n\^33 - 5634955109472059250\ n\^34 + 
                131473741702582125\ n\^35 - 2211161638108500\ n\^36 + 
                25333482462750\ n\^37 - 176945249250\ n\^38 + 
                568346625\ n\^39)\)/\((Product[
                  n - l, {l, 3, 
                    41}]\ n\^40)\)\ \[Delta]\^40 + \
\((\(-\(1671365034842820454648400331145216\/18963\)\) - \
\(25495654506260049537486836908163072\ n\)\/66825 - \
\(6215758896387310674093054771400278016\ n\^2\)\/21049875 + \
\(3149987137166682459016772366435876864\ n\^3\)\/3007125 + \
\(100329897524880432321481559689765322752\ n\^4\)\/37889775 + \
\(89936203471507002328089100935853244416\ n\^5\)\/37889775 + \
\(446457529969706315701843879480252432384\ n\^6\)\/1085025375 - \
\(7456696406304656535983970062750580736\ n\^7\)\/7381125 - \
\(4128327073038609284594869127101841408\ n\^8\)\/4428675 - \
\(43809952075188350796891214541983744\ n\^9\)\/164025 + \
\(643960769745398517056856106159074304\ n\^10\)\/7381125 + \
\(229591704178310298832700317630959616\ n\^11\)\/2460375 + \
\(1148217520495315572608762633007670528\ n\^12\)\/48715425 - \
\(66669041553137309441972407622377216\ n\^13\)\/16238475 - \
\(189026586770934974194067311446914176\ n\^14\)\/48715425 - \
\(323569943827097719120791570427904\ n\^15\)\/492075 + \
\(233318136131550647041538430448672\ n\^16\)\/1476225 + \
\(38670034087982369835852604659568\ n\^17\)\/492075 + \
\(4048135885718451860737976363188\ n\^18\)\/885735 - \
\(205782479741005070032594519088\ n\^19\)\/59049 - \
\(609123258373577101854289417321\ n\^20\)\/885735 + \
\(6627995295862405575463810327\ n\^21\)\/98415 + \
\(35093302492555029431641315474\ n\^22\)\/1082565 + \
\(297975657050768515271827894\ n\^23\)\/1082565 - \(2138566309873758989558321\
\ n\^24\)\/2187 - \(568534374159080923571861\ n\^25\)\/10935 + \
\(256844937940695789416192\ n\^26\)\/10935 + \(5483067911570330979688\ \
n\^27\)\/3645 - \(631407678640073421554\ n\^28\)\/1215 - \
\(65484932492026671142\ n\^29\)\/3645 + \(4345125472720214044\ n\^30\)\/405 - \
\(167253375770355004\ n\^31\)\/405 - \(59282457533355238\ n\^32\)\/405 + \
\(716844835080374\ n\^33\)\/27 - \(63717929157428\ n\^34\)\/27 + \
\(3648905792168\ n\^35\)\/27 - \(48207649243\ n\^36\)\/9 + 
                149504901\ n\^37 - \(26094614\ n\^38\)\/9 + 37310\ n\^39 - 
                287\ n\^40 + 
                n\^41)\)/\((Product[
                  n - l, {l, 1, 41}]\ n\^42)\)\ \[Delta]\^42\)], "Input"],

Cell[BoxData[
    \(an[43, \[Delta]_] := \((1 + \(7\ \((\(-40\) + 3\ n)\)\)\/\(\((\(-42\) + \
n)\)\ n\^2\)\ \[Delta]\^2 + \(14\ \((\(-292904\) + 53170\ n - 2955\ n\^2 + 45\
\ n\^3)\)\)\/\(3\ \((\(-42\) + n)\)\ \((\(-41\) + n)\)\ \((\(-40\) + n)\)\ \
n\^4\)\ \[Delta]\^4 + \(38\ \((\(-841662432\) + 250528544\ n - 28388374\ n\^2 \
+ 1498665\ n\^3 - 35910\ n\^4 + 315\ n\^5)\)\)\/\(9\ \((\(-42\) + n)\)\ \
\((\(-41\) + n)\)\ \((\(-40\) + n)\)\ \((\(-39\) + n)\)\ \((\(-38\) + n)\)\ n\
\^6\)\ \[Delta]\^6 + \((19\ \((\(-4295495063808\) + 1825810537072\ n - 
                        321365899380\ n\^2 + 30081034760\ n\^3 - 
                        1599943695\ n\^4 + 47913075\ n\^5 - 748125\ n\^6 + 
                        4725\ n\^7)\))\)/\((15\ Product[
                      n - l, {l, 36, 
                        42}]\ n\^8)\)\ \[Delta]\^8 + \((323\ \
\((\(-7861279857500160\) + 4447840595858176\ n - 1089712064292368\ n\^2 + 
                        150912511199516\ n\^3 - 12940281953500\ n\^4 + 
                        708125633985\ n\^5 - 24615775800\ n\^6 + 
                        523582290\ n\^7 - 6195420\ n\^8 + 
                        31185\ n\^9)\))\)/\((495\ Product[
                      n - l, {l, 34, 
                        42}]\ n\^10)\)\ \[Delta]\^10 + \((2584\ \
\((\(-1741607653759395840\) + 1258377018195866496\ n - 
                        404760871097212736\ n\^2 + 76228359254689576\ n\^3 - 
                        9301933343208484\ n\^4 + 768990244344938\ n\^5 - 
                        43772921572875\ n\^6 + 1710525098205\ n\^7 - 
                        44913960630\ n\^8 + 755092800\ n\^9 - 
                        7328475\ n\^10 + 31185\ n\^11)\))\)/\((1485\ Product[
                      n - l, {l, 32, 42}]\ n\^12)\)\ \[Delta]\^12 + 
            2584\/297\ \((\(-129016364657057095680\) + 
                    115953946594616523264\ n - 47273130488019201920\ n\^2 + 
                    11545267616958983328\ n\^3 - 1879048541612771336\ n\^4 + 
                    214547897858666460\ n\^5 - 17624796897189086\ n\^6 + 
                    1051652782425003\ n\^7 - 45477421501050\ n\^8 + 
                    1405963091115\ n\^9 - 30201821298\ n\^10 + 
                    427247865\ n\^11 - 3572910\ n\^12 + 
                    13365\ n\^13)\)/\((Product[
                      n - l, {l, 30, 
                        42}]\ n\^14)\)\ \[Delta]\^14 + \(1\/4455\) \((266\ \
\((\(-4311101666210240100925440\) + 4738014672135564275423232\ n - 
                        2394300569418487948947200\ n\^2 + 
                        736508999857185692737408\ n\^3 - 
                        153886411123682749467920\ n\^4 + 
                        23077896452611040347600\ n\^5 - 
                        2559697064216328974840\ n\^6 + 
                        213280590131219509360\ n\^7 - 
                        13428929322416134065\ n\^8 + 
                        637757196421603005\ n\^9 - 22632125051825685\ n\^10 + 
                        589125653399745\ n\^11 - 10892174149395\ n\^12 + 
                        135152515575\ n\^13 - 1007654175\ n\^14 + 
                        3408075\ n\^15)\))\)/\((Product[
                      n - l, {l, 28, 
                        42}]\ n\^16)\)\ \[Delta]\^16 + \(1\/4455\) \((26\ \((\
\(-6108984120131649892464721920\) + 8122323605178176864329383936\ n - 
                        5016435728345111496036052992\ n\^2 + 
                        1908334249612601177112630528\ n\^3 - 
                        499921225701941419831857920\ n\^4 + 
                        95520775628271500005132144\ n\^5 - 
                        13755927450842572546663616\ n\^6 + 
                        1521768653291272154578264\ n\^7 - 
                        130646794817193500474720\ n\^8 + 
                        8736974323173610328815\ n\^9 - 
                        454387661328649400352\ n\^10 + 
                        18252496557990642948\ n\^11 - 
                        559043725644724320\ n\^12 + 
                        12781461160958490\ n\^13 - 210754159973280\ n\^14 + 
                        2363672688300\ n\^15 - 16116408000\ n\^16 + 
                        50363775\ n\^17)\))\)/\((Product[
                      n - l, {l, 26, 
                        42}]\ n\^18)\)\ \[Delta]\^18 + \(1\/4455\) \((52\ \((\
\(-246031436662920941498609172480\) + 393409658628965629415454326784\ n - 
                        294537862011954780057465096192\ n\^2 + 
                        137056500390797158738019557888\ n\^3 - 
                        44374084428828870604872328320\ n\^4 + 
                        10603720317717570014193264672\ n\^5 - 
                        1936070518949839577761883952\ n\^6 + 
                        275883219519197684962151136\ n\^7 - 
                        31075434502247451030843312\ n\^8 + 
                        2786043490900339582175354\ n\^9 - 
                        199278823134323362415895\ n\^10 + 
                        11354780680276725684993\ n\^11 - 
                        512685466550037184404\ n\^12 + 
                        18170145644321879208\ n\^13 - 
                        497984970072628170\ n\^14 + 
                        10315418996441790\ n\^15 - 155812586432580\ n\^16 + 
                        1616495867910\ n\^17 - 10284282855\ n\^18 + 
                        30218265\ n\^19)\))\)/\((Product[
                      n - l, {l, 24, 
                        42}]\ n\^20)\)\ \[Delta]\^20 + \(1\/1215\) \((52\ \((\
\(-2978392675509767850080521420800\) + 5717742147893746949408364625920\ n - 
                        5171773254592402805216082223104\ n\^2 + 
                        2928138033357457113572836696064\ n\^3 - 
                        1162755967567607313981162692608\ n\^4 + 
                        343891497894075886317510039552\ n\^5 - 
                        78516896607099855638557939872\ n\^6 + 
                        14156210202612159447616260144\ n\^7 - 
                        2044801252984539702159992208\ n\^8 + 
                        238741412177059683690594904\ n\^9 - 
                        22637725729606601564462378\ n\^10 + 
                        1745755426914431701170675\ n\^11 - 
                        109330753382128799893554\ n\^12 + 
                        5536818258652615436229\ n\^13 - 
                        225095061059815614516\ n\^14 + 
                        7265375104140579582\ n\^15 - 
                        183187872452592900\ n\^16 + 3522665593628370\ n\^17 - 
                        49796435315970\ n\^18 + 486985654575\ n\^19 - 
                        2939413050\ n\^20 + 8241345\ n\^21)\))\)/\((Product[
                      n - l, {l, 22, 
                        42}]\ n\^22)\)\ \[Delta]\^22 + \(1\/3645\) \((2\ \
\((\(-5272780447699300432099883624693760\) + 
                        12180267390989460386950331069104128\ n - 
                        13324597520592632628395488611041280\ n\^2 + 
                        9175938168728062341122383395532800\ n\^3 - 
                        4460103213989771444350630682874880\ n\^4 + 
                        1626155659441069903534815518903552\ n\^5 - 
                        461379233556486774779784650276160\ n\^6 + 
                        104305065919980704605628619692160\ n\^7 - 
                        19084755119786514902558715186000\ n\^8 + 
                        2855186198742163233088596586560\ n\^9 - 
                        351461300006752482801552129260\ n\^10 + 
                        35712859814949066030139744600\ n\^11 - 
                        2997755816365734128982148755\ n\^12 + 
                        207563809632680841299050455\ n\^13 - 
                        11812093913171265844331565\ n\^14 + 
                        549257611945349650382325\ n\^15 - 
                        20691299409465425044590\ n\^16 + 
                        623912980624496890470\ n\^17 - 
                        14803926659289231750\ n\^18 + 
                        269658574950614850\ n\^19 - 3632155243651935\ n\^20 + 
                        34025615298675\ n\^21 - 197668659825\ n\^22 + 
                        535687425\ n\^23)\))\)/\((Product[
                      n - l, {l, 20, 
                        42}]\ n\^24)\)\ \[Delta]\^24 + \(1\/1215\) \((2\ \
\((\(-18370406191486894069297039477309440\) + 
                        51401881237561276092262486703603712\ n - 
                        68396352764024892965758656272400384\ n\^2 + 
                        57556035673458216383494167181885440\ n\^3 - 
                        34361261770196500063959857839452160\ n\^4 + 
                        15475308919619643621576157252887552\ n\^5 - 
                        5458057248478308014647055646054656\ n\^6 + 
                        1544744575232037768978025887200064\ n\^7 - 
                        356647265530330373205516833225280\ n\^8 + 
                        67924628498276973822859105160592\ n\^9 - 
                        10750170055334844994614495738800\ n\^10 + 
                        1420176324782261048740378721916\ n\^11 - 
                        156942795478995651328425225340\ n\^12 + 
                        14511022536815912335202448159\ n\^13 - 
                        1120838621377745057637882600\ n\^14 + 
                        72092452549446197612543970\ n\^15 - 
                        3842435533023824013034020\ n\^16 + 
                        168541913509345468461105\ n\^17 - 
                        6027427171449038409120\ n\^18 + 
                        173520616256608892040\ n\^19 - 
                        3951015138370046340\ n\^20 + 
                        69382954481622705\ n\^21 - 904719008740680\ n\^22 + 
                        8235493645050\ n\^23 - 46646012700\ n\^24 + 
                        123620175\ n\^25)\))\)/\((Product[
                      n - l, {l, 18, 
                        42}]\ n\^26)\)\ \[Delta]\^26 + \(1\/18225\) \((8\ \((\
\(-285504772509112978773603058062458880\) + 
                        979124169672929522456295980383862784\ n - 
                        1602410560374252153044742426795442176\ n\^2 + 
                        1664859359258397808113962161819975680\ n\^3 - 
                        1232337638835215375264949300801781760\ n\^4 + 
                        691333197344913912145770424426541056\ n\^5 - 
                        305278572971129271587932131430503424\ n\^6 + 
                        108788595528772398471900706135310720\ n\^7 - 
                        31824190276819449666108364233662400\ n\^8 + 
                        7733181539570550968938037955344160\ n\^9 - 
                        1573665227746061727172243463143600\ n\^10 + 
                        269607043928079569182160181703640\ n\^11 - 
                        39009056445813814085271769800980\ n\^12 + 
                        4772794478231128270991368839670\ n\^13 - 
                        493663601145035355377639845125\ n\^14 + 
                        43093556731133733580006969395\ n\^15 - 
                        3165335560580659867401927030\ n\^16 + 
                        194797760671015940771980920\ n\^17 - 
                        9986243095917016360166475\ n\^18 + 
                        423253010207204787720825\ n\^19 - 
                        14685407921295272355480\ n\^20 + 
                        411664141876007347470\ n\^21 - 
                        9156995478328437675\ n\^22 + 
                        157551185115022725\ n\^23 - 2018140999213950\ n\^24 + 
                        18089399074500\ n\^25 - 101103643125\ n\^26 + 
                        264900375\ n\^27)\))\)/\((Product[
                      n - l, {l, 16, 
                        42}]\ n\^28)\)\ \[Delta]\^28 + \(1\/601425\) \((8\ \
\((\(-12405816049273206135963206344821964800\) + 
                        53121539457292104015149760426603970560\ n - 
                        108877591375248029212906440451288989696\ n\^2 + 
                        142133738438137710231047677669765152768\ n\^3 - 
                        132663925367510453208650603827230375936\ n\^4 + 
                        94211318968423711960049247146329538560\ n\^5 - 
                        52887225654772282842558684154464272384\ n\^6 + 
                        24071251927455908764843273937684383232\ n\^7 - 
                        9039653832182076579414631533934597504\ n\^8 + 
                        2835753065989083154517112481546935360\ n\^9 - 
                        749578145662395389506026279994454880\ n\^10 + 
                        167948270717835018457020159407702480\ n\^11 - 
                        32017513451568535037844215740060840\ n\^12 + 
                        5203930053110046923225960959459900\ n\^13 - 
                        721502759977971941770990344707090\ n\^14 + 
                        85265868939115242756668313688665\ n\^15 - 
                        8572546425235113563805753546510\ n\^16 + 
                        731053111615094445878718992205\ n\^17 - 
                        52669062534746539828424688210\ n\^18 + 
                        3189519824857787869060858245\ n\^19 - 
                        161326358017851363030643950\ n\^20 + 
                        6761400308638744533509745\ n\^21 - 
                        232428646766358494762310\ n\^22 + 
                        6466085447177843081595\ n\^23 - 
                        142951555166408638650\ n\^24 + 
                        2447745447639266775\ n\^25 - 
                        31240161808975350\ n\^26 + 279289745709975\ n\^27 - 
                        1558355926050\ n\^28 + 
                        4079465775\ n\^29)\))\)/\((Product[
                      n - l, {l, 14, 
                        42}]\ n\^30)\)\ \[Delta]\^30 + \(1\/601425\) \
\((\(-29402630969376684038463768598098739200\) + 
                    161671250511303250275791536501460828160\ n - 
                    426676393799670081957691217331502448640\ n\^2 + 
                    719352548441559848305232330986903044096\ n\^3 - 
                    869896706621446776598911744430827307008\ n\^4 + 
                    803125690285438959084034655843832758272\ n\^5 - 
                    588319584876243188493619023573643321344\ n\^6 + 
                    350827427322465801443807487517474852864\ n\^7 - 
                    173371096879642132128311928499842684672\ n\^8 + 
                    71908954680356842182133222954161849088\ n\^9 - 
                    25261420160433937614264601319586456576\ n\^10 + 
                    7564342011611454465695609476679152640\ n\^11 - 
                    1938976575250613453810796465669981600\ n\^12 + 
                    426539046823024898152545343134346400\ n\^13 - 
                    80610147435208065016747457020459920\ n\^14 + 
                    13084925431662676870405328091128480\ n\^15 - 
                    1821881594033904984666611808975495\ n\^16 + 
                    217079303381155396391876506386315\ n\^17 - 
                    22062862768331480061472305691815\ n\^18 + 
                    1905017513561165776540229164395\ n\^19 - 
                    139073734821196121758570874115\ n\^20 + 
                    8535936197873948704518693015\ n\^21 - 
                    437529478932849039535615635\ n\^22 + 
                    18576545124385285640337735\ n\^23 - 
                    646623891859577426559765\ n\^24 + 
                    18206717719190612316705\ n\^25 - 
                    407197274550436495125\ n\^26 + 
                    7050445666870723425\ n\^27 - 90953567367703425\ n\^28 + 
                    821584009756125\ n\^29 - 4630193654625\ n\^30 + 
                    12238397325\ n\^31)\)/\((Product[
                      n - l, {l, 12, 
                        42}]\ n\^32)\)\ \[Delta]\^32 + \(1\/360855\) \
\((\(-660875305403206818717901843857408000\) + 
                    4869153486029259835551920256146472960\ n - 
                    17265781440477670953206456742982975488\ n\^2 + 
                    39224618173676418813619936850645876736\ n\^3 - 
                    64115564830856269175405900345088933888\ n\^4 + 
                    80279924214777465838313026815145213952\ n\^5 - 
                    80041569068985071361937167630641201152\ n\^6 + 
                    65214394621198855490529061031457185792\ n\^7 - 
                    44214334586401618741837166813806729216\ n\^8 + 
                    25271501251935880132413775131528443648\ n\^9 - 
                    12292235430108867675668566550143098880\ n\^10 + 
                    5122535191366143032288912845969014016\ n\^11 - 
                    1837359689835328753249114766569807616\ n\^12 + 
                    568869900554097229244271891761115040\ n\^13 - 
                    152247427459991428225706441002081280\ n\^14 + 
                    35224854421729695572102715174405616\ n\^15 - 
                    7037866403143022709834775214922680\ n\^16 + 
                    1211681216716577789101068948798615\ n\^17 - 
                    179198612956864927598521765363200\ n\^18 + 
                    22675544393216030486134134647400\ n\^19 - 
                    2443665200159920445729363962080\ n\^20 + 
                    223127119565356379839143969060\ n\^21 - 
                    17166318602202262555197632640\ n\^22 + 
                    1106097627300375448484960760\ n\^23 - 
                    59285388915896270152530960\ n\^24 + 
                    2622048478466484367550250\ n\^25 - 
                    94734239733774020540160\ n\^26 + 
                    2759592638435653361880\ n\^27 - 
                    63664467924903516000\ n\^28 + 
                    1134086042642760900\ n\^29 - 15016568422584960\ n\^30 + 
                    138937965427800\ n\^31 - 800535166200\ n\^32 + 
                    2159717175\ n\^33)\)/\((Product[
                      n - l, {l, 10, 
                        42}]\ n\^34)\)\ \[Delta]\^34 + \(1\/37889775\) \((2\ \
\((\(-56528039982296694831397245812736000\) + 
                        592944048953385245852610764231147520\ n - 
                        3076307388560173545787712847495561216\ n\^2 + 
                        9886238644442132911448214842690764800\ n\^3 - 
                        23813088017486720035350118412941000704\ n\^4 + 
                        42687487847137414488677900332563824640\ n\^5 - 
                        62718189529883409328694280945669505024\ n\^6 + 
                        74265240240932457718001965612146114560\ n\^7 - 
                        74380773724937179993492487048514451456\ n\^8 + 
                        62633894418676917172234459022309680640\ n\^9 - 
                        45307331169213558229912095577707239680\ n\^10 + 
                        28169077306647409973327815748209475840\ n\^11 - 
                        15179188707278198293024651675725086720\ n\^12 + 
                        7102154289597859040162271074013432640\ n\^13 - 
                        2891910420869557737277370658752476640\ n\^14 + 
                        1025196452538753457558864444651686400\ n\^15 - 
                        316118785518093448901126507982944360\ n\^16 + 
                        84615845556052851760602247974552790\ n\^17 - 
                        19595511063128693831889903358200225\ n\^18 + 
                        3908359028948473338385991250562695\ n\^19 - 
                        667610807087177136492393981065400\ n\^20 + 
                        97020700606784831456687062974480\ n\^21 - 
                        11909747730265340825366966907900\ n\^22 + 
                        1226232855088170199512473507220\ n\^23 - 
                        105202999951066687746390514200\ n\^24 + 
                        7474704632312861322528212700\ n\^25 - 
                        437067688352895751830301350\ n\^26 + 
                        20882786009013513995290650\ n\^27 - 
                        807997375764106752054600\ n\^28 + 
                        25013660357350048507200\ n\^29 - 
                        609208791122046030300\ n\^30 + 
                        11390563764264554100\ n\^31 - 
                        157517246304633600\ n\^32 + 1515480740754750\ n\^33 - 
                        9045615434625\ n\^34 + 
                        25196700375\ n\^35)\))\)/\((Product[
                      n - l, {l, 8, 
                        42}]\ n\^36)\)\ \[Delta]\^36 + \(1\/37889775\) \((2\ \
\((\(-381716060807060215748886528000\) + 
                        219175315674994392473816753409884160\ n + 
                        1452390939859900930562138019402350592\ n\^2 + 
                        4432683691290034542595774459102101504\ n\^3 + 
                        8282772469572364072572800437787295744\ n\^4 + 
                        10623060575383677841384396982310666240\ n\^5 + 
                        9878389047532278280331923623693910016\ n\^6 + 
                        6891404720364427768706067483796635648\ n\^7 + 
                        3567724651924683657969524807033806848\ n\^8 + 
                        1419315785763662483506556303524208640\ n\^9 + 
                        311549437899014070893316991541248512\ n\^10 + 
                        87180577739389651518094734874582272\ n\^11 - 
                        57771397460399719591218884693091328\ n\^12 + 
                        27958152978902517950379236214858240\ n\^13 - 
                        27089359506041366156553483503496000\ n\^14 + 
                        15659845365432352985495937161005536\ n\^15 - 
                        8510059783059912202159531085643264\ n\^16 + 
                        4140004829319397382369278888499760\ n\^17 - 
                        1725234446676682243337273661255070\ n\^18 + 
                        631490000551267988900535007591965\ n\^19 - 
                        200919049342733847644554954945950\ n\^20 + 
                        54834239828829473598047614804575\ n\^21 - 
                        12771082000308449697926127543000\ n\^22 + 
                        2507688472165390741182821176500\ n\^23 - 
                        407383105816275115488954766200\ n\^24 + 
                        53868318742530115864234136460\ n\^25 - 
                        5741632354889686412508395940\ n\^26 + 
                        491003617261625935914974310\ n\^27 - 
                        33603376247511064978479300\ n\^28 + 
                        1835236685140139894000850\ n\^29 - 
                        79589726588135468711160\ n\^30 + 
                        2717332914283831291140\ n\^31 - 
                        72021493066117656600\ n\^32 + 
                        1449381889388594700\ n\^33 - 
                        21375713062623150\ n\^34 + 217647771697125\ n\^35 - 
                        1365926388750\ n\^36 + 
                        3978426375\ n\^37)\))\)/\((Product[
                      n - l, {l, 6, 
                        42}]\ n\^38)\)\ \[Delta]\^38 + \(1\/568346625\) \
\((\(-208301240931581952000\) - 175423593780553348556498472332018319360\ n - 
                    1082757356949118365676069184820668792832\ n\^2 - 
                    3029404631946023651224243139075138125824\ n\^3 - 
                    5085586442841905534434583692048091578368\ n\^4 - 
                    5690655807069883062218573454732281511936\ n\^5 - 
                    4423731858720027089682860136839312048128\ n\^6 - 
                    2372806730099430775532645401662643634176\ n\^7 - 
                    796461856684127791468306017972591624192\ n\^8 - 
                    82454536519378750763452310259864981504\ n\^9 + 
                    71236277868716897774596413242993126400\ n\^10 + 
                    43012917229805834199161978885780490240\ n\^11 + 
                    9773810708065085171615038586152551680\ n\^12 - 
                    554001530762544715041543682715042560\ n\^13 - 
                    990038204904321354354562320029086080\ n\^14 - 
                    237095079864094595123397157791321600\ n\^15 + 
                    6889517168600250461174482868508960\ n\^16 + 
                    15764113102384771196949956112547920\ n\^17 + 
                    2677836829116047896421177789264060\ n\^18 - 
                    326010986925092968882179749877400\ n\^19 - 
                    173227756935817699970813226430575\ n\^20 - 
                    6284518303184787417716558026125\ n\^21 + 
                    4844798546360928875747048065275\ n\^22 + 
                    1393538591476737825129024680925\ n\^23 - 
                    423091463508093705682563567900\ n\^24 + 
                    78801936610329197518704425100\ n\^25 - 
                    36399288916808436847311978300\ n\^26 + 
                    12388731377213870076521610900\ n\^27 - 
                    2515233659753738056766494050\ n\^28 + 
                    337702347326788141413173850\ n\^29 - 
                    32157774525977871337869750\ n\^30 + 
                    2258054026392538328412150\ n\^31 - 
                    119268166488797181170700\ n\^32 + 
                    4771659401962092693900\ n\^33 - 
                    144041275106483139000\ n\^34 + 
                    3230971780431433500\ n\^35 - 52229761470030375\ n\^36 + 
                    575215472860875\ n\^37 - 3863052010125\ n\^38 + 
                    11935279125\ n\^39)\)/\((Product[
                      n - l, {l, 4, 
                        42}]\ n\^40)\)\ \[Delta]\^40 + \(1\/11935279125\) \
\((n\ \((45234032223615448137161137612155518976000 + 
                        241041041266510222485803107369401534382080\ n + 
                        548842160149060341457937367865655386177536\ n\^2 + 
                        680133681971570835175368068432233381232640\ n\^3 + 
                        459550544541899905894819153641851584512000\ n\^4 + 
                        99670907679167769518489736818696666480640\ n\^5 - 
                        99826175334875029289966363347585705705472\ n\^6 - 
                        97904083565097106507108954226123176017920\ n\^7 - 
                        32593076684816859167513894567880823111680\ n\^8 + 
                        2598979186171994663745387861914833121280\ n\^9 + 
                        6174043330246467889319972492264082041856\ n\^10 + 
                        1945167716837404389239823285440387773440\ n\^11 - 
                        42812170289352747182259959132310828800\ n\^12 - 
                        191923558507782088417116886835677852160\ n\^13 - 
                        44295482059390775505048144821207537280\ n\^14 + 
                        3546494332350983335002534777232632960\ n\^15 + 
                        3341865396851125705193220433660997280\ n\^16 + 
                        370684371651938966562391953828726960\ n\^17 - 
                        102734864889117027015597979632408740\ n\^18 - 
                        28291253864628292746109612670569820\ n\^19 + 
                        834861932528793686493517475269125\ n\^20 + 
                        1025162172941143290903653298705000\ n\^21 + 
                        48122853045963837719250812526450\ n\^22 - 
                        25680735211093075340980488571500\ n\^23 - 
                        2232820411671787585959728127375\ n\^24 + 
                        542828258696826845969244883200\ n\^25 + 
                        51885260587470883407244905600\ n\^26 - 
                        11280257773689017751711809400\ n\^27 - 
                        652148484698879233694360550\ n\^28 + 
                        228288780773218105143159600\ n\^29 - 
                        5366559888293469640179300\ n\^30 - 
                        3099013974338821043009400\ n\^31 + 
                        493842602741631875458650\ n\^32 - 
                        40580690159706549375600\ n\^33 + 
                        2178198002279229707700\ n\^34 - 
                        81471797633510707500\ n\^35 + 
                        2155273517317622625\ n\^36 - 
                        39740034257847000\ n\^37 + 487397015201250\ n\^38 - 
                        3580583737500\ n\^39 + 
                        11935279125\ n\^40)\))\)/\((Product[
                      n - l, {l, 2, 
                        42}]\ n\^42)\)\ \[Delta]\^42)\) \@\(1 + \
\((\[Delta]/n)\)\^2\)\)], "Input"],

Cell[BoxData[
    \(an[44, \[Delta]_] := 
      1 + \(22\ \((\(-\(43\/3\)\) + n)\)\)\/\(\((\(-43\) + n)\)\ n\^2\)\ \
\[Delta]\^2 + \(231\ \((\(-\(38786\/5\)\) + \(11843\ n\)\/9 - \(206\ \
n\^2\)\/3 + n\^3)\)\)\/\(\((\(-43\) + n)\)\ \((\(-42\) + n)\)\ \((\(-41\) + \
n)\)\ n\^4\)\ \[Delta]\^4 + \(1540\ \((\(-\(24935872\/7\)\) + \(44563786\ n\)\
\/45 - \(4728997\ n\^2\)\/45 + \(15671\ n\^3\)\/3 - 119\ n\^4 + n\^5)\)\)\/\(\
\((\(-43\) + n)\)\ \((\(-42\) + n)\)\ \((\(-41\) + n)\)\ \((\(-40\) + n)\)\ \
\((\(-39\) + n)\)\ n\^6\)\ \[Delta]\^6 + \((209\ \((\(-6474401144640\) + 
                    2565429302092\ n - 421699117680\ n\^2 + 
                    36975068165\ n\^3 - 1850896320\ n\^4 + 52501050\ n\^5 - 
                    781200\ n\^6 + 4725\ n\^7)\))\)/\((135\ Product[
                  n - l, {l, 37, 
                    43}]\ \ n\^8)\)\ \[Delta]\^8 + \((26334\ \
\((\(-\(14352823896320\/33\)\) + \(43245184385456\ n\)\/189 - \
\(147959359310116\ n\^2\)\/2835 + \(6371693509472\ n\^3\)\/945 - \
\(306707449987\ n\^4\)\/567 + \(750793411\ n\^5\)\/27 - \(8212682\ n\^6\)\/9 \
+ \(165734\ n\^7\)\/9 - \(623\ n\^8\)\/3 + n\^9)\))\)/\((Product[
                  n - l, {l, 35, 
                    43}]\ n\^10)\)\ \[Delta]\^10 + \((323\ \
\((\(-3491090355017802240\) + 2337911500135192032\ n - 
                    697641251320372168\ n\^2 + 122063901375020572\ n\^3 - 
                    13866587435171174\ n\^4 + 1070160985515743\ n\^5 - 
                    57069169340370\ n\^6 + 2097909832095\ n\^7 - 
                    52044722730\ n\^8 + 830092725\ n\^9 - 7671510\ n\^10 + 
                    31185\ n\^11)\))\)/\((135\ Product[
                  n - l, {l, 33, 43}]\ n\^12)\)\ \[Delta]\^12 + 
        5168\/405\ \((\(-305901029159820103680\) + 253838431207937220864\ n - 
                95616485594338960928\ n\^2 + 21598913079333418632\ n\^3 - 
                3256334887755783476\ n\^4 + 345113085720691530\ n\^5 - 
                26384378171136557\ n\^6 + 1469854888743813\ n\^7 - 
                59562452968425\ n\^8 + 1732275532845\ n\^9 - 
                35141182263\ n\^10 + 471165255\ n\^11 - 3746655\ n\^12 + 
                13365\ n\^13)\)/\((Product[
                  n - l, {l, 31, 43}]\ n\^14)\)\ \[Delta]\^14 + 
        38\/405\ \((\(-12359677282770917237022720\) + 
                12484042488001557021482496\ n - 
                5801199369471407014818624\ n\^2 + 
                1642300777959540373724848\ n\^3 - 
                316161505110893891767200\ n\^4 + 
                43753332953604752107720\ n\^5 - 
                4487278042308359693220\ n\^6 + 346590412257410426875\ n\^7 - 
                20289964065761620560\ n\^8 + 898975304619422580\ n\^9 - 
                29871063248815800\ n\^10 + 730745077549410\ n\^11 - 
                12742404055920\ n\^12 + 149617521900\ n\^13 - 
                1058775300\ n\^14 + 
                3408075\ n\^15)\)/\((Product[
                  n - l, {l, 29, 43}]\ n\^16)\) \[Delta]\^16 + 
        4\/405\ \((\(-21766937257683222769036984320\) + 
                26451803095592612417220151296\ n - 
                14938463771734888614670859520\ n\^2 + 
                5199715151842245337126004608\ n\^3 - 
                1247473783685408309993606000\ n\^4 + 
                218553959312460843031096304\ n\^5 - 
                28904717318442742592825240\ n\^6 + 
                2942489365008569756582384\ n\^7 - 
                233032495115940627951935\ n\^8 + 
                14417300557127636703535\ n\^9 - 
                695935700314018584420\ n\^10 + 26037987183504123828\ n\^11 - 
                745486463881529370\ n\^12 + 15989350087120410\ n\^13 - 
                248177466624780\ n\^14 + 2628384689700\ n\^15 - 
                16972592175\ n\^16 + 
                50363775\ n\^17)\)/\((Product[
                  n - l, {l, 27, 
                    43}]\ n\^18)\)\ \[Delta]\^18 + \(1\/1215\) \((26\ \
\((\(-1128259288822615020004863836160\) + 
                    1637993230733324861948396187648\ n - 
                    1113803715421290548481635980800\ n\^2 + 
                    470967521501919604795116795904\ n\^3 - 
                    138661841294140734586936920864\ n\^4 + 
                    30160851485903942169152838576\ n\^5 - 
                    5018993786101776057955993776\ n\^6 + 
                    652883801748033868374075672\ n\^7 - 
                    67269639930670904729565474\ n\^8 + 
                    5530177533313470708868379\ n\^9 - 
                    363746052859849815336090\ n\^10 + 
                    19120325639872231419645\ n\^11 - 
                    799201282070014571748\ n\^12 + 
                    26316245464150399758\ n\^13 - 672544803864865140\ n\^14 + 
                    13036772918203650\ n\^15 - 184895792962650\ n\^16 + 
                    1806780282615\ n\^17 - 10858429890\ n\^18 + 
                    30218265\ n\^19)\))\)/\((Product[
                  n - l, {l, 25, 
                    43}]\ n\^20)\)\ \[Delta]\^20 + \(1\/1215\) \((104\ \
\((\(-18397674724871206891851554488320\) + 
                    31805133018464060043921738694656\ n - 
                    25913643511471315594749478637568\ n\^2 + 
                    13221475618966204507739880979968\ n\^3 - 
                    4734040103700548988218893677568\ n\^4 + 
                    1263469014906475900299201728160\ n\^5 - 
                    260590779773707384671873287568\ n\^6 + 
                    42498850024833576791111018016\ n\^7 - 
                    5562191032511543366572855560\ n\^8 + 
                    589635996038909384197815666\ n\^9 - 
                    50889070950227332330427513\ n\^10 + 
                    3582293514079783658864709\ n\^11 - 
                    205454936487955685463387\ n\^12 + 
                    9562422750403980530073\ n\^13 - 
                    358611799571114428746\ n\^14 + 
                    10718031051598760802\ n\^15 - 251178340406258430\ n\^16 + 
                    4505676231574980\ n\^17 - 59618612221245\ n\^18 + 
                    547504598025\ n\^19 - 3112481295\ n\^20 + 
                    8241345\ n\^21)\))\)/\((Product[
                  n - l, {l, 23, 
                    43}]\ n\^22)\)\ \[Delta]\^22 + \(1\/18225\) \((22\ \
\((\(-46627857034097422808696714176757760\) + 
                    96009199970856576651991090783715328\ n - 
                    93640837782095656870251792043745280\ n\^2 + 
                    57513542933766857973978298968069120\ n\^3 - 
                    24945170667993743697893245576778240\ n\^4 + 
                    8121071530517934596169471909102272\ n\^5 - 
                    2059194193604412817882163927172480\ n\^6 + 
                    416505134782986568571697577532400\ n\^7 - 
                    68280123354072907804625431338720\ n\^8 + 
                    9168570359569064335231172229540\ n\^9 - 
                    1015169721191286770304913174600\ n\^10 + 
                    93023838853950234866040401425\ n\^11 - 
                    7062705914896704552803796720\ n\^12 + 
                    443811659242083718818968190\ n\^13 - 
                    23006755256281026927573240\ n\^14 + 
                    978353961926961736662975\ n\^15 - 
                    33842425077460714366080\ n\^16 + 
                    940844836576110300120\ n\^17 - 
                    20664267119584803000\ n\^18 + 349756212284654175\ n\^19 - 
                    4393303327773360\ n\^20 + 38509854733350\ n\^21 - 
                    209989470600\ n\^22 + 535687425\ n\^23)\))\)/\((Product[
                  n - l, {l, 21, 
                    43}]\ n\^24)\)\ \[Delta]\^24 + \(1\/10935\) \((44\ \
\((\(-253000963271232765587432065204224000\) + 
                    622835553197639397301317443180298240\ n - 
                    729300491955210852451747606198321152\ n\^2 + 
                    540222762843149675700018881044058112\ n\^3 - 
                    284014020749327285994003493520438272\ n\^4 + 
                    112704655539835876161033477104557824\ n\^5 - 
                    35050394409134150238126507069182528\ n\^6 + 
                    8755445597144581837916416931527680\ n\^7 - 
                    1786301657947644520464875243228496\ n\^8 + 
                    301091929162735246012598143457952\ n\^9 - 
                    42253268229656709376726486223180\ n\^10 + 
                    4960816338055155680879679049488\ n\^11 - 
                    488541794158100769383201761027\ n\^12 + 
                    40382036224802316765658989399\ n\^13 - 
                    2798549304959824347414149370\ n\^14 + 
                    162149247724729067534216430\ n\^15 - 
                    7818609996500860526178285\ n\^16 + 
                    311651714712451879307025\ n\^17 - 
                    10174192559541018213480\ n\^18 + 
                    268579536570094945140\ n\^19 - 
                    5632134561219451725\ n\^20 + 91466327891033865\ n\^21 - 
                    1107293988484530\ n\^22 + 9392084002350\ n\^23 - 
                    49736517075\ n\^24 + 123620175\ n\^25)\))\)/\((Product[
                  n - l, {l, 19, 
                    43}]\ n\^26)\)\ \[Delta]\^26 + \(1\/18225\) \((22\ \
\((\(-6911081832561427406648448412286976000\) + 
                    20501163769465962191876920358778961920\ n - 
                    29026197462962937690739429255390887936\ n\^2 + 
                    26095929311766077386158795937016094720\ n\^3 - 
                    16720578547083751554571086953978050560\ n\^4 + 
                    8123393368443687331020504060466577920\ n\^5 - 
                    3108452065679924166508814799509691264\ n\^6 + 
                    960683993722702926145666277535590720\ n\^7 - 
                    243980714202883254016445885215181280\ n\^8 + 
                    51538233679050234656061528425212560\ n\^9 - 
                    9132142248596510881495637895529800\ n\^10 + 
                    1365099360098068557759967474329740\ n\^11 - 
                    172761348493667995408091922416850\ n\^12 + 
                    18543387689484243451969896740545\ n\^13 - 
                    1688469322153055219439879211950\ n\^14 + 
                    130272386911752107677557371445\ n\^15 - 
                    8495175985016098444553898450\ n\^16 + 
                    466389339070621234825461645\ n\^17 - 
                    21438356453820307843937550\ n\^18 + 
                    818996576999572929382425\ n\^19 - 
                    25747073373385713298950\ n\^20 + 
                    657298769524839951795\ n\^21 - 
                    13380818154500353050\ n\^22 + 211680907292213775\ n\^23 - 
                    2504009493688950\ n\^24 + 20811073827375\ n\^25 - 
                    108255953250\ n\^26 + 264900375\ n\^27)\))\)/\((Product[
                  n - l, {l, 17, 
                    43}]\ n\^28)\)\ \[Delta]\^28 + \(1\/382725\) \((16\ \
\((\(-633203378124424838190511144902328320000\) + 
                    2292457963820511741394591771093735833600\ n - 
                    3972940621862151826265173769949688627200\ n\^2 + 
                    4386064618375550600568434158130796036096\ n\^3 - 
                    3462863324600530416871236758202665558016\ n\^4 + 
                    2080840548271751222074633887741139527680\ n\^5 - 
                    988889387904064161571451999692823651840\ n\^6 + 
                    381274735379839757332273908972472299904\ n\^7 - 
                    121396066553573066287609998104924304064\ n\^8 + 
                    32323283007303941256990514061989255200\ n\^9 - 
                    7262264829554330052713921930950404720\ n\^10 + 
                    1385519152943803006000969532721646360\ n\^11 - 
                    225408047918741857471436310704868340\ n\^12 + 
                    31350229193665683797037466971396350\ n\^13 - 
                    3731686673446901551260310166186375\ n\^14 + 
                    380101478153545559199825727425735\ n\^15 - 
                    33087712252037749654658482581255\ n\^16 + 
                    2455708887716972315721386797935\ n\^17 - 
                    154852869975287223560963937795\ n\^18 + 
                    8257669041971213748015927795\ n\^19 - 
                    370114716494592981953516475\ n\^20 + 
                    13833187596270904844557575\ n\^21 - 
                    426723236749323503634645\ n\^22 + 
                    10717527454252221047445\ n\^23 - 
                    215147558246052957525\ n\^24 + 
                    3363222420822188925\ n\^25 - 39384949851133425\ n\^26 + 
                    324579974744025\ n\^27 - 1676660433525\ n\^28 + 
                    4079465775\ n\^29)\))\)/\((Product[
                  n - l, {l, 15, 
                    43}]\ n\^30)\)\ \[Delta]\^30 + \(1\/164025\) \
\((\(-4229839320331333604922910901696200704000\) + 
                19054148611964036012432405651435217223680\ n - 
                41193660546084549424028093252924404137984\ n\^2 + 
                56889217037336989135205650526269912645632\ n\^3 - 
                56354143658048886841822250423091112820736\ n\^4 + 
                42625148318946056192452661924395099205632\ n\^5 - 
                25587339760868624407648650123014866867200\ n\^6 + 
                12508461882288206199204619477308937731328\ n\^7 - 
                5070308585421466713383719812687297936384\ n\^8 + 
                1726378101796962723848882239176910052608\ n\^9 - 
                498398397831712155369510153515643682176\ n\^10 + 
                122822494335751531008295671027589745120\ n\^11 - 
                25958162886367025324828187767564643840\ n\^12 + 
                4719380834737710547561276555169896160\ n\^13 - 
                739327149630666381112096300448279220\ n\^14 + 
                99848987940495264950975720751904685\ n\^15 - 
                11619034320352828315424396747056800\ n\^16 + 
                1163242436499755939569914941484600\ n\^17 - 
                99957065969782187745111741423600\ n\^18 + 
                7348322179582860406549222891980\ n\^19 - 
                460235415509985238988040015840\ n\^20 + 
                24429516112086709087489825800\ n\^21 - 
                1091826018940071946127458680\ n\^22 + 
                40749320788187848926559470\ n\^23 - 
                1256716125619784698508640\ n\^24 + 
                31586699456362266095880\ n\^25 - 
                635070793888019689200\ n\^26 + 9949892328537014700\ n\^27 - 
                116848649486368800\ n\^28 + 966180674151000\ n\^29 - 
                5009583971700\ n\^30 + 
                12238397325\ n\^31)\)/\((Product[
                  n - l, {l, 13, 
                    43}]\ n\^32)\)\ \[Delta]\^32 + \(1\/164025\) \((2\ \
\((\(-441174643580391825608057917984997376000\) + 
                    2544355434015448709934956475635529154560\ n - 
                    7059455393864088135044754482399016910848\ n\^2 + 
                    12544214466778210725587967773250495184896\ n\^3 - 
                    16032720059804626739299612698829895172096\ n\^4 + 
                    15692483378726487250103121050053245468672\ n\^5 - 
                    12228136129538438675615972202255183634432\ n\^6 + 
                    7785904672809380107905839469828579225600\ n\^7 - 
                    4125474175865490742274580972469595500288\ n\^8 + 
                    1843256215631471105087011078237597302528\ n\^9 - 
                    701185344808228697592054059453851536640\ n\^10 + 
                    228699444590348489383129979684745347328\ n\^11 - 
                    64276694900671522743824065199090331296\ n\^12 + 
                    15619360713290962513030083140699646240\ n\^13 - 
                    3288310209878830053916298450532228080\ n\^14 + 
                    600287012766144150681179655289199136\ n\^15 - 
                    95007907805635926783595279738307375\ n\^16 + 
                    13023359113954107662446386696536535\ n\^17 - 
                    1543281918728675619064834791613800\ n\^18 + 
                    157689305563886634634787413716840\ n\^19 - 
                    13847400146283629774021805485700\ n\^20 + 
                    1040920324294657930258421577060\ n\^21 - 
                    66664947423462517978214703480\ n\^22 + 
                    3617128725821177549568931800\ n\^23 - 
                    165144535941494289754329210\ n\^24 + 
                    6291501175112009941334250\ n\^25 - 
                    197888231058210349576920\ n\^26 + 
                    5068139225127054171480\ n\^27 - 
                    103738996403177998500\ n\^28 + 
                    1653248279295389700\ n\^29 - 19732494210188760\ n\^30 + 
                    165695421414600\ n\^31 - 871805832975\ n\^32 + 
                    2159717175\ n\^33)\))\)/\((Product[
                  n - l, {l, 11, 
                    43}]\ n\^34)\)\ \[Delta]\^34 + \(1\/3444525\) \
\((\(-454210566628928415338481171340197888000\) + 
                3500226280051853715126519890501078876160\ n - 
                13008305065903181855496661485544556986368\ n\^2 + 
                31042019335051184619163051698710686728192\ n\^3 - 
                53427848315258113215083941087583423299584\ n\^4 + 
                70628416651395421671723437816955964293120\ n\^5 - 
                74564186220285423878517392234360151130112\ n\^6 + 
                64536153467493509712385748510192266723328\ n\^7 - 
                46647190053705588537705618013352864769536\ n\^8 + 
                28538101159200086762263462466760578919680\ n\^9 - 
                14924175413263918508269028493125482926080\ n\^10 + 
                6720069354417703785129982286655436520960\ n\^11 - 
                2619083479897044619802369836636265158720\ n\^12 + 
                886712135348697021289127108203862356960\ n\^13 - 
                261364478449762418807591931712144794400\ n\^14 + 
                67143091572284829000520143676255898320\ n\^15 - 
                15033256040036515015947847022040814630\ n\^16 + 
                2930881647601318477492178325611147725\ n\^17 - 
                496664443099940890338996262087952310\ n\^18 + 
                72969525435172050704160168329966895\ n\^19 - 
                9264825558043369294542535914910200\ n\^20 + 
                1012763080113533533277266106842740\ n\^21 - 
                94908232793721135133688272859160\ n\^22 + 
                7589011744151654927683870555020\ n\^23 - 
                515107408804106494074719447700\ n\^24 + 
                29505175533088167204479391750\ n\^25 - 
                1416505963669344704176593300\ n\^26 + 
                56527498362218158552835250\ n\^27 - 
                1855636267620015840821400\ n\^28 + 
                49432393150021671797700\ n\^29 - 
                1049140964019535695000\ n\^30 + 17286737739123768300\ n\^31 - 
                212767613412319350\ n\^32 + 1838023702255125\ n\^33 - 
                9927499947750\ n\^34 + 
                25196700375\ n\^35)\)/\((Product[
                  n - l, {l, 9, 
                    43}]\ n\^36)\)\ \[Delta]\^36 + \(1\/10333575\) \((4\ \
\((\(-323751545093615253018481470210048000\) + 
                    3567667967025593246614463639306895360\ n - 
                    19010241748197895906178235437351436288\ n\^2 + 
                    65211480440510711772862397956069785600\ n\^3 - 
                    161862951075121567800871307947001511936\ n\^4 + 
                    309464135060058293355902307909046763520\ n\^5 - 
                    474204689538059398249552971139237740544\ n\^6 + 
                    597810160988246997739945211236090429440\ n\^7 - 
                    631810106873344527459172436664630607872\ n\^8 + 
                    567553087972585984557695375609897356800\ n\^9 - 
                    437690739777408534138619036558579093248\ n\^10 + 
                    292034717460870152431430742415127850240\ n\^11 - 
                    169488048299239297754966788766899045888\ n\^12 + 
                    85908726531702927443594559704904033600\ n\^13 - 
                    38123292811750368091700098680562849440\ n\^14 + 
                    14831515995315225984078397874532478080\ n\^15 - 
                    5059434714877503700168044477113427504\ n\^16 + 
                    1512035912313948345487710959813081310\ n\^17 - 
                    395139226036378384246213367872495855\ n\^18 + 
                    90034122908094259094747994423799515\ n\^19 - 
                    17817934135375010070851281567112025\ n\^20 + 
                    3048181315087831479808814183318775\ n\^21 - 
                    448308602741584353249602614993500\ n\^22 + 
                    56350675818523382203537766520300\ n\^23 - 
                    6017499989639925074388196859700\ n\^24 + 
                    542772830282224695395808681360\ n\^25 - 
                    41121483249773345310278978850\ n\^26 + 
                    2601868351268129599968005610\ n\^27 - 
                    136625319709999483267173150\ n\^28 + 
                    5909336353934533445344650\ n\^29 - 
                    208522212080916505394700\ n\^30 + 
                    5927126826592702116540\ n\^31 - 
                    133349569187881454100\ n\^32 + 
                    2315672027263183050\ n\^33 - 29884831069868775\ n\^34 + 
                    269470753657875\ n\^35 - 1513128164625\ n\^36 + 
                    3978426375\ n\^37)\))\)/\((Product[
                  n - l, {l, 7, 
                    43}]\ n\^38)\)\ \[Delta]\^38 + \(1\/51667875\) \
\((\(-20820876044035668670911873024000\) - 
                5668255899258902239549560528568320\ n + 
                1015215645345819384652697486676197376\ n\^2 + 
                5604200742041846010617620798849941504\ n\^3 + 
                12694742166707746815450971995096743936\ n\^4 + 
                15237397312450626414035186183949778944\ n\^5 + 
                6453522008011565824371138682970701824\ n\^6 - 
                4432330510403905800489076827384807424\ n\^7 - 
                15118603742013808856646224893027024896\ n\^8 - 
                9079608025664504321870624748807558144\ n\^9 - 
                11213504330989322374295384802125537280\ n\^10 + 
                1660342931299586432564147031084837120\ n\^11 - 
                5053954581492762654697298090433085440\ n\^12 + 
                3831570083146491054251446860118686080\ n\^13 - 
                2828041777508076589273379681657902080\ n\^14 + 
                1983055017043811536272775212019312800\ n\^15 - 
                1158938893779690074900208846783091200\ n\^16 + 
                610744064590223520955972113945624540\ n\^17 - 
                284890265255450386851360161114665440\ n\^18 + 
                116341474902981431824593246004900325\ n\^19 - 
                41841304180272639145618486301148000\ n\^20 + 
                13159473832705489595599867702578450\ n\^21 - 
                3586645427472321845108887789934400\ n\^22 + 
                841972228236135326690382838295025\ n\^23 - 
                168554235273109325957152170518400\ n\^24 + 
                28355410865303136484558398259200\ n\^25 - 
                3951891533480670176881474670400\ n\^26 + 
                451691397395854161291400873050\ n\^27 - 
                42085658639265995232794145600\ n\^28 + 
                3185040689668483108573931100\ n\^29 - 
                195185414897405781557184000\ n\^30 + 
                9646265131903001405900250\ n\^31 - 
                382024969419635452310400\ n\^32 + 
                12004379536108586526900\ n\^33 - 
                294791484376461996000\ n\^34 + 5527907093678594625\ n\^35 - 
                76337536044924000\ n\^36 + 730855491077250\ n\^37 - 
                4328527896000\ n\^38 + 
                11935279125\ n\^39)\)/\((Product[
                  n - l, {l, 5, 
                    43}]\ n\^40)\)\ \[Delta]\^40 + \(1\/1085025375\) \((2\ \
\((\(-1192998016244514816000\) + 23347422520818281129994125483043717120\ n - 
                    410958408534007055070711096063050121216\ n\^2 - 
                    2430657198160103604614371527792927965184\ n\^3 - 
                    5131331377765268192503247230750540431360\ n\^4 - 
                    4669833556309828551930658540177729781760\ n\^5 + 
                    125936162733451192831700472981082079232\ n\^6 + 
                    4796372134083932314937040792459311710208\ n\^7 + 
                    5265446845463366288486134928385790935040\ n\^8 + 
                    2683939296372157300552268652278883840000\ n\^9 + 
                    377942397711868071458911771748312392704\ n\^10 - 
                    365211562450438209117547132503638728704\ n\^11 - 
                    240899539219764570995523472927902547200\ n\^12 - 
                    46350071879655943648661874183783819520\ n\^13 + 
                    12777125592720634374744395729422456960\ n\^14 + 
                    8790317049526325643530916458231569920\ n\^15 + 
                    1247027031593821313533540360794927840\ n\^16 - 
                    391270679075879639090099375925105840\ n\^17 - 
                    168310440535833736164984539675549580\ n\^18 - 
                    6805729994651919785340981678283840\ n\^19 + 
                    8146874353058863975802131420000855\ n\^20 + 
                    1511565794694098222346155318959725\ n\^21 - 
                    216290412817027189130704551557850\ n\^22 - 
                    68134314925110521720949814597050\ n\^23 - 
                    7041428200638021188495167957125\ n\^24 + 
                    6715467001076174699123148627825\ n\^25 - 
                    1402241790257759513592966441600\ n\^26 + 
                    456324983409228798986283544200\ n\^27 - 
                    169564396112855503030984025250\ n\^28 + 
                    41180378410584234559647967050\ n\^29 - 
                    6608876355127384180951581900\ n\^30 + 
                    747693348523654376164904100\ n\^31 - 
                    62273952194718225809556450\ n\^32 + 
                    3915272834292403339267050\ n\^33 - 
                    188119372819408981820100\ n\^34 + 
                    6924340418905446352200\ n\^35 - 
                    193944657001529251125\ n\^36 + 
                    4063140860423423625\ n\^37 - 61668603241418250\ n\^38 + 
                    640407293583750\ n\^39 - 4069930181625\ n\^40 + 
                    11935279125\ n\^41)\))\)/\((Product[
                  n - l, {l, 3, 
                    43}]\ n\^42)\)\ \[Delta]\^42 + \
\((5564182462084634885991666167054336\/345 + \
\(805072136667045385077625403464038219776\ n\)\/11410875 + \
\(427537073721201294396675226704969465856\ n\^2\)\/7441875 - \
\(1081800321271155779033671186800676175872\ n\^3\)\/5740875 - \
\(314308714315353659435753573700262166528\ n\^4\)\/637875 - \
\(23646952566581647678415194380398988623872\ n\^5\)\/51667875 - \
\(8407608508595822144223318013582254800896\ n\^6\)\/86113125 + \
\(585985284622581257849775952386901074771968\ n\^7\)\/3255076125 + \
\(12996840599561448545127977878567919353856\ n\^8\)\/72335025 + \
\(26954191950107519836801849983016925175808\ n\^9\)\/465010875 - \
\(10182583217832439521068790412103619258368\ n\^10\)\/775018125 - \
\(2771869642994650023060431966681035531264\ n\^11\)\/155003625 - \
\(30330074248498201968214649010053052928\ n\^12\)\/5740875 + \
\(226619697301768821141521410100902755584\ n\^13\)\/465010875 + \
\(7757890646539691759165531467288069888\ n\^14\)\/10333575 + \
\(15273100609202990788019844435661382528\ n\^15\)\/93002175 - \
\(3686219698110446584242213295991360\ n\^16\)\/177147 - \
\(100268661052286315780729987187320384\ n\^17\)\/6200145 - \
\(18859551859579145493171968926403096\ n\^18\)\/10333575 + \
\(7556861178204245921943782101770796\ n\^19\)\/13286025 + \
\(16868921752228102449767460963542\ n\^20\)\/98415 - \
\(30960723315169226041973351740393\ n\^21\)\/13286025 - \
\(30096267879496758157170956557814\ n\^22\)\/4428675 - \
\(32482950323599443855153414929\ n\^23\)\/59049 + \
\(49802808413288673117958768822\ n\^24\)\/295245 + \
\(12688535198221427127618187243\ n\^25\)\/492075 - \
\(103540213604516408029786982\ n\^26\)\/32805 - \(23141581645007600927764271\ \
n\^27\)\/32805 + \(629975711651863100868124\ n\^28\)\/10935 + \
\(51834913090980698585918\ n\^29\)\/3645 - \(2883616550211338319004\ \
n\^30\)\/2187 - \(749288946439136765266\ n\^31\)\/3645 + \
\(40457665323157370948\ n\^32\)\/1215 + \(818520696823384126\ n\^33\)\/1215 - \
\(79135092804720316\ n\^34\)\/135 + \(5988778728178246\ n\^35\)\/81 - \
\(2173144590800326\ n\^36\)\/405 + \(3940058530837\ n\^37\)\/15 - \
\(81897608650\ n\^38\)\/9 + \(6076079009\ n\^39\)\/27 - \(175661794\ \
n\^40\)\/45 + \(135751\ n\^41\)\/3 - \(946\ n\^42\)\/3 + 
                n\^43)\)/\((Product[
                  n - l, {l, 1, 43}]\ n\^44)\)\ \[Delta]\^44\)], "Input"],

Cell[BoxData[
    \(an[45, \[Delta]_] := \((1 + \(22\ \((\(-14\) + n)\)\)\/\(\((\(-44\) + \
n)\)\ n\^2\)\ \[Delta]\^2 + \(231\ \((\(-7568\) + 1306\ n - 69\ n\^2 + \
n\^3)\)\)\/\(\((\(-44\) + n)\)\ \((\(-43\) + n)\)\ \((\(-42\) + n)\)\ n\^4\)\ \
\[Delta]\^4 + \(1540\ \((\(-\(72889472\/21\)\) + 979988\ n - \(315976\ n\^2\)\
\/3 + 5275\ n\^3 - 120\ n\^4 + n\^5)\)\)\/\(\((\(-44\) + n)\)\ \((\(-43\) + \
n)\)\ \((\(-42\) + n)\)\ \((\(-41\) + n)\)\ \((\(-40\) + n)\)\ n\^6\)\ \
\[Delta]\^6 + \(7315\ \((\(-\(46662350592\/35\)\) + \(18765374032\ n\)\/35 - \
\(1874853644\ n\^2\)\/21 + 7906584\ n\^3 - \(1194007\ n\^4\)\/3 + 11287\ n\^5 \
- 167\ n\^6 + n\^7)\)\)\/\(\((\(-44\) + n)\)\ \((\(-43\) + n)\)\ \((\(-42\) + \
n)\)\ \((\(-41\) + n)\)\ \((\(-40\) + n)\)\ \((\(-39\) + n)\)\ \((\(-38\) + \
n)\)\ n\^8\)\ \[Delta]\^8 + \((38\ \((\(-292797607484928\) + 
                        156279513407776\ n - 36116865686968\ n\^2 + 
                        4718235559268\ n\^3 - 381706428290\ n\^4 + 
                        19714533069\ n\^5 - 647174220\ n\^6 + 
                        13007610\ n\^7 - 145530\ n\^8 + 
                        693\ n\^9)\))\)/\((Product[
                      n - l, {l, 36, 
                        44}]\ n\^10)\)\ \[Delta]\^10 + \((323\ \
\((\(-225686649213272064\) + 153313865036294656\ n - 
                        46361256421758624\ n\^2 + 8208466693066552\ n\^3 - 
                        941794260296604\ n\^4 + 73223442750502\ n\^5 - 
                        3921580475703\ n\^6 + 144263500227\ n\^7 - 
                        3568305510\ n\^8 + 56548800\ n\^9 - 517671\ n\^10 + 
                        2079\ n\^11)\))\)/\((9\ Product[
                      n - l, {l, 34, 44}]\ n\^12)\)\ \[Delta]\^12 + 
            5168\/9\ \((\(-6578516756125163520\) + 5537096353543666176\ n - 
                    2113986453017108032\ n\^2 + 483488017917989680\ n\^3 - 
                    73697207250503680\ n\^4 + 7882291916825128\ n\^5 - 
                    606748677059404\ n\^6 + 33940483501375\ n\^7 - 
                    1376781380964\ n\^8 + 39954757491\ n\^9 - 
                    806252436\ n\^10 + 10721997\ n\^11 - 84348\ n\^12 + 
                    297\ n\^13)\)/\((Product[
                      n - l, {l, 32, 44}]\ n\^14)\)\ \[Delta]\^14 + 
            38\/9\ \((\(-265188478097766806618112\) + 
                    271691624497161746737152\ n - 
                    127985186690579849230592\ n\^2 + 
                    36700157804733405452672\ n\^3 - 
                    7148822344178496626480\ n\^4 + 
                    999649090929289750160\ n\^5 - 
                    103413441754949937320\ n\^6 + 8039935490819695760\ n\^7 - 
                    472597049391929715\ n\^8 + 20967396686725665\ n\^9 - 
                    695643659568495\ n\^10 + 16943278514085\ n\^11 - 
                    293354498745\ n\^12 + 3411483075\ n\^13 - 
                    23856525\ n\^14 + 
                    75735\ n\^15)\)/\((Product[
                      n - l, {l, 30, 44}]\ n\^16)\)\ \[Delta]\^16 + 
            4\/243\ \((\(-12576452637772528710999146496\) + 
                    15502562962647496366644891648\ n - 
                    8876726301820059102958166528\ n\^2 + 
                    3130858346770579979244515328\ n\^3 - 
                    760505154002169388075822944\ n\^4 + 
                    134760063533445060671922192\ n\^5 - 
                    18002256684721908104539824\ n\^6 + 
                    1848072689050069076263704\ n\^7 - 
                    147305271722044619673910\ n\^8 + 
                    9151767215873402277465\ n\^9 - 
                    442513126633062520728\ n\^10 + 
                    16540703861554633068\ n\^11 - 471861854110854900\ n\^12 + 
                    10057833482634630\ n\^13 - 154764173801160\ n\^14 + 
                    1621270353780\ n\^15 - 10334646630\ n\^16 + 
                    30218265\ n\^17)\)/\((Product[
                      n - l, {l, 28, 
                        44}]\ n\^18)\)\ \[Delta]\^18 + \(1\/6075\) \((26\ \((\
\(-5415644586348552096023346413568\) + 7975672301818872084777431040000\ n - 
                        5499736170728255924569321144320\ n\^2 + 
                        2357269031893463611583992378880\ n\^3 - 
                        703069197921666965428523237632\ n\^4 + 
                        154797194130723198219344944800\ n\^5 - 
                        26047949924469096897374144400\ n\^6 + 
                        3421996816404201746467495200\ n\^7 - 
                        355532551236907923780748200\ n\^8 + 
                        29418621214223656084756450\ n\^9 - 
                        1943542642576379506414025\ n\^10 + 
                        102375411918470008042725\ n\^11 - 
                        4277473270058984895900\ n\^12 + 
                        140438100659439983400\ n\^13 - 
                        3569628819235965750\ n\^14 + 
                        68654382029644950\ n\^15 - 963929413408500\ n\^16 + 
                        9305714706750\ n\^17 - 55148333625\ n\^18 + 
                        151091325\ n\^19)\))\)/\((Product[
                      n - l, {l, 26, 
                        44}]\ n\^20)\)\ \[Delta]\^20 + \(1\/46575\) \((104\ \
\((\(-674581406578610919367890331238400\) + 
                        1183090880323299771077810570919936\ n - 
                        977705043291656545749517793009664\ n\^2 + 
                        505803634000513365612903305763840\ n\^3 - 
                        183555018024835467663178432862720\ n\^4 + 
                        49622139178656625475513932528704\ n\^5 - 
                        10358892354750940048756591457536\ n\^6 + 
                        1708251711885248073776259224400\ n\^7 - 
                        225796191486597216417733687200\ n\^8 + 
                        24138818711949542653275923100\ n\^9 - 
                        2097341600018017771561508800\ n\^10 + 
                        148340687972846279386769475\ n\^11 - 
                        8529379216176193243668800\ n\^12 + 
                        397052862030722892574125\ n\^13 - 
                        14856798534643198483200\ n\^14 + 
                        441950622268365190350\ n\^15 - 
                        10284067399785674400\ n\^16 + 
                        182761702599511350\ n\^17 - 2390768032968000\ n\^18 + 
                        21664092279375\ n\^19 - 121312598400\ n\^20 + 
                        315918225\ n\^21)\))\)/\((Product[
                      n - l, {l, 24, 
                        44}]\ n\^22)\)\ \[Delta]\^22 + \(1\/978075\) \((22\ \
\((\(-2383201581742757165777832057923174400\) + 
                        4978735547139834584336727232577273856\ n - 
                        4926186175759599614865351873706819584\ n\^2 + 
                        3068797681249645339345946859585458176\ n\^3 - 
                        1349607835430059228684192235835249664\ n\^4 + 
                        445323769660783443083215618233492224\ n\^5 - 
                        114381979314102097986854803056655936\ n\^6 + 
                        23418629395413864190941863146149504\ n\^7 - 
                        3882526538944322537185584659648656\ n\^8 + 
                        526627108762253402920286923452800\ n\^9 - 
                        58819268069261388667663256471900\ n\^10 + 
                        5428047432076936647479764665400\ n\^11 - 
                        414258628162173057225061674575\ n\^12 + 
                        26111858476796517362342311725\ n\^13 - 
                        1354709534258072237645534225\ n\^14 + 
                        57518169377263271583481575\ n\^15 - 
                        1981708454190975894534150\ n\^16 + 
                        54743302663362100037250\ n\^17 - 
                        1191990969184418553150\ n\^18 + 
                        19958247040815433350\ n\^19 - 
                        247506871466529675\ n\^20 + 2138059042344225\ n\^21 - 
                        11470674831525\ n\^22 + 
                        28748558475\ n\^23)\))\)/\((Product[
                      n - l, {l, 22, 
                        44}]\ n\^24)\)\ \[Delta]\^24 + \(1\/195615\) \((44\ \
\((\(-4287700535438786869429111841882112000\) + 
                        10710534615309593292842159050205429760\ n - 
                        12725165254105939700848433481343107072\ n\^2 + 
                        9563252110060139221672256166536601600\ n\^3 - 
                        5100016949424414612760265490496727040\ n\^4 + 
                        2052368822829883266142035970317227520\ n\^5 - 
                        647025587850197345451271938561632896\ n\^6 + 
                        163755526588157806486033124732201920\ n\^7 - 
                        33827192631482371928295819692565280\ n\^8 + 
                        5768020310700333516088386154112240\ n\^9 - 
                        817966196099540137345756070735032\ n\^10 + 
                        96918117434674841184349528022580\ n\^11 - 
                        9617286567384058149052257063230\ n\^12 + 
                        799564277290036714847608883855\ n\^13 - 
                        55619752350672515267945141900\ n\^14 + 
                        3227578648385847248678572450\ n\^15 - 
                        155501712803196062618421050\ n\^16 + 
                        6178301513997509231544825\ n\^17 - 
                        200560658658257093565600\ n\^18 + 
                        5252256047380925721600\ n\^19 - 
                        109019478002954245650\ n\^20 + 
                        1748825141914429425\ n\^21 - 
                        20872394046711900\ n\^22 + 174238378634250\ n\^23 - 
                        906685305750\ n\^24 + 
                        2211427575\ n\^25)\))\)/\((Product[
                      n - l, {l, 20, 
                        44}]\ n\^26)\)\ \[Delta]\^26 + \(1\/65205\) \((22\ \
\((\(-23271825883239525489576997529478758400\) + 
                        70055684778031052667431796006954467328\ n - 
                        100658642590184354364521908234767826944\ n\^2 + 
                        91838614652585109877437422617253707776\ n\^3 - 
                        59712608705522451514193914013528301568\ n\^4 + 
                        29434316735029157304802240134467172352\ n\^5 - 
                        11425199093350511159556892983925629440\ n\^6 + 
                        3580619431440160048565447323643792768\ n\^7 - 
                        921700539844989601108841132599756224\ n\^8 + 
                        197220655676028741563102380898879520\ n\^9 - 
                        35370185329567607481137558640713456\ n\^10 + 
                        5346060038262407630435566855854296\ n\^11 - 
                        683255989021330430640283839368788\ n\^12 + 
                        73951549108765692732276273566110\ n\^13 - 
                        6778223716604712430424266196835\ n\^14 + 
                        525384051125130474275964099855\ n\^15 - 
                        34343444573470433690243127810\ n\^16 + 
                        1885569291110629783552453560\ n\^17 - 
                        86465316364687953793934925\ n\^18 + 
                        3287097139334238153848925\ n\^19 - 
                        102584065554943506293760\ n\^20 + 
                        2593704091187513213910\ n\^21 - 
                        52178366740090970925\ n\^22 + 
                        814061122892915625\ n\^23 - 9479278613709450\ n\^24 + 
                        77423974910100\ n\^25 - 395213699475\ n\^26 + 
                        947754675\ n\^27)\))\)/\((Product[
                      n - l, {l, 18, 
                        44}]\ n\^28)\)\ \[Delta]\^28 + \(1\/2934225\) \((16\ \
\((\(-4530921950134773286607657525745549312000\) + 
                        16648212741039904692732765746854436536320\ n - 
                        29285030843085366379753140179156874559488\ n\^2 + 
                        32817595861540314776360177837482420469760\ n\^3 - 
                        26301370730820612310695010606229576990720\ n\^4 + 
                        16042942424134740488820126789063703080960\ n\^5 - 
                        7738522234604298729393296998265776403456\ n\^6 + 
                        3027899513011028933970610347322235101440\ n\^7 - 
                        978106288925345279675662144233307051520\ n\^8 + 
                        264123485806698658013594943054968129280\ n\^9 - 
                        60150883135760613024910416977802544384\ n\^10 + 
                        11623928629043696525214451171239664800\ n\^11 - 
                        1913741642972308205605978177356768160\ n\^12 + 
                        269047800440536630577737909068072240\ n\^13 - 
                        32326439727115184598146980911363772\ n\^14 + 
                        3318081050841918959286015891673725\ n\^15 - 
                        290497303000877204428617739140900\ n\^16 + 
                        21636452217558276332217967339125\ n\^17 - 
                        1365906586825945788476705552700\ n\^18 + 
                        72736414474703068871786829825\ n\^19 - 
                        3247114858716805143461093700\ n\^20 + 
                        120567804584996566739766825\ n\^21 - 
                        3685695623988739693031700\ n\^22 + 
                        91517911515081500023575\ n\^23 - 
                        1812316733214711223500\ n\^24 + 
                        27891393209171466975\ n\^25 - 
                        320981060971840500\ n\^26 + 2595430916260875\ n\^27 - 
                        13135879795500\ n\^28 + 
                        31275904275\ n\^29)\))\)/\((Product[
                      n - l, {l, 16, 
                        44}]\ n\^30)\)\ \[Delta]\^30 + \(1\/419175\) \
\((\(-9978082499243145939818148793744883712000\) + 
                    45621872312763691656115018039678772183040\ n - 
                    100125410179211779306089576695809525678080\ n\^2 + 
                    140390020988357824148178024563199785828352\ n\^3 - 
                    141213338812801487635837712638945304444928\ n\^4 + 
                    108466688576875247463652586473464321474560\ n\^5 - 
                    66123338979126459602412792402438792273920\ n\^6 + 
                    32826717888802210612835982751141371736064\ n\^7 - 
                    13511894526504840654459227294170363072256\ n\^8 + 
                    4670916042507740774588681631351511727360\ n\^9 - 
                    1368689532512663789962658693309173621760\ n\^10 + 
                    342205222916066734859804876477256318976\ n\^11 - 
                    73334507408139695899859546018815179424\ n\^12 + 
                    13508361065832117282973432556319660640\ n\^13 - 
                    2141862846394418684297677658487594640\ n\^14 + 
                    292396404489920072677871862690277408\ n\^15 - 
                    34338231583043463045939957710048767\ n\^16 + 
                    3462810723333020307086737318052325\ n\^17 - 
                    299063499290524717777731348312975\ n\^18 + 
                    22042310530949177060531791207125\ n\^19 - 
                    1380420666928910283274315993275\ n\^20 + 
                    73064260642535774448367556025\ n\^21 - 
                    3247060294897003265848897275\ n\^22 + 
                    120176617352135229804944025\ n\^23 - 
                    3665831271053870164571325\ n\^24 + 
                    90913072486821030420975\ n\^25 - 
                    1799588667368292864525\ n\^26 + 
                    27703707758653362975\ n\^27 - 319116235179443625\ n\^28 + 
                    2584171590721875\ n\^29 - 13104603891225\ n\^30 + 
                    31275904275\ n\^31)\)/\((Product[
                      n - l, {l, 14, 
                        44}]\ n\^32)\)\ \[Delta]\^32 + \(1\/419175\) \((2\ \
\((\(-1024951192156465857473265870066155520000\) + 
                        6000162159602469988888892015600310681600\ n - 
                        16902085742061771204031327878797139640320\ n\^2 + 
                        30498944261759500225636080877684767326208\ n\^3 - 
                        39591727978783677425062703721674911383552\ n\^4 + 
                        39366037137823627160283702199497833381888\ n\^5 - 
                        31166663090230927690836984154035046694912\ n\^6 + 
                        20164766856230365200790001346930480398336\ n\^7 - 
                        10857962273338367085949959259970069057024\ n\^8 + 
                        4930183553238871140183077787860755241216\ n\^9 - 
                        1905875710516791341209028407821302956544\ n\^10 + 
                        631614589508339487540921605562941496064\ n\^11 - 
                        180324428691375519466730508785855323456\ n\^12 + 
                        44493901387586159861017224133365223264\ n\^13 - 
                        9505717015083359520933507648261909856\ n\^14 + 
                        1759469001174453252100063464696122992\ n\^15 - 
                        282036115891278834129066718266103918\ n\^16 + 
                        39098296751036251360772095583401257\ n\^17 - 
                        4677109693752382339929975520101168\ n\^18 + 
                        481364080474172211296382323691000\ n\^19 - 
                        42468260632580744451969398073000\ n\^20 + 
                        3198133837921996036708050829500\ n\^21 - 
                        204566285390293963734811246800\ n\^22 + 
                        11050955327022041518468453800\ n\^23 - 
                        500793289182065150284677300\ n\^24 + 
                        18880987252490933920500150\ n\^25 - 
                        586101727779357977787600\ n\^26 + 
                        14777406076290720093000\ n\^27 - 
                        297110997694915410600\ n\^28 + 
                        4641835873702311900\ n\^29 - 
                        54221350022254800\ n\^30 + 444942052770600\ n\^31 - 
                        2284980771150\ n\^32 + 
                        5519277225\ n\^33)\))\)/\((Product[
                      n - l, {l, 12, 
                        44}]\ n\^34)\)\ \[Delta]\^34 + \
\((\(-\(1054915999457523845147835875983360\/9\)\) + \
\(179366699295166165842075716230622216192\ n\)\/195615 - \
\(75206903085292197383491990242551922688\ n\^2\)\/21735 + \
\(14764282376462197529465330633167641509888\ n\^3\)\/1760535 - \
\(1721038586929636401115481183357108224000\ n\^4\)\/117369 + \
\(312099379306515832384676506697474230059008\ n\^5\)\/15844815 - \
\(1771937096812130832455443546805954609152\ n\^6\)\/83835 + \
\(14032294858964702201818583895229119807488\ n\^7\)\/754515 - \
\(49824783638552879676280170654863863808\ n\^8\)\/3645 + \
\(1283492305621064465273818923868616651264\ n\^9\)\/150903 - \
\(75864625111360907277447299318497898752\ n\^10\)\/16767 + \
\(938339667940761020625216893357848701184\ n\^11\)\/452709 - \
\(68903646727954807882668114002042397952\ n\^12\)\/83835 + \
\(42720244009259326173783700735149089216\ n\^13\)\/150903 - \
\(1423234013855753145383954120156393312\ n\^14\)\/16767 + \
\(145489431593601614980150344892374656\ n\^15\)\/6561 - \
\(18393676431303477071986890281464384\ n\^16\)\/3645 + \
\(19666051684839093985779169952223146\ n\^17\)\/19683 - \
\(125206201979024134219092718697623\ n\^18\)\/729 + \
\(6210140235027962653912381281689\ n\^19\)\/243 - \
\(11953633951015091560725408941384\ n\^20\)\/3645 + \
\(3252280868605508234589953936\ n\^21\)\/9 - \(918805155126607067189718188\ n\
\^22\)\/27 + \(220712539644455672276166884\ n\^23\)\/81 - \
\(4982137863956756937965960\ n\^24\)\/27 + \(31518211886063384400100\ n\^25\)\
\/3 - \(121397119786462365606670\ n\^26\)\/243 + \(177130778002031842450\ \
n\^27\)\/9 - \(1907755338238530440\ n\^28\)\/3 + \(149672896706101120\ \
n\^29\)\/9 - 345718063028580\ n\^30 + 5568865112580\ n\^31 - 
                    66900005480\ n\^32 + 563328150\ n\^33 - 2962575\ n\^34 + 
                    7315\ n\^35)\)/\((Product[
                      n - l, {l, 10, 
                        44}]\ n\^36)\)\ \[Delta]\^36 + \(1\/15844815\) \((4\ \
\((\(-425502030694465761110004217990348800\) + 
                        4934821114881333632098328803201253376\ n - 
                        24542417806539806437486475746190819328\ n\^2 + 
                        93724286581835151599973616667917811712\ n\^3 - 
                        218443511731788422374413081161798516736\ n\^4 + 
                        451108231351488187099810476465083645952\ n\^5 - 
                        673952889875712083665891145417821782016\ n\^6 + 
                        888010267997073926173264447676575023104\ n\^7 - 
                        939363424541321071269852302676081328128\ n\^8 + 
                        866683798842033696677333603856167685120\ n\^9 - 
                        677224840395503239300187171356691650560\ n\^10 + 
                        461159242319114083886351146551333878016\ n\^11 - 
                        272403313630729302893474372093222778880\ n\^12 + 
                        140724402987928416606634333160673010304\ n\^13 - 
                        63647795210617083483469171240947762432\ n\^14 + 
                        25240408277050809148711860342564228768\ n\^15 - 
                        8778490838224945921464948267910663872\ n\^16 + 
                        2674531922486943417837208805693826204\ n\^17 - 
                        712379755951169797011194897526116632\ n\^18 + 
                        165361045695429393164623702984521125\ n\^19 - 
                        33307616222166799536045674511908664\ n\^20 + 
                        5790940149369783715502174477995959\ n\^21 - 
                        863662915851307498175110843921632\ n\^22 + 
                        109734877802228450717997778677300\ n\^23 - 
                        11796537428830568744999553921120\ n\^24 + 
                        1066078751640256588211439425460\ n\^25 - 
                        80522682287580661148072957520\ n\^26 + 
                        5055050162050843478199258870\ n\^27 - 
                        262210764498077245498880400\ n\^28 + 
                        11159837165834731765487250\ n\^29 - 
                        386224857485080479946080\ n\^30 + 
                        10737651377755766120580\ n\^31 - 
                        235754518945750912800\ n\^32 + 
                        3988097076543010200\ n\^33 - 
                        50065661167968600\ n\^34 + 438650948198925\ n\^35 - 
                        2391299479800\ n\^36 + 
                        6100253775\ n\^37)\))\)/\((Product[
                      n - l, {l, 8, 
                        44}]\ n\^38)\)\ \[Delta]\^38 + \
\((\(-\(1611901092819139062398976\/5\)\) - \
\(57382900229329066930485773660585984\ n\)\/25875 - \
\(964899901404220127121710758670368768\ n\^2\)\/65205 - \
\(14840733126849375239808832553334341632\ n\^3\)\/326025 - \
\(251973719635263916929682193569424605184\ n\^4\)\/2934225 - \
\(1632892150314826601229505803871132319744\ n\^5\)\/14671125 - \
\(79228139949974833580077596145787600896\ n\^6\)\/754515 - \
\(217726473183320814531688679695621947392\ n\^7\)\/2934225 - \
\(69857810921863044036012945166368538624\ n\^8\)\/1760535 - \
\(2068571779882922134905307380869395607552\ n\^9\)\/132040125 - \
\(7704095816886301171377239160941247488\ n\^10\)\/1760535 - \
\(873270256000652583249425646173628416\ n\^11\)\/1760535 + \
\(19621142845359478323242776047221504\ n\^12\)\/754515 + \
\(279324338071750249577472268167442688\ n\^13\)\/1760535 - \
\(9053499955721386467124580671424384\ n\^14\)\/251505 + \
\(217957749077812183265371595551277056\ n\^15\)\/5281605 - \
\(8728887221039691447840715400268320\ n\^16\)\/352107 + \
\(22317427757794296975913989062634704\ n\^17\)\/1760535 - \
\(4667329272087366934511705171288956\ n\^18\)\/754515 + \
\(197765143308801841969305229561736\ n\^19\)\/76545 - \
\(3450456484973578583636841085919\ n\^20\)\/3645 + \
\(2004962508856081642282234979137\ n\^21\)\/6561 - \
\(62212344259381701064094429905\ n\^22\)\/729 + \
\(4977654473000451118653535565\ n\^23\)\/243 - \
\(25485717367681903801260284612\ n\^24\)\/6075 + \(58378700883659055212224132\
\ n\^25\)\/81 - \(2752966792845207683800484\ n\^26\)\/27 + \
\(316695364794680262700628\ n\^27\)\/27 - \(88322576535299569638346\ \
n\^28\)\/81 + \(2206031978178141236042\ n\^29\)\/27 - \(399052380646992558254\
\ n\^30\)\/81 + \(2145584896436921698\ n\^31\)\/9 - \(27630813712998452\ \
n\^32\)\/3 + \(844649675594252\ n\^33\)\/3 - 6712479810520\ n\^34 + 
                    122023978692\ n\^35 - 1631896035\ n\^36 + 
                    15120105\ n\^37 - 86625\ n\^38 + 
                    231\ n\^39)\)/\((Product[
                      n - l, {l, 6, 
                        44}]\ n\^40)\)\ \[Delta]\^40 + \(1\/8318527875\) \((2\
\ \((\(-6097545416360853504000\) + 
                        246082556409216948026086862678613955706880\ n + 
                        1530199983061224446614002621706222713176064\ n\^2 + 
                        4319466719184384735903961691639837123149824\ n\^3 + 
                        7329421056330398715594924725757404742942720\ n\^4 + 
                        8311180429869203028946163773494739410616320\ n\^5 + 
                        6574431004992163945659201483478278649413632\ n\^6 + 
                        3618042744798609805568242988427178346545152\ n\^7 + 
                        1275886795954186652344583521360643775201280\ n\^8 + 
                        171736849582499449913308746669573157724160\ n\^9 - 
                        92176548672240697233425205765558114932736\ n\^10 - 
                        64350444250438645942047760147613995109376\ n\^11 - 
                        16626250627290559562062064229104789516800\ n\^12 - 
                        18467746928983895075721876287458656000\ n\^13 + 
                        1374981975032525698690502603178248377600\ n\^14 + 
                        398280150073151210263367921284476278400\ n\^15 + 
                        11336795181715519738210650721599288000\ n\^16 - 
                        21157401909097117459263227745288206400\ n\^17 - 
                        4903429066888273226270477552399577400\ n\^18 + 
                        161403419562438387338191097965800900\ n\^19 + 
                        245692894814346221159239088492579350\ n\^20 + 
                        27410225592627072150332805010479225\ n\^21 - 
                        6376550972288436420915762105554700\ n\^22 - 
                        1483299010616282476854790872873750\ n\^23 + 
                        5979673432784562092960626952550\ n\^24 + 
                        89196548140829917468835929149165\ n\^25 - 
                        13642840186066250159873959366560\ n\^26 + 
                        3720266239727329941523798098000\ n\^27 - 
                        1704017915574047569263163756500\ n\^28 + 
                        449165739729742306101926345250\ n\^29 - 
                        73220843882641739470347105000\ n\^30 + 
                        8185209337529055811261831500\ n\^31 - 
                        664980431202480852622642500\ n\^32 + 
                        40513009912107465263627250\ n\^33 - 
                        1879570754772970666869000\ n\^34 + 
                        66675921940265709109500\ n\^35 - 
                        1798100431494549509250\ n\^36 + 
                        36255114584672185125\ n\^37 - 
                        529568520436147500\ n\^38 + 5293495213256250\ n\^39 - 
                        32392347545250\ n\^40 + 
                        91503806625\ n\^41)\))\)/\((Product[
                      n - l, {l, 4, 
                        44}]\ n\^42)\)\ \[Delta]\^42 + \(1\/8318527875\) \((n\
\ \((\(-6037279162491804248911189829782943563776000\) - 
                        32447670605854228106382691190420717363527680\ n - 
                        74760867773967480558923975070498925194510336\ n\^2 - 
                        94293301985213364187408751423494002233573376\ n\^3 - 
                        65806751731927961606306282568196840904196096\ n\^4 - 
                        16416595069041726669647371025508306895503360\ n\^5 + 
                        12601009860819142238629232166742085693079552\ n\^6 + 
                        13741863745323274311549687436140965697421312\ n\^7 + 
                        5046031616467062716425153240841290143301632\ n\^8 - 
                        105020035108355488994342738286504560435200\ n\^9 - 
                        840910326134413991030205101041588652845056\ n\^10 - 
                        306460900381653725457810879868570715851776\ n\^11 - 
                        9762317576488802523782232919363588594176\ n\^12 + 
                        25845289856516770015059324654331611731200\ n\^13 + 
                        7492150727357988350463809008998621196800\ n\^14 - 
                        87124325940828882823807328159389321600\ n\^15 - 
                        474500300989874242577496895274452392000\ n\^16 - 
                        79918046657456899300084655302930051200\ n\^17 + 
                        10025519441926271820860131530575947800\ n\^18 + 
                        4749799325981970724207573188676418500\ n\^19 + 
                        182521034948577432443026506783965550\ n\^20 - 
                        143304822599594513258592559050772075\ n\^21 - 
                        17821259848622324746629616806752025\ n\^22 + 
                        2763266924617496392024878575735850\ n\^23 + 
                        606394885676372310833758430085840\ n\^24 - 
                        40047270751750416821913561118335\ n\^25 - 
                        14081350808432379261681427604985\ n\^26 + 
                        636672410374324038738125412240\ n\^27 + 
                        257791808363452344218451784500\ n\^28 - 
                        16122325134621226220930679750\ n\^29 - 
                        3583356175953947421591743250\ n\^30 + 
                        452426074775445412901983500\ n\^31 + 
                        16460828369503521361911000\ n\^32 - 
                        8173890644986207745619750\ n\^33 + 
                        933377248538720225178750\ n\^34 - 
                        63112937370708124210500\ n\^35 + 
                        2908559347100697228750\ n\^36 - 
                        95398604594114007375\ n\^37 + 
                        2242133886720868875\ n\^38 - 
                        37065957152631750\ n\^39 + 410402891241000\ n\^40 - 
                        2736795670875\ n\^41 + 
                        8318527875\ n\^42)\))\)/\((Product[
                      n - l, {l, 2, 
                        44}]\ n\^44)\)\ \[Delta]\^44)\) \@\(1 + \
\((\[Delta]/n)\)\^2\)\)], "Input"],

Cell[BoxData[
    \(an[46, \[Delta]_] := 
      1 + \(23\ \((\(-15\) + n)\)\)\/\(\((\(-45\) + n)\)\ n\^2\)\ \[Delta]\^2 \
+ \(253\ \((\(-8944\) + 1447\ n - 72\ n\^2 + n\^3)\)\)\/\(\((\(-45\) + n)\)\ \
\((\(-44\) + n)\)\ \((\(-43\) + n)\)\ n\^4\)\ \[Delta]\^4 + \(1771\ \
\((\(-\(31931456\/7\)\) + \(3620846\ n\)\/3 - \(365641\ n\^2\)\/3 + 5765\ \
n\^3 - 125\ n\^4 + n\^5)\)\)\/\(\((\(-45\) + n)\)\ \((\(-44\) + n)\)\ \
\((\(-43\) + n)\)\ \((\(-42\) + n)\)\ \((\(-41\) + n)\)\ n\^6\)\ \[Delta]\^6 \
+ \(253\ \((\(-206530626432\) + 77708425096\ n - 12127700230\ n\^2 + \
1009558025\ n\^3 - 47982620\ n\^4 + 1292550\ n\^5 - 18270\ n\^6 + 105\ \
n\^7)\)\)\/\(3\ \((\(-45\) + n)\)\ \((\(-44\) + n)\)\ \((\(-43\) + n)\)\ \
\((\(-42\) + n)\)\ \((\(-41\) + n)\)\ \((\(-40\) + n)\)\ \((\(-39\) + n)\)\ n\
\^8\)\ \[Delta]\^8 + \((437\ \((\(-490314303428352\) + 244297325107088\ n - 
                    52768941138100\ n\^2 + 6455613561760\ n\^3 - 
                    490452247703\ n\^4 + 23878975197\ n\^5 - 
                    742360542\ n\^6 + 14196798\ n\^7 - 151767\ n\^8 + 
                    693\ n\^9)\))\)/\((9\ Product[
                  n - l, {l, 37, 
                    45}]\ n\^10)\)\ \[Delta]\^10 + \((437\ \
\((\(-434589324536788992\) + 274819640601889152\ n - 
                    77431611702603856\ n\^2 + 12791563631451308\ n\^3 - 
                    1372041419624084\ n\^4 + 99989540780437\ n\^5 - 
                    5036197302180\ n\^6 + 174908507697\ n\^7 - 
                    4100882940\ n\^8 + 61839855\ n\^9 - 540540\ n\^10 + 
                    2079\ n\^11)\))\)/\((9\ \ Product[
                  n - l, {l, 35, 45}]\ n\^12)\)\ \[Delta]\^12 + 
        7429\/9\ \((\(-14795309186485014528\) + 11553623059390205184\ n - 
                4095310674878366624\ n\^2 + 870503211047018440\ n\^3 - 
                123499395802415036\ n\^4 + 12317876385850618\ n\^5 - 
                886412484886643\ n\^6 + 46493461683361\ n\^7 - 
                1774466822007\ n\^8 + 48625760601\ n\^9 - 929846313\ n\^10 + 
                11757339\ n\^11 - 88209\ n\^12 + 
                297\ n\^13)\)/\((Product[
                  n - l, {l, 33, 45}]\ n\^14)\)\ \[Delta]\^14 + 
        874\/135\ \((\(-709825866179925170700288\) + 
                672036742952190448008192\ n - 
                292709145149913772025728\ n\^2 + 
                77669917702508105739392\ n\^3 - 
                14015542676891936371720\ n\^4 + 
                1818259080286893169700\ n\^5 - 174841158844211682070\ n\^6 + 
                12664844960966036135\ n\^7 - 695552898391962600\ n\^8 + 
                28922738940624540\ n\^9 - 902380912113780\ n\^10 + 
                20738415332250\ n\^11 - 339909181920\ n\^12 + 
                3753426600\ n\^13 - 24992550\ n\^14 + 
                75735\ n\^15)\)/\((Product[
                  n - l, {l, 31, 
                    45}]\ n\^16)\)\ \[Delta]\^16 + \(1\/1701\) \((46\ \
\((\(-41001872712494895081816883200\) + 46486627010159952591383906304\ n - 
                    24493251144219194013618873600\ n\^2 + 
                    7954281057122025632183752064\ n\^3 - 
                    1780584984855705736836304624\ n\^4 + 
                    291104890084330104782376272\ n\^5 - 
                    35933084856749848658358328\ n\^6 + 
                    3414930005601196299569744\ n\^7 - 
                    252560474873456751612415\ n\^8 + 
                    14597956224731038202505\ n\^9 - 
                    658640162817895805316\ n\^10 + 
                    23046149831544652428\ n\^11 - 617453903259470970\ n\^12 + 
                    12400624624581270\ n\^13 - 180343935123660\ n\^14 + 
                    1790734383900\ n\^15 - 10848357135\ n\^16 + 
                    30218265\ n\^17)\))\)/\((Product[
                  n - l, {l, 29, 
                    45}]\ n\^18)\)\ \[Delta]\^18 + \(1\/6075\) \((46\ \
\((\(-22136045431094463432885298790400\) + 
                    29816585821320877508892138897408\ n - 
                    18811618942721891704198708119552\ n\^2 + 
                    7380878738602774807607167588608\ n\^3 - 
                    2016582480148115339938270268032\ n\^4 + 
                    407104042010020563926050023600\ n\^5 - 
                    62887649099302225405584484800\ n\^6 + 
                    7595978047631544375606349800\ n\^7 - 
                    726960771172343956467520200\ n\^8 + 
                    55533653925235630042482675\ n\^9 - 
                    3395937976400753148092000\ n\^10 + 
                    166056648509949835262625\ n\^11 - 
                    6461055511687529953200\ n\^12 + 
                    198184038924699377550\ n\^13 - 
                    4721614476081069600\ n\^14 + 85388416514512650\ n\^15 - 
                    1130710665961800\ n\^16 + 10324221328575\ n\^17 - 
                    58019068800\ n\^18 + 151091325\ n\^19)\))\)/\((Product[
                  n - l, {l, 27, 
                    45}]\ n\^20)\)\ \[Delta]\^20 + \(1\/6075\) \((26\ \
\((\(-3586677455098436717297953013760000\) + 
                    5714400084805378474164785833574400\ n - 
                    4291218541753508537753950449782784\ n\^2 + 
                    2018162155233388489040087518778880\ n\^3 - 
                    666179049309754316468379319662080\ n\^4 + 
                    163939218010689061099346966034720\ n\^5 - 
                    31184193005920899726590636639536\ n\^6 + 
                    4691742701257957702094871890400\ n\^7 - 
                    566682790979320537068949726200\ n\^8 + 
                    55463406259006743511697492250\ n\^9 - 
                    4421870163379959490540435075\ n\^10 + 
                    287721759478301459315802525\ n\^11 - 
                    15264016043646175429776425\ n\^12 + 
                    657667988809069852402425\ n\^13 - 
                    22851996313467816823950\ n\^14 + 
                    633388026928558424850\ n\^15 - 
                    13778390546599394250\ n\^16 + 229640274105461100\ n\^17 - 
                    2825855351211375\ n\^18 + 24156687074625\ n\^19 - 
                    127946881125\ n\^20 + 315918225\ n\^21)\))\)/\((Product[
                  n - l, {l, 25, 
                    45}]\ n\^22)\)\ \[Delta]\^22 + \(1\/42525\) \((2\ \
\((\(-17294127042440155259097120648462336000\) + 
                    32549226501996557896784540985486213120\ n - 
                    29021629071747542435474052939052105728\ n\^2 + 
                    16297469563333491348268659583652640768\ n\^3 - 
                    6464108743979290634687648968788304384\ n\^4 + 
                    1924878170857303906365816026174693760\ n\^5 - 
                    446551565079074794162059635756188832\ n\^6 + 
                    82664929492849943212065157285171952\ n\^7 - 
                    12407794601262028099510994647688656\ n\^8 + 
                    1526193343545917232047643842860800\ n\^9 - 
                    154882630329992260090288167924650\ n\^10 + 
                    13016875593263055880642144944075\ n\^11 - 
                    907130749579016067334431720700\ n\^12 + 
                    52368019649035547942178352750\ n\^13 - 
                    2496401947764633781252439150\ n\^14 + 
                    97724571939442497670946325\ n\^15 - 
                    3115302300200977342255800\ n\^16 + 
                    79907259440333092868100\ n\^17 - 
                    1621152462411506974950\ n\^18 + 
                    25375296276764158725\ n\^19 - 295106750938899900\ n\^20 + 
                    2397687273931950\ n\^21 - 12131891676450\ n\^22 + 
                    28748558475\ n\^23)\))\)/\((Product[
                  n - l, {l, 23, 
                    45}]\ n\^24)\)\ \[Delta]\^24 + \(1\/42525\) \((22\ \
\((\(-45290339974722890647228957688070144000\) + 
                    100872877695329589308380504927284756480\ n - 
                    106880613012138414171920499331596582912\ n\^2 + 
                    71654313534033955355911884883384381440\ n\^3 - 
                    34102510859876831176984471995383127040\ n\^4 + 
                    12254153099058682247752156976721460480\ n\^5 - 
                    3451981376009306451042990999959822016\ n\^6 + 
                    781363226581637588276889856592142080\ n\^7 - 
                    144518895978383560167540547798974640\ n\^8 + 
                    22095114398422814312918599454415360\ n\^9 - 
                    2814224270840110008792047926669572\ n\^10 + 
                    300105297284789232639363978081680\ n\^11 - 
                    26866814487847690878351610547445\ n\^12 + 
                    2020791610629855328760857901455\ n\^13 - 
                    127574107258069570383275016950\ n\^14 + 
                    6741659083565700383850065550\ n\^15 - 
                    296873442378570139846109675\ n\^16 + 
                    10821845636011670857806825\ n\^17 - 
                    323551829426705189541000\ n\^18 + 
                    7833624184312842554100\ n\^19 - 
                    150884657107714928475\ n\^20 + 
                    2253963226354218225\ n\^21 - 25135208183109150\ n\^22 + 
                    196662254244750\ n\^23 - 961970995125\ n\^24 + 
                    2211427575\ n\^25)\))\)/\((Product[
                  n - l, {l, 21, 
                    45}]\ n\^26)\)\ \[Delta]\^26 + \(1\/25515\) \((22\ \
\((\(-391137913857735940118693129501854924800\) + 
                    1036096725528205807191256702172472016896\ n - 
                    1310209090445050290861114089286975356928\ n\^2 + 
                    1052340359618532913373068313642930798592\ n\^3 - 
                    602543294511406251147780734079732666368\ n\^4 + 
                    261678343222567451301956509608963441664\ n\^5 - 
                    89542817964445604500022336759440851712\ n\^6 + 
                    24757905203574719126836754578878623936\ n\^7 - 
                    5628059781314797843124996138321039424\ n\^8 + 
                    1064790290143669356653541479848109040\ n\^9 - 
                    169100414279863532279269075661401360\ n\^10 + 
                    22674141671473250648311150647089972\ n\^11 - 
                    2576451692938834902584798543355308\ n\^12 + 
                    248570517753132744496223352717625\ n\^13 - 
                    20369486307417285438429557565660\ n\^14 + 
                    1416353593171803773470971918105\ n\^15 - 
                    83366412025610226784082813820\ n\^16 + 
                    4137967358156408242623405885\ n\^17 - 
                    172271151716748599431725900\ n\^18 + 
                    5971436386725254577657525\ n\^19 - 
                    170651688617506516039620\ n\^20 + 
                    3967777374460195731435\ n\^21 - 
                    73702113563347132500\ n\^22 + 
                    1065835190808153675\ n\^23 - 11546094621215700\ n\^24 + 
                    88032192987375\ n\^25 - 420803075700\ n\^26 + 
                    947754675\ n\^27)\))\)/\((Product[
                  n - l, {l, 19, 
                    45}]\ n\^28)\)\ \[Delta]\^28 + \(1\/127575\) \((2\ \
\((\(-137708719632407848328965407774439636992000\) + 
                    437675990688736605855841937878609129635840\ n - 
                    666031338546625610985193124727532455198720\ n\^2 + 
                    645807235824832823699166549110928618160128\ n\^3 - 
                    447962124583774573479449168505256463818752\ n\^4 + 
                    236579799583765184624143908865175263029248\ n\^5 - 
                    98855396344298639618192840261136514135552\ n\^6 + 
                    33528654811736639670870389248441890519424\ n\^7 - 
                    9396280792733376146624699653856147710016\ n\^8 + 
                    2203588242180695014835093859329447852064\ n\^9 - 
                    436405902631845223883520704917520248656\ n\^10 + 
                    73456783241195770485968430205835209048\ n\^11 - 
                    10554856121796292347942701116617032732\ n\^12 + 
                    1298144478350172053918112457956291998\ n\^13 - 
                    136836707381533594604606828472578497\ n\^14 + 
                    12362663187010322726342830478849475\ n\^15 - 
                    956266818546960038530030238460225\ n\^16 + 
                    63190962913958837081093596732875\ n\^17 - 
                    3555503666567813723226817277925\ n\^18 + 
                    169566500250210922448451436575\ n\^19 - 
                    6813328458195790175598878925\ n\^20 + 
                    228849993213531133333965075\ n\^21 - 
                    6359970405209527652220675\ n\^22 + 
                    144262337497039523586825\ n\^23 - 
                    2621784714998734159875\ n\^24 + 
                    37191673022259380625\ n\^25 - 396137340427803975\ n\^26 + 
                    2975933567670525\ n\^27 - 14042881019475\ n\^28 + 
                    31275904275\ n\^29)\))\)/\((Product[
                  n - l, {l, 17, 
                    45}]\ n\^30)\)\ \[Delta]\^30 + \(1\/127575\) \
\((\(-664728490812952986591762924072364670976000\) + 
                2569431775159350836382289523355407634923520\ n - 
                4767475874765426942519667744540929430650880\ n\^2 + 
                5651973326963132643714792382595867525775360\ n\^3 - 
                4807626486015486650021501707538644925841408\ n\^4 + 
                3123584413448177204753449955802903055974400\ n\^5 - 
                1611284907790270940765385738218449344819200\ n\^6 + 
                677209958970540754246883622869837768151040\ n\^7 - 
                236145512753811924391438310888523009182336\ n\^8 + 
                69216463882302185516119199048950482829120\ n\^9 - 
                17216217853526854618212306624751742642720\ n\^10 + 
                3658919271974955970137236321603396811920\ n\^11 - 
                667676661269631345525850650883494559864\ n\^12 + 
                104951030967794316600913139477882386460\ n\^13 - 
                14237695439953969241080769427865639750\ n\^14 + 
                1668206775879122392730379229156517555\ n\^15 - 
                168771277771240243962198705317285392\ n\^16 + 
                14725170478179174288221138517910200\ n\^17 - 
                1105658915516939504515956542627400\ n\^18 + 
                71232016133056315071831454689300\ n\^19 - 
                3921897131647566905854565344800\ n\^20 + 
                183600930823907465728855195200\ n\^21 - 
                7261256696935747327474407300\ n\^22 + 
                240628237411658420981106450\ n\^23 - 
                6611406396954218973313200\ n\^24 + 
                148535071220119266282600\ n\^25 - 
                2678021722532071377000\ n\^26 + 37742324797637252100\ n\^27 - 
                399898299192777000\ n\^28 + 2991853002946500\ n\^29 - 
                14074156923750\ n\^30 + 
                31275904275\ n\^31)\)/\((Product[
                  n - l, {l, 15, 
                    45}]\ n\^32)\)\ \[Delta]\^32 + \(1\/54675\) \
\((\(-203277384400115341828304199902520410112000\) + 
                974800535763520020832807428005485074186240\ n - 
                2249044138578304930690702429489702140641280\ n\^2 + 
                3323575260168684450594603488746072697733120\ n\^3 - 
                3533229294089956808389314910519176228962304\ n\^4 + 
                2877076757642155466620148352891250143330304\ n\^5 - 
                1865685498244168452746533872419620689600512\ n\^6 + 
                988930936833626117058291754066447610490880\ n\^7 - 
                436429922570310405948203089621154602788608\ n\^8 + 
                162505870462709371853597877137713869392128\ n\^9 - 
                51556390007562836867492678033733842587904\ n\^10 + 
                14037250886086182305912917697145683866880\ n\^11 - 
                3297089055827417919252565015982547789472\ n\^12 + 
                670504882821628665631176583500053567072\ n\^13 - 
                118331650910096726712586797569027087536\ n\^14 + 
                18144702641051819000510590619130420320\ n\^15 - 
                2417967016893264861307302690398540791\ n\^16 + 
                279852496850262395474613389546878281\ n\^17 - 
                28091240560531117044182621300328168\ n\^18 + 
                2440275721600901493196280686570200\ n\^19 - 
                182928733969996259029359768708900\ n\^20 + 
                11790234462441773826586864388700\ n\^21 - 
                650458182183524583512136363000\ n\^22 + 
                30549017404186009782982929000\ n\^23 - 
                1213192923230348748877603050\ n\^24 + 
                40398147817449702482352150\ n\^25 - 
                1115924548106794091866200\ n\^26 + 
                25215704412514880279400\ n\^27 - 
                457394017650877167300\ n\^28 + 6486933782357235900\ n\^29 - 
                69178017297173400\ n\^30 + 520975615822200\ n\^31 - 
                2467116919575\ n\^32 + 
                5519277225\ n\^33)\)/\((Product[
                  n - l, {l, 13, 
                    45}]\ n\^34)\)\ \[Delta]\^34 + \(1\/3444525\) \
\((\(-1853296871490948810286114040474061137510400\) + 
                11348878763087499099485847487996831683575808\ n - 
                33509612650178226850911420252841567554895872\ n\^2 + 
                63521757137388298511215004603240112055123968\ n\^3 - 
                86837754244027243732200073279356827829534720\ n\^4 + 
                91169578603193365715888781801581136919068672\ n\^5 - 
                76438742423990100868712703001417647835578368\ n\^6 + 
                52542513713283148209468236490780919671119872\ n\^7 - 
                30165209489526499550478280599402244477607936\ n\^8 + 
                14661375960094104532210411162559684659198720\ n\^9 - 
                6093467020269282203157525820534174647695360\ n\^10 + 
                2181744652841199883697940755969612305861120\ n\^11 - 
                676647522875715292817036866135904477375488\ n\^12 + 
                182484099447274981635874419558574541714720\ n\^13 - 
                42905403412732973275350415442578073731840\ n\^14 + 
                8807745491100914874642472317124682824400\ n\^15 - 
                1579458019346884336427202631899607608928\ n\^16 + 
                247341935647617753259112607436685809595\ n\^17 - 
                33787706337389896281005035329706408920\ n\^18 + 
                4018989989997951842094841014064628805\ n\^19 - 
                415265531980060887655777288832564928\ n\^20 + 
                37160873138218048804164472682480460\ n\^21 - 
                2869796592144840715441950048654240\ n\^22 + 
                190465546830295376668362711767460\ n\^23 - 
                10811254903805225790669186547200\ n\^24 + 
                521849284926780356593736229450\ n\^25 - 
                21273201518705924821373667600\ n\^26 + 
                726196019537553792719703750\ n\^27 - 
                20537425579989841033896000\ n\^28 + 
                474506222323778278256700\ n\^29 - 
                8789888458162658800800\ n\^30 + 
                127158025038853832100\ n\^31 - 1381663363002199200\ n\^32 + 
                10590803085121875\ n\^33 - 50998121559000\ n\^34 + 
                115904821725\ n\^35)\)/\((Product[
                  n - l, {l, 11, 
                    45}]\ n\^36)\)\ \[Delta]\^36 + \(1\/688905\) \
\((\(-5813960003159302439383162689448574976000\) + 
                47454988040411982834023385693357311262720\ n - 
                187186152295100914938517795290584306417664\ n\^2 + 
                475153532885927759244835541418706099765248\ n\^3 - 
                872009715379911493998008193654304693813248\ n\^4 + 
                1232323525036701026565628514503463840120832\ n\^5 - 
                1394704648720512176585217875894419240058880\ n\^6 + 
                1298018268135875818743301386312095907037184\ n\^7 - 
                1012195997433500113078385122689426888081408\ n\^8 + 
                670489564663467658202339220357413465839104\ n\^9 - 
                381152113147180535058493018399490290986240\ n\^10 + 
                187370426068347964559736282736023672390912\ n\^11 - 
                80104906180228991152733593848477669935616\ n\^12 + 
                29905114150616622686356705770725347784768\ n\^13 - 
                9776054753070136282753017165901348726752\ n\^14 + 
                2803041359909377405378808233494729213696\ n\^15 - 
                705388885314883927386440758395793113168\ n\^16 + 
                155761046624327221070866586756899039398\ n\^17 - 
                30148384611015568277016483552917599437\ n\^18 + 
                5105804313702563103948312159350666555\ n\^19 - 
                754721818955506930460331950643053115\ n\^20 + 
                97074065354195528403459593596570143\ n\^21 - 
                10825995224269651196338988449743252\ n\^22 + 
                1042699705076093720734486029123180\ n\^23 - 
                86358657974544935945555752054620\ n\^24 + 
                6121847738359643281655933878560\ n\^25 - 
                369543304738422778645634345190\ n\^26 + 
                18885950855317819642595132970\ n\^27 - 
                811614206110824840256630650\ n\^28 + 
                29086789395995236039815450\ n\^29 - 
                860254315038150063306660\ n\^30 + 
                20710987603057185352380\ n\^31 - 
                398463047421039978300\ n\^32 + 5968803639978644850\ n\^33 - 
                66972361999036725\ n\^34 + 528800498485875\ n\^35 - 
                2617008869475\ n\^36 + 
                6100253775\ n\^37)\)/\((Product[
                  n - l, {l, 9, 
                    45}]\ n\^38)\)\ \[Delta]\^38 + \(1\/17222625\) \
\((\(-77700375449329003843473035275272192000\) + 
                904623488164076734004050132759467786240\ n - 
                5100825172183062624614798164430262632448\ n\^2 + 
                18570178684909076759016465102563664986112\ n\^3 - 
                48951152680731099662999964999906773434368\ n\^4 + 
                99771313540240806550425168394730004283392\ n\^5 - 
                163214606187343551164425433387668498153472\ n\^6 + 
                220373977501228683713073224472758264659968\ n\^7 - 
                250180434877976044738536505015887802417152\ n\^8 + 
                242119951253890130011477286763782755145728\ n\^9 - 
                201953689943574994263733292313739433771520\ n\^10 + 
                146252329510784260307009417913183789146880\ n\^11 - 
                92551733622887169060356048218812943147520\ n\^12 + 
                51385032953327246608667288737804772551680\ n\^13 - 
                25112176064839147655317290078489405040320\ n\^14 + 
                10822178115350844130895568845247973432480\ n\^15 - 
                4116515472292503615732422654415258873120\ n\^16 + 
                1381985254531195460545729924701191671080\ n\^17 - 
                409071444367202041144000283383963779170\ n\^18 + 
                106561209549076415689544059566912091755\ n\^19 - 
                24360542623529537271186318514007237220\ n\^20 + 
                4869238694274726357576326539254673930\ n\^21 - 
                847152778477885706513014625292873570\ n\^22 + 
                127618256392701964557776213272523055\ n\^23 - 
                16551124541154588392705561266534320\ n\^24 + 
                1837256364667688303945160514449000\ n\^25 - 
                173577041832978689794682335258500\ n\^26 + 
                13882922712766803919005385863750\ n\^27 - 
                935164447113771605645642511000\ n\^28 + 
                52768690568324051362009321500\ n\^29 - 
                2479132666139440676051452500\ n\^30 + 
                96256388799538952034723750\ n\^31 - 
                3059201493607075242426000\ n\^32 + 
                78573520191398482404000\ n\^33 - 
                1602362902796700140250\ n\^34 + 25297830884689815375\ n\^35 - 
                297664445057710500\ n\^36 + 2453705075918250\ n\^37 - 
                12627525314250\ n\^38 + 
                30501268875\ n\^39)\)/\((Product[
                  n - l, {l, 7, 
                    45}]\ n\^40)\)\ \[Delta]\^40 + \(1\/361675125\) \
\((\(-2331938116932392557147544616960000\) + 
                7149858935852096208770337967649587200\ n - 
                1365575457132799467859095284703465308160\ n\^2 - 
                7536751679760169165675389315467219828736\ n\^3 - 
                17444173211189561090365358735917590773760\ n\^4 - 
                20875853638114000365841463492581801328640\ n\^5 - 
                10477373668161576043730056949217295073280\ n\^6 + 
                7247069617176693949776867704248142528512\ n\^7 + 
                17454454737981035201149200241838789263360\ n\^8 + 
                17764076114998948735006094279592224624640\ n\^9 + 
                9610249226402817378770458371841248230400\ n\^10 + 
                5253460321886206641934396034373499060224\ n\^11 - 
                36862595326261989930103900467841939200\ n\^12 + 
                1016618044607898658157562254455704006400\ n\^13 - 
                932762309830372601559687020497538076800\ n\^14 + 
                571350231648008230445144014958236646400\ n\^15 - 
                409813755113825251096011682479473224800\ n\^16 + 
                236536169698005709838134917514164370800\ n\^17 - 
                121582270854967981352944426657567463700\ n\^18 + 
                56654225594557643469661918190310707200\ n\^19 - 
                23160015125168496329543911933472055275\ n\^20 + 
                8365521280226424512462343395601909225\ n\^21 - 
                2668527469789947559835365041462951150\ n\^22 + 
                743361253312774206622829985676775550\ n\^23 - 
                179604010073301402270346405990138575\ n\^24 + 
                37373939628645121795288060448611725\ n\^25 - 
                6611831430380611944188774690806560\ n\^26 + 
                979263516411530364480479303913000\ n\^27 - 
                119936686050005923398660983295750\ n\^28 + 
                12055735703879035038892689869250\ n\^29 - 
                990546356938776523881029590500\ n\^30 + 
                66363127753004641281545392500\ n\^31 - 
                3616009374278009388989499750\ n\^32 + 
                159607191265683377873753250\ n\^33 - 
                5669997793428293612941500\ n\^34 + 
                160478004961087664697000\ n\^35 - 
                3563232503159818479375\ n\^36 + 60630501298512655125\ n\^37 - 
                762256295417058750\ n\^38 + 6664222236498750\ n\^39 - 
                36144003616875\ n\^40 + 
                91503806625\ n\^41)\)/\((Product[
                  n - l, {l, 5, 
                    45}]\ n\^42)\)\ \[Delta]\^42 + \(1\/361675125\) \
\((\(-3181328043318706176000\) - 
                2854300188491249915068804352521304801280\ n + 
                52976348800511505966650712758967752196096\ n\^2 + 
                313244379009283608862631705192752950018048\ n\^3 + 
                667512616745270721274810774164138771873792\ n\^4 + 
                622535937778127499679985054396017199284224\ n\^5 + 
                10361552506630215883519331625887295602688\ n\^6 - 
                609377312244814947211460500809096549892096\ n\^7 - 
                696286089531704465889807923491266170322944\ n\^8 - 
                372923246533761384642949151627051303763968\ n\^9 - 
                65754280114118380481170908514552861118464\ n\^10 + 
                42988893935238989688041240066132002249728\ n\^11 + 
                32613263723242106914110273876952563366912\ n\^12 + 
                7524023623302177278607077607515260577024\ n\^13 - 
                1223648666511057071044624263785896025600\ n\^14 - 
                1177504986312758765391764524136849417600\ n\^15 - 
                222387086028935579649262563035950672000\ n\^16 + 
                37085283649434810696933325024928311200\ n\^17 + 
                23515575280899250285781795594801689200\ n\^18 + 
                2282246485161494484117231054216689900\ n\^19 - 
                901938828616145902384772276477460500\ n\^20 - 
                247441673543175248715901167090316175\ n\^21 + 
                7871982285313778085734009220585500\ n\^22 + 
                11327995752950907170111930390809125\ n\^23 + 
                619765114130241428065754171906100\ n\^24 - 
                249002856613268052949703711296425\ n\^25 - 
                87594028925027427102204683575020\ n\^26 + 
                25604381562010997259157668200295\ n\^27 - 
                4973157964190521750228085282760\ n\^28 + 
                1950405269641317035876306486250\ n\^29 - 
                610570785064875926765616513000\ n\^30 + 
                120321872392977452247185315250\ n\^31 - 
                16071637512330791241400431000\ n\^32 + 
                1548386042997079995813168750\ n\^33 - 
                111687350889983624754705000\ n\^34 + 
                6158053969123966601816250\ n\^35 - 
                261995351465513020918500\ n\^36 + 
                8605279507223460655125\ n\^37 - 
                216442504513646176500\ n\^38 + 4093747547470457625\ n\^39 - 
                56351515718641500\ n\^40 + 532859940088875\ n\^41 - 
                3094492369500\ n\^42 + 
                8318527875\ n\^43)\)/\((Product[
                  n - l, {l, 3, 
                    45}]\ n\^44)\)\ \[Delta]\^44 + \
\((\(-\(456212127024297035504498358995648512\/141\)\) - \
\(1418499473173550438783542811956405600256\ n\)\/99225 - \
\(54409253224254961502847062154073987874816\ n\^2\)\/4465125 + \
\(497737085883426943605721420652229347508224\ n\^3\)\/13395375 + \
\(4034575409496703617245520969313912203771904\ n\^4\)\/40186125 + \
\(331873400995886090333328508344659227967488\ n\^5\)\/3444525 + \
\(177614611396637910790559622068314474283008\ n\^6\)\/7381125 - \
\(37956972200251897297236784802722412459720704\ n\^7\)\/1085025375 - \
\(40936596535374260725927019349608424691204096\ n\^8\)\/1085025375 - \
\(2917506590365537863437844509618499977347072\ n\^9\)\/217005075 + \
\(2178374152185186932262828368912242055421952\ n\^10\)\/1085025375 + \
\(63905499783361578401964767472144253683712\ n\^11\)\/17222625 + \
\(64666183256057384009429360869396629326848\ n\^12\)\/51667875 - \
\(1160249336945258396918874048395147560448\ n\^13\)\/31000725 - \
\(687690534196906630019786321520548823296\ n\^14\)\/4428675 - \
\(6454080622721226881232999069830149027328\ n\^15\)\/155003625 + \
\(66252430356058325383933717195550480768\ n\^16\)\/31000725 + \
\(35943920173781643056148654637503752896\ n\^17\)\/10333575 + \
\(281510630715037536647034398078782976\ n\^18\)\/492075 - \
\(109725955148765873171425228915234520\ n\^19\)\/1240029 - \
\(51865034784114940269879441045589724\ n\^20\)\/1240029 - \
\(353187878604263384783675559697426\ n\^21\)\/177147 + \
\(1705173143969286818498637950106449\ n\^22\)\/1240029 + \
\(440738638959584524091161166179219\ n\^23\)\/2066715 - \
\(49939616899108204036657754085389\ n\^24\)\/2066715 - \
\(5420200919761340264907496785527\ n\^25\)\/688905 + \
\(25486378831009400412894425099\ n\^26\)\/164025 + \
\(19105231009519670369171464921\ n\^27\)\/98415 + \
\(220726703435235048813499243\ n\^28\)\/76545 - \(32870408972474239162326143\ \
n\^29\)\/8505 - \(1008815194612346777169778\ n\^30\)\/14175 + \
\(248958452999991459099826\ n\^31\)\/3645 - \(751151785853572971098\ \
n\^32\)\/1215 - \(1254222374965202937338\ n\^33\)\/1215 + \
\(2016425845394289730\ n\^34\)\/27 + \(220477579302564818\ n\^35\)\/27 - \
\(480438102529629634\ n\^36\)\/243 + \(5151349248624436\ n\^37\)\/27 - \
\(104429516480575\ n\^38\)\/9 + \(4429867997269\ n\^39\)\/9 - \(135387555787\ \
n\^40\)\/9 + \(996005087\ n\^41\)\/3 - \(15546091\ n\^42\)\/3 + 
                54395\ n\^43 - 345\ n\^44 + 
                n\^45)\)/\((Product[
                  n - l, {l, 1, 45}]\ n\^46)\)\ \[Delta]\^46\)], "Input"],

Cell[BoxData[
    \(an[47, \[Delta]_] := \((1 + \(23\ \((\(-\(44\/3\)\) + \
n)\)\)\/\(\((\(-46\) + n)\)\ n\^2\)\ \[Delta]\^2 + \(253\ \((\(-8736\) + \
\(4310\ n\)\/3 - \(217\ n\^2\)\/3 + n\^3)\)\)\/\(\((\(-46\) + n)\)\ \
\((\(-45\) + n)\)\ \((\(-44\) + n)\)\ n\^4\)\ \[Delta]\^4 + \(1771\ \
\((\(-\(31152640\/7\)\) + \(3585136\ n\)\/3 - \(366442\ n\^2\)\/3 + 5819\ \
n\^3 - 126\ n\^4 + n\^5)\)\)\/\(\((\(-46\) + n)\)\ \((\(-45\) + n)\)\ \
\((\(-44\) + n)\)\ \((\(-43\) + n)\)\ \((\(-42\) + n)\)\ n\^6\)\ \[Delta]\^6 \
+ \((8855\ \((\(-\(201234969344\/105\)\) + \(32910758672\ n\)\/45 - \
\(808857788\ n\^2\)\/7 + \(87392984\ n\^3\)\/9 - 463951\ n\^4 + 
                        12495\ n\^5 - \(527\ n\^6\)\/3 + 
                        n\^7)\))\)/\((\((\(-46\) + n)\)\ \((\(-45\) + 
                        n)\)\ \((\(-44\) + n)\)\ \((\(-43\) + 
                        n)\)\ \((\(-42\) + n)\)\ \((\(-41\) + 
                        n)\)\ \((\(-40\) + 
                        n)\)\ n\^8)\)\ \[Delta]\^8 + \((437\ \
\((\(-477062565497856\) + 240991734333504\ n - 52707370851520\ n\^2 + 
                        6516444253132\ n\^3 - 498995662616\ n\^4 + 
                        24402294917\ n\^5 - 758847936\ n\^6 + 
                        14456442\ n\^7 - 153384\ n\^8 + 
                        693\ n\^9)\))\)/\((9\ Product[
                      n - l, {l, 38, 
                        46}]\ n\^10)\)\ \[Delta]\^10 + \((100947\ \
\((\(-\(1641781892694536192\/8085\)\) + \(1052429962592887552\ n\)\/8085 - \
\(386087323662584032\ n\^2\)\/10395 + \(1172747907963592\ n\^3\)\/189 - \
\(126974220844556\ n\^4\)\/189 + \(9317988310346\ n\^5\)\/189 - \(17451765953\
\ n\^6\)\/7 + 86640493\ n\^7 - \(6076850\ n\^8\)\/3 + 30360\ n\^9 - 
                        263\ n\^10 + n\^11)\))\)/\((Product[
                      n - l, {l, 36, 46}]\ n\^12)\)\ \[Delta]\^12 + 
            7429\/945\ \((\(-1506431480805746933760\) + 
                    1192392854416940322816\ n - 428087785104048889600\ n\^2 + 
                    92068188420282283872\ n\^3 - 13197733384941172312\ n\^4 + 
                    1327692967052598300\ n\^5 - 96155343663117970\ n\^6 + 
                    5062668207408735\ n\^7 - 193397397309270\ n\^8 + 
                    5288585172255\ n\^9 - 100624202910\ n\^10 + 
                    1262524725\ n\^11 - 9376290\ n\^12 + 
                    31185\ n\^13)\)/\((Product[
                      n - l, {l, 34, 46}]\ n\^14)\)\ \[Delta]\^14 + 
            874\/945\ \((\(-4808497803154331801518080\) + 
                    4614436615736282079135744\ n - 
                    2035987474019007762160896\ n\^2 + 
                    546839294669651170826112\ n\^3 - 
                    99777159088157226703216\ n\^4 + 
                    13071051799653549596976\ n\^5 - 
                    1267094763830047864936\ n\^6 + 
                    92343198330123288240\ n\^7 - 5090564170859255935\ n\^8 + 
                    211929530801997855\ n\^9 - 6602230474336035\ n\^10 + 
                    151099321648275\ n\^11 - 2459958860205\ n\^12 + 
                    26918465805\ n\^13 - 177245145\ n\^14 + 
                    530145\ n\^15)\)/\((Product[
                      n - l, {l, 32, 
                        46}]\ n\^16)\)\ \[Delta]\^16 + \(1\/1701\) \((46\ \((\
\(-39588015032753691803133542400\) + 45495195182990126593012850688\ n - 
                        24286600165162590295691203584\ n\^2 + 
                        7986192224343239065887719680\ n\^3 - 
                        1808724045229591014993607360\ n\^4 + 
                        298871119107753568202060944\ n\^5 - 
                        37238814641959738161803488\ n\^6 + 
                        3566726065823503604960104\ n\^7 - 
                        265359332691338275314316\ n\^8 + 
                        15396435129650896715625\ n\^9 - 
                        695698727214713401872\ n\^10 + 
                        24319080720779276124\ n\^11 - 
                        649304950503048840\ n\^12 + 
                        12963789616841910\ n\^13 - 187000777157040\ n\^14 + 
                        1837874877300\ n\^15 - 10999448460\ n\^16 + 
                        30218265\ n\^17)\))\)/\((Product[
                      n - l, {l, 30, 
                        46}]\ n\^18)\)\ \[Delta]\^18 + \(1\/18225\) \((46\ \
\((\(-63948575689828449917224196505600\) + 
                        87314771719479056730357790605312\ n - 
                        55822566984424131442686803103744\ n\^2 + 
                        22184294413449204286969756287488\ n\^3 - 
                        6135386295672811597944343904256\ n\^4 + 
                        1252785271585587695804770773600\ n\^5 - 
                        195546101890598138241132958800\ n\^6 + 
                        23836728428779763536065952800\ n\^7 - 
                        2298852164022265265551428600\ n\^8 + 
                        176661106087499606032027150\ n\^9 - 
                        10846092310331819436210525\ n\^10 + 
                        531322062218247869189775\ n\^11 - 
                        20663112560936480088300\ n\^12 + 
                        632021856914842871400\ n\^13 - 
                        14980194688119274350\ n\^14 + 
                        268919584459668450\ n\^15 - 3527492298491700\ n\^16 + 
                        31844309839650\ n\^17 - 176625758925\ n\^18 + 
                        453273975\ n\^19)\))\)/\((Product[
                      n - l, {l, 28, 
                        46}]\ n\^20)\)\ \[Delta]\^20 + \(1\/18225\) \((26\ \
\((\(-10329631070683497745818104679628800\) + 
                        16683696630351515507941812722466816\ n - 
                        12697794002135054620185130710761472\ n\^2 + 
                        6050385424462526438705078387097600\ n\^3 - 
                        2022545890581727371400354318200320\ n\^4 + 
                        503743893181050075656312599784704\ n\^5 - 
                        96905311508165560100101244521248\ n\^6 + 
                        14730483536594358181460289234960\ n\^7 - 
                        1795492956618072147991206277680\ n\^8 + 
                        177093649458571714110126010200\ n\^9 - 
                        14205158209475182663119879970\ n\^10 + 
                        928221612192365696373905945\ n\^11 - 
                        49351509545605759841777610\ n\^12 + 
                        2126404635952198978569375\ n\^13 - 
                        73721683075198610628900\ n\^14 + 
                        2034211488949048534650\ n\^15 - 
                        43957084577191002900\ n\^16 + 
                        726237225216584550\ n\^17 - 8841745526276250\ n\^18 + 
                        74646737794125\ n\^19 - 389843089650\ n\^20 + 
                        947754675\ n\^21)\))\)/\((Product[
                      n - l, {l, 26, 
                        46}]\ n\^22)\)\ \[Delta]\^22 + \(1\/42525\) \((2\ \((\
\(-16542208475377539813049419750703104000\) + 
                        31564643334785036733612702214277038080\ n - 
                        28528622662817764537278779121985290240\ n\^2 + 
                        16235916556669041889224431849830281216\ n\^3 - 
                        6524090797909967560079935392870001664\ n\^4 + 
                        1967327191782222048575911329670058240\ n\^5 - 
                        461907989384409043999615149549302720\ n\^6 + 
                        86476040909729083514708672283110784\ n\^7 - 
                        13114805702289260499538015032132016\ n\^8 + 
                        1628114697899823215359181282807520\ n\^9 - 
                        166536189069297664624583929864420\ n\^10 + 
                        14085425899387912772163844048120\ n\^11 - 
                        986110419630120759034977914725\ n\^12 + 
                        57077987468617691568682436565\ n\^13 - 
                        2722425760807491880838593715\ n\^14 + 
                        106399206203916850265816775\ n\^15 - 
                        3378860308110812402527650\ n\^16 + 
                        86148493794693931050450\ n\^17 - 
                        1733675573079124324650\ n\^18 + 
                        26864581473176797350\ n\^19 - 
                        308729169126603225\ n\^20 + 2474532170735625\ n\^21 - 
                        12333131585775\ n\^22 + 
                        28748558475\ n\^23)\))\)/\((Product[
                      n - l, {l, 24, 
                        46}]\ n\^24)\)\ \[Delta]\^24 + \(1\/127575\) \((22\ \
\((\(-129400971356351116134939879108771840000\) + 
                        292221169955674475377936909467805286400\ n - 
                        313911706958406326388498266895174991872\ n\^2 + 
                        213334420338367707565131699811576233984\ n\^3 - 
                        102901233118631352322588037428148043776\ n\^4 + 
                        37462690195290784808351090511773272064\ n\^5 - 
                        10687690553527859219794504455586857472\ n\^6 + 
                        2448671388436962815797355143306022336\ n\^7 - 
                        458101291290884992474717613147514624\ n\^8 + 
                        70780780932672569813194319900466416\ n\^9 - 
                        9101227624172333840783551470731296\ n\^10 + 
                        978560089833100577802759785830420\ n\^11 - 
                        88198293249819935072772902901440\ n\^12 + 
                        6667491145173134441725607835445\ n\^13 - 
                        422264644792366157732414558160\ n\^14 + 
                        22340225998540856105338543510\ n\^15 - 
                        982793219373632914678732560\ n\^16 + 
                        35711828776548325841499675\ n\^17 - 
                        1062007376970677990529600\ n\^18 + 
                        25520980020636729043800\ n\^19 - 
                        486913096218679653600\ n\^20 + 
                        7191199745966295675\ n\^21 - 
                        79145294532872400\ n\^22 + 610181519349150\ n\^23 - 
                        2936775819600\ n\^24 + 
                        6634282725\ n\^25)\))\)/\((Product[
                      n - l, {l, 22, 
                        46}]\ n\^26)\)\ \[Delta]\^26 + \(1\/25515\) \((22\ \
\((\(-370551707865223522217709280580704665600\) + 
                        995327260152557187573797484772838080512\ n - 
                        1276287045930834818712352670744446500864\ n\^2 + 
                        1039394860819496960990283642824098578432\ n\^3 - 
                        603361884040151449378669363577374629888\ n\^4 + 
                        265607337736859688007141077891620988928\ n\^5 - 
                        92101214852302762720447696475396998656\ n\^6 + 
                        25795578849217199487706754949173801856\ n\^7 - 
                        5937011022634035069128664370409495104\ n\^8 + 
                        1136500198772105400717073617299428000\ n\^9 - 
                        182470690996532566147999243885062800\ n\^10 + 
                        24710889079472305901450531796264312\ n\^11 - 
                        2832478027503462476542429208578668\ n\^12 + 
                        275274837691704643212209726901510\ n\^13 - 
                        22686213293165992783223123782445\ n\^14 + 
                        1583524269991080709565841359135\ n\^15 - 
                        93378626511570725994578062270\ n\^16 + 
                        4633659668521329403866936560\ n\^17 - 
                        192431411281768607686034115\ n\^18 + 
                        6639065460733760544815325\ n\^19 - 
                        188433313903124353103040\ n\^20 + 
                        4342131338816278237230\ n\^21 - 
                        79778180713528390275\ n\^22 + 
                        1139051277545679225\ n\^23 - 
                        12161979096362550\ n\^24 + 91256138473500\ n\^25 - 
                        428701031325\ n\^26 + 
                        947754675\ n\^27)\))\)/\((Product[
                      n - l, {l, 20, 
                        46}]\ n\^28)\)\ \[Delta]\^28 + \(1\/127575\) \((2\ \
\((\(-129608206712854445486085089670060834816000\) + 
                        417744666435175045536775019717743419064320\ n - 
                        644706848479955931611014663518975437045760\ n\^2 + 
                        633996366786013168612163804537802799448064\ n\^3 - 
                        445993954879569765935671047862293350842368\ n\^4 + 
                        238854251466571533630681347617514564263936\ n\^5 - 
                        101194769903431651373931623209770225620992\ n\^6 + 
                        34791689752122447077211618465078403062272\ n\^7 - 
                        9880381875287016567685366067443550923904\ n\^8 + 
                        2346995157393933689421384052528989830208\ n\^9 - 
                        470524074723845063155896890911415674656\ n\^10 + 
                        80113960550222775994948722057153466064\ n\^11 - 
                        11633479691692697884721994579113580728\ n\^12 + 
                        1444338475821996631462188818168961436\ n\^13 - 
                        153479386672182128002280012101466542\ n\^14 + 
                        13956505270139707534200571082201925\ n\^15 - 
                        1084633115396536648998316021360050\ n\^16 + 
                        71868116876178184376470797940425\ n\^17 - 
                        4046056972284642418187999664750\ n\^18 + 
                        192641021534053876485075113025\ n\^19 - 
                        7710022868290448705654504850\ n\^20 + 
                        257365939412926984340425725\ n\^21 - 
                        7092573375890877527302650\ n\^22 + 
                        159199358256413731230975\ n\^23 - 
                        2857426473204432879750\ n\^24 + 
                        39960470550290164875\ n\^25 - 
                        418914737061871050\ n\^26 + 3092842897850475\ n\^27 - 
                        14324364157950\ n\^28 + 
                        31275904275\ n\^29)\))\)/\((Product[
                      n - l, {l, 18, 
                        46}]\ n\^30)\)\ \[Delta]\^30 + \(1\/382725\) \
\((\(-1861239774276268362456936187402621078732800\) + 
                    7296579682811168757774266525120448436371456\ n - 
                    13732244512043100798366180350771467256856576\ n\^2 + 
                    16514294952738408365844877571030718763499520\ n\^3 - 
                    14250180264351721005073567643425746245320704\ n\^4 + 
                    9392442603776501014064320600936003498737664\ n\^5 - 
                    4914939387522443587297449202134778714251264\ n\^6 + 
                    2095310137393112973619706339935621474840576\ n\^7 - 
                    740986128143105916890060441179762100107008\ n\^8 + 
                    220207350154484545695289907831272353928960\ n\^9 - 
                    55512492779264809140276606790922127390720\ n\^10 + 
                    11951359074542149476378025877048099196416\ n\^11 - 
                    2207775356282524584946651726922120824992\ n\^12 + 
                    351021031277500595692846007769109108640\ n\^13 - 
                    48115775778863520853703638867711874640\ n\^14 + 
                    5689101656572884161708045483397525728\ n\^15 - 
                    579933781464506049402234777025688631\ n\^16 + 
                    50893405009102606901182812279790695\ n\^17 - 
                    3836023904694117449160428414542335\ n\^18 + 
                    247542454500171779289244675496175\ n\^19 - 
                    13620108652443901855643990131395\ n\^20 + 
                    635670490611341390903653378995\ n\^21 - 
                    25003458847523432674304414235\ n\^22 + 
                    822140135481381985044852075\ n\^23 - 
                    22362846927193211061147525\ n\^24 + 
                    496339310857312683285525\ n\^25 - 
                    8823335803402893990525\ n\^26 + 
                    122389744970193086925\ n\^27 - 
                    1274295279111710625\ n\^28 + 9355092107216625\ n\^29 - 
                    43129471995225\ n\^30 + 
                    93827712825\ n\^31)\)/\((Product[
                      n - l, {l, 16, 
                        46}]\ n\^32)\)\ \[Delta]\^32 + \(1\/54675\) \
\((\(-187640662523183392456896184525403455488000\) + 
                    912661642970985897994923392076205743144960\ n - 
                    2136072808962719967122314537762814221615104\ n\^2 + 
                    3202651213207912640404747792692888050073600\ n\^3 - 
                    3454746058061872135097178645838001224286208\ n\^4 + 
                    2854826013454847623008194786001130776231936\ n\^5 - 
                    1878800513191379711745666790795545257607168\ n\^6 + 
                    1010729472674686456053181387784574874869760\ n\^7 - 
                    452689748430353714678314611702021428401152\ n\^8 + 
                    171054568484097686616385523152623345211648\ n\^9 - 
                    55062337642813078741274474053205316578304\ n\^10 + 
                    15207013802528268808211071245550302856960\ n\^11 - 
                    3621692641197344328914560447025012983680\ n\^12 + 
                    746389805485135159029873370787993731424\ n\^13 - 
                    133392983064741874153087876248774482496\ n\^14 + 
                    20693973007740224517159103718441181200\ n\^15 - 
                    2786732374050850479120768908676025620\ n\^16 + 
                    325460721144610896254533203579028937\ n\^17 - 
                    32909222430701295444828672822836448\ n\^18 + 
                    2874068546967325324284513311271960\ n\^19 - 
                    216112355592713779028025116234160\ n\^20 + 
                    13938103579063049786988727842780\ n\^21 - 
                    767493632985045426494659216800\ n\^22 + 
                    35883726194216147223569191560\ n\^23 - 
                    1415006990029918825777069560\ n\^24 + 
                    46670561203221781112236950\ n\^25 - 
                    1273961015317739099181600\ n\^26 + 
                    28385472943803872773800\ n\^27 - 
                    506720654599628343600\ n\^28 + 
                    7060062201594147900\ n\^29 - 73850519651277600\ n\^30 + 
                    544789457289000\ n\^31 - 2524149450900\ n\^32 + 
                    5519277225\ n\^33)\)/\((Product[
                      n - l, {l, 14, 
                        46}]\ n\^34)\)\ \[Delta]\^34 + \(1\/3444525\) \
\((\(-1684815337719044372987376400430964670464000\) + 
                    10465110474422141925480203136321309879828480\ n - 
                    31349401907508449121170950685504539547664384\ n\^2 + 
                    60302446308134171236324652275998778623787008\ n\^3 - 
                    83666983797859276625167176145411476320944128\ n\^4 + 
                    89167068252463653366561271811041316799381504\ n\^5 - 
                    75900808490445772112871318459899693175341056\ n\^6 + 
                    52976370358593125752406684357156620970377216\ n\^7 - 
                    30886162582522402406964629159372425781911552\ n\^8 + 
                    15245784930632463910189000774836179001620992\ n\^9 - 
                    6435264283177771898344973091753196835809024\ n\^10 + 
                    2339988061407201036285745162346501550506752\ n\^11 - 
                    736926609073210332358652500333741760260352\ n\^12 + 
                    201760410556412779188271342001539840001216\ n\^13 - 
                    48140408935319693389243188004024066568864\ n\^14 + 
                    10023345039413578213698697499037846119936\ n\^15 - 
                    1821705185777789839977489031821810099440\ n\^16 + 
                    288836466523044897821877941361690984458\ n\^17 - 
                    39896201362188741659813843616141066807\ n\^18 + 
                    4790709837478176976926439531508547693\ n\^19 - 
                    498723862531540856349661753442111208\ n\^20 + 
                    44860822969778273015459202037136400\ n\^21 - 
                    3473364108140331828235000130329380\ n\^22 + 
                    230469960620038398256068576287580\ n\^23 - 
                    13040892170151221007018869522040\ n\^24 + 
                    625666638361227318057116399940\ n\^25 - 
                    25279570606973631532384035690\ n\^26 + 
                    853044749202334262941763550\ n\^27 - 
                    23789117724690265865933400\ n\^28 + 
                    540785292343333525303200\ n\^29 - 
                    9836950854211049160900\ n\^30 + 
                    139496951007160847100\ n\^31 - 
                    1483603044567197400\ n\^32 + 11116895070931650\ n\^33 - 
                    52273074597975\ n\^34 + 
                    115904821725\ n\^35)\)/\((Product[
                      n - l, {l, 12, 
                        46}]\ n\^36)\)\ \[Delta]\^36 + \(1\/2066715\) \
\((\(-15503893341758139838355100505196199936000\) + 
                    128370312693293863226471386984258386001920\ n - 
                    513766749899449141376972686541238162161664\ n\^2 + 
                    1323552363890910941073564368377692272197632\ n\^3 - 
                    2465679866525721736367293164424336955670528\ n\^4 + 
                    3537996863417379595899487056829975693885440\ n\^5 - 
                    4066526107482819839688412635005809064280064\ n\^6 + 
                    3844476177863940335878024871909249546256384\ n\^7 - 
                    3045949025397106174658679132205849111019520\ n\^8 + 
                    2050439219998623163076001361021689506795520\ n\^9 - 
                    1184743196057561496018452873840574062052864\ n\^10 + 
                    592064867533615959513961478497468326559488\ n\^11 - 
                    257344958035987727918168781880429819617280\ n\^12 + 
                    97682498633870142225602213619761357801472\ n\^13 - 
                    32466752973229359402621797522260404780096\ n\^14 + 
                    9463544941116670760350825406537361579936\ n\^15 - 
                    2420389819842818167422786232532977308192\ n\^16 + 
                    542937865093401806881963373579053040064\ n\^17 - 
                    106681056479203566484331684228823078406\ n\^18 + 
                    18322409088996753551126841615940048815\ n\^19 - 
                    2742830517258059909045604961112531910\ n\^20 + 
                    356626977247027935842824132787722869\ n\^21 - 
                    40111695881623188596933288879565816\ n\^22 + 
                    3885450794458325538496556602013820\ n\^23 - 
                    322614917359524238705333029633240\ n\^24 + 
                    22849067453287325284701126849060\ n\^25 - 
                    1373207819774071144586326388820\ n\^26 + 
                    69631617317304517056659540610\ n\^27 - 
                    2959458897277495979492765940\ n\^28 + 
                    104585835393476837451894150\ n\^29 - 
                    3042122079341866458251160\ n\^30 + 
                    71866345646412902512620\ n\^31 - 
                    1354036281852644775000\ n\^32 + 
                    19829905472510248500\ n\^33 - 217226486580052950\ n\^34 + 
                    1672598081298375\ n\^35 - 8064535490550\ n\^36 + 
                    18300761325\ n\^37)\)/\((Product[
                      n - l, {l, 10, 
                        46}]\ n\^38)\)\ \[Delta]\^38 + \(1\/51667875\) \
\((\(-199800965441131724168930662136414208000\) + 
                    1883170624240105431847909527266273525760\ n - 
                    16856966707599385500533003375410289836032\ n\^2 + 
                    38931444014085770982162784931736163713024\ n\^3 - 
                    155802428271947191835437165420271986802688\ n\^4 + 
                    245036837285026832784133272581185314226176\ n\^5 - 
                    492266994656222588939532020535320058789888\ n\^6 + 
                    603970353639755189496986512997795162095616\ n\^7 - 
                    743938283629702962098643421587287550164992\ n\^8 + 
                    707490654032909790766565945126170793938944\ n\^9 - 
                    610379184143030673375792079637888334627840\ n\^10 + 
                    446382853813504873985298670178228988180480\ n\^11 - 
                    288284520111094928244519261199481299618560\ n\^12 + 
                    162797519243405082162792860936468027198720\ n\^13 - 
                    81015444792161686068172113660855744519040\ n\^14 + 
                    35562475772709891925822654344894668244480\ n\^15 - 
                    13778133596615724404395284271077018516960\ n\^16 + 
                    4712549989561991884620060477875561379120\ n\^17 - 
                    1421114709284670652747761463252815985140\ n\^18 + 
                    377076797607016299836033751854459754680\ n\^19 - 
                    87773097607212429456997166960502711535\ n\^20 + 
                    17850766969743567242831430617980409295\ n\^21 - 
                    3156124898028740795658687071399454765\ n\^22 + 
                    482291979906822192237183748087173705\ n\^23 - 
                    63280764172822330477789362638292060\ n\^24 + 
                    7081152508972337081997021876085500\ n\^25 - 
                    671495953935456765117857049709500\ n\^26 + 
                    53655931158209819660465636206500\ n\^27 - 
                    3594048175831098045331442153250\ n\^28 + 
                    200785481927941546523094977250\ n\^29 - 
                    9302864469233814446487675750\ n\^30 + 
                    355007631904362208218966750\ n\^31 - 
                    11057777767319289504151500\ n\^32 + 
                    277691525716474675921500\ n\^33 - 
                    5526372715297373709000\ n\^34 + 
                    85013402701469665500\ n\^35 - 973484018144166375\ n\^36 + 
                    7802133074418375\ n\^37 - 39011122891125\ n\^38 + 
                    91503806625\ n\^39)\)/\((Product[
                      n - l, {l, 8, 
                        46}]\ n\^40)\)\ \[Delta]\^40 + \(1\/361675125\) \
\((\(-1865550493545914045718035693568000\) + 
                    168224394855909195663688769897856195624960\ n + 
                    1129821875798842416597872190167405694025728\ n\^2 + 
                    3501917132317378987602599308513912012406784\ n\^3 + 
                    6664805879365046458119861963886875440578560\ n\^4 + 
                    8728683633589087198683201713236122387087360\ n\^5 + 
                    8336662368052062740227327073943163716501504\ n\^6 + 
                    5984245109350002473858378043212652744015872\ n\^7 + 
                    3259689313409087163091152223082442147758080\ n\^8 + 
                    1330342087932548613263893433665802333306880\ n\^9 + 
                    381295194674267849931735967124568225251328\ n\^10 + 
                    60860891010877820973778900807436744408064\ n\^11 - 
                    6945785243215731854776567354139348060160\ n\^12 - 
                    5682681524490522897173414190622817739520\ n\^13 - 
                    2765825400877595152893019833015613491200\ n\^14 + 
                    425714247154908122029903487226831454080\ n\^15 - 
                    379024193453278405651660898424030247680\ n\^16 + 
                    275412801105724463264519778653646783840\ n\^17 - 
                    130942294626248738798803297016182291200\ n\^18 + 
                    63141858260899707589365368432821241900\ n\^19 - 
                    26716641622979724612037707230172739400\ n\^20 + 
                    9791693394632622404410920873941303025\ n\^21 - 
                    3196445136783169630896494698208580000\ n\^22 + 
                    913168854479673837169994609138743050\ n\^23 - 
                    225488534923118144265604985416001400\ n\^24 + 
                    47946553826478464575678719505160205\ n\^25 - 
                    8667820369271287153302228186831360\ n\^26 + 
                    1306718803539799528858919887651200\ n\^27 - 
                    161697262123219895418779883147600\ n\^28 + 
                    16281448298943829575774012083250\ n\^29 - 
                    1329405650970745341500522164800\ n\^30 + 
                    87920152461117281972481576300\ n\^31 - 
                    4704001499240270820799340400\ n\^32 + 
                    203047404920527830144347250\ n\^33 - 
                    7032375079228992721536000\ n\^34 + 
                    193606509826524345358500\ n\^35 - 
                    4174571730228417441000\ n\^36 + 
                    68897876327335180125\ n\^37 - 839468122485300000\ n\^38 + 
                    7108930736696250\ n\^39 - 37333553103000\ n\^40 + 
                    91503806625\ n\^41)\)/\((Product[
                      n - l, {l, 6, 
                        46}]\ n\^42)\)\ \[Delta]\^42 + \(1\/1085025375\) \
\((\(-6362656086637412352000\) - 
                    13463202556280016869060195352638699140546560\ n - 
                    84308716606274242612655143171588325143216128\ n\^2 - 
                    239995469657456911276593215330007612401909760\ n\^3 - 
                    411375202928598620528711035284202969060343808\ n\^4 - 
                    472345294544065500280055811998372065651458048\ n\^5 - 
                    379768967544724694493887199612326142913019904\ n\^6 - 
                    213972604548976366926755277922932514323169280\ n\^7 - 
                    78796080118137271468540762207378902702096384\ n\^8 - 
                    12710307917678793797447236523770226761007104\ n\^9 + 
                    4499867092611431731992522124485357315121152\ n\^10 + 
                    3708351438707308541296982520946741228185600\ n\^11 + 
                    1069727252774626846132599466490048758612992\ n\^12 + 
                    49189458000106407320308650042588714445312\ n\^13 - 
                    72414276488693692244885221950617860980480\ n\^14 - 
                    25042494988798149793592616397935696709120\ n\^15 - 
                    1844636088380600713364339995035948289920\ n\^16 + 
                    1050119037938833264109385744353740219200\ n\^17 + 
                    320453637569575853488266087125348972160\ n\^18 + 
                    8961039414228444219907345155803342440\ n\^19 - 
                    12778904960733178580489795110709899500\ n\^20 - 
                    2242082748068253305233194197542858750\ n\^21 + 
                    192018809483654356532282393972517825\ n\^22 + 
                    100636772467167798136704518063768325\ n\^23 + 
                    2784811586041617645523843386125250\ n\^24 - 
                    2527495005704932915054832561290200\ n\^25 - 
                    420372811838256932327854836672675\ n\^26 + 
                    127626183139596535824777190564245\ n\^27 - 
                    15202459709265695552287466644080\ n\^28 + 
                    6886923412684963670515044953100\ n\^29 - 
                    2538709773251108979751665058350\ n\^30 + 
                    523357725381144288503322897450\ n\^31 - 
                    69912595944022756503491230500\ n\^32 + 
                    6609970546322612593133129400\ n\^33 - 
                    463676777731447371707619150\ n\^34 + 
                    24746143563590300902748250\ n\^35 - 
                    1016530773746501651116500\ n\^36 + 
                    32194687663874338013250\ n\^37 - 
                    780344676259921465875\ n\^38 + 
                    14220248206000496625\ n\^39 - 188611456101216750\ n\^40 + 
                    1718940600090000\ n\^41 - 9624536751375\ n\^42 + 
                    24955583625\ n\^43)\)/\((Product[
                      n - l, {l, 4, 
                        46}]\ n\^44)\)\ \[Delta]\^44 + \(1\/1085025375\) \((n\
\ \((165000578068028508353218882052046050033664000 + 
                        894031289808208888613826792542980926257233920\ n + 
                        2082943612156654403335494933404256636770451456\ n\^2 \
+ 2670635321874515871630834612881170247983300608\ n\^3 + 
                        1919383571695671107375318705619088125613572096\ n\^4 \
+ 535385700011644609635014871218609038458617856\ n\^5 - 
                        321542253201771263898343898475333150905991168\ n\^6 - 
                        392097640665184657864823813154173026732343296\ n\^7 - 
                        156846633608049814771209377499082830558789632\ n\^8 - 
                        4352531224836885411291067569887324457009152\ n\^9 + 
                        23072095261692848457496020634470779874418688\ n\^10 + 
                        9606499548622890685725346052988832607459328\ n\^11 + 
                        734660326951088408519696866135305937191936\ n\^12 - 
                        688462407569983270664349304500321206040064\ n\^13 - 
                        245530465614984566202167365397115520038656\ n\^14 - 
                        10030513718746408578992645023798744666880\ n\^15 + 
                        13046633392411316148100648296223946625920\ n\^16 + 
                        3004106972505381317085566253708458383680\ n\^17 - 
                        126918120146272517415027571716817865280\ n\^18 - 
                        147468481779679988686062279861746352520\ n\^19 - 
                        14176680074330993580852025848138685580\ n\^20 + 
                        3495752987644251329380771436029442050\ n\^21 + 
                        780525768583084036008759859753004225\ n\^22 - 
                        34906531741933387160968160891783850\ n\^23 - 
                        22501596284867278564832302077293175\ n\^24 - 
                        398428020316014601935054166397130\ n\^25 + 
                        471472313852438475188748769315935\ n\^26 + 
                        21064704347443323197187309240810\ n\^27 - 
                        8428859104758800680528704511965\ n\^28 - 
                        369577567334432450522691944460\ n\^29 + 
                        140858328000314641753057703850\ n\^30 + 
                        1514937997035056990800813500\ n\^31 - 
                        2088277661234346208733449350\ n\^32 + 
                        115809037210307861738268300\ n\^33 + 
                        17173176552855831541549950\ n\^34 - 
                        3459294175368471910967700\ n\^35 + 
                        307086640213353514148250\ n\^36 - 
                        17504896939509119505750\ n\^37 + 
                        701678160503156269125\ n\^38 - 
                        20362401894618803250\ n\^39 + 
                        428139363539782125\ n\^40 - 6382597390265250\ n\^41 + 
                        64120297885875\ n\^42 - 389885784750\ n\^43 + 
                        1085025375\ n\^44)\))\)/\((Product[
                      n - l, {l, 2, 
                        46}]\ n\^46)\)\ \[Delta]\^46)\) \@\(1 + \
\((\[Delta]/n)\)\^2\)\)], "Input"],

Cell[BoxData[
    \(an[48, \[Delta]_] := 
      1 + \(24\ \((\(-\(47\/3\)\) + n)\)\)\/\(\((\(-47\) + n)\)\ n\^2\)\ \
\[Delta]\^2 + \(92\ \((\(-30738\) + 4753\ n - 226\ n\^2 + 3\ n\^3)\)\)\/\(\((\
\(-47\) + n)\)\ \((\(-46\) + n)\)\ \((\(-45\) + n)\)\ n\^4\)\ \[Delta]\^4 + \
\(2024\ \((\(-121243832\) + 30603426\ n - 2947777\ n\^2 + 132993\ n\^3 - 2751\
\ n\^4 + 21\ n\^5)\)\)\/\(21\ \((\(-47\) + n)\)\ \((\(-46\) + n)\)\ \
\((\(-45\) + n)\)\ \((\(-44\) + n)\)\ \((\(-43\) + n)\)\ n\^6\)\ \[Delta]\^6 \
+ \((506\ \((\(-873687709776\) + 312953367044\ n - 46491927060\ n\^2 + 
                    3683809675\ n\^3 - 166665240\ n\^4 + 4274550\ n\^5 - 
                    57540\ n\^6 + 315\ n\^7)\))\)/\((15\ \((\(-47\) + 
                    n)\)\ \((\(-46\) + n)\)\ \((\(-45\) + n)\)\ \((\(-44\) + 
                    n)\)\ \((\(-43\) + n)\)\ \((\(-42\) + n)\)\ \((\(-41\) + 
                    n)\)\ n\^8)\)\ \[Delta]\^8 + \((184\ \
\((\(-777802286352000\) + 368078458437008\ n - 75506391159804\ n\^2 + 
                    8772141434672\ n\^3 - 632906655909\ n\^4 + 
                    29267644637\ n\^5 - 864395994\ n\^6 + 15708462\ n\^7 - 
                    159621\ n\^8 + 693\ n\^9)\))\)/\((3\ Product[
                  n - l, {l, 39, 
                    47}]\ n\^10)\)\ \[Delta]\^10 + \((1748\ \
\((\(-27454686273440428800\) + 16446227252545401056\ n - 
                    4389177570819270264\ n\^2 + 686779817585121260\ n\^3 - 
                    69774622945268010\ n\^4 + 4816821719236835\ n\^5 - 
                    229858527944430\ n\^6 + 7565397157395\ n\^7 - 
                    168149485350\ n\^8 + 2404519425\ n\^9 - 19937610\ n\^10 + 
                    72765\ n\^11)\))\)/\((945\ Product[
                  n - l, {l, 37, 
                    47}]\ n\^12)\)\ \[Delta]\^12 + \((3496\ \
\((\(-3233607151898761344000\) + 2384816354797030949760\ n - 
                    798309936646711230208\ n\^2 + 
                    160247638671791041320\ n\^3 - 
                    21469947494332923292\ n\^4 + 2022463625419625850\ n\^5 - 
                    137475112480347565\ n\^6 + 6812735469127665\ n\^7 - 
                    245735750968785\ n\^8 + 6366351142305\ n\^9 - 
                    115139728935\ n\^10 + 1377472635\ n\^11 - 
                    9781695\ n\^12 + 31185\ n\^13)\))\)/\((315\ \ Product[
                  n - l, {l, 35, 
                    47}]\ n\^14)\)\ \[Delta]\^14 + \((437\ \
\((\(-12119974145678762273433600\) + 10799685013698852230222592\ n - 
                    4426974930011023514800768\ n\^2 + 
                    1105536047659125713351696\ n\^3 - 
                    187755331666551446783936\ n\^4 + 
                    22926337815269649664712\ n\^5 - 
                    2075293625527544635976\ n\^6 + 
                    141541300330154937905\ n\^7 - 7321214566874269600\ n\^8 + 
                    286823093386465020\ n\^9 - 8434557992876400\ n\^10 + 
                    182783709184230\ n\^11 - 2826269439840\ n\^12 + 
                    29455563060\ n\^13 - 185197320\ n\^14 + 
                    530145\ n\^15)\))\)/\((315\ \ Product[
                  n - l, {l, 33, 
                    47}]\ n\^16)\)\ \[Delta]\^16 + \((368\ \
\((\(-119504684786742862097154048000\) + 127006892608152371303791478784\ n - 
                    62727732788513781817363463936\ n\^2 + 
                    19095652367782990147504354176\ n\^3 - 
                    4007166829710436836946773840\ n\^4 + 
                    614192410607268599080298064\ n\^5 - 
                    71087213891468102715238632\ n\^6 + 
                    6335918685048859187568432\ n\^7 - 
                    439585003781879059832581\ n\^8 + 
                    23843471740815529316745\ n\^9 - 
                    1009963181294362263276\ n\^10 + 
                    33192541118594329164\ n\^11 - 835707725299276830\ n\^12 + 
                    15781008969765270\ n\^13 - 215909382551940\ n\^14 + 
                    2017975736700\ n\^15 - 11513158965\ n\^16 + 
                    30218265\ n\^17)\))\)/\((8505\ Product[
                  n - l, {l, 31, 
                    47}]\ n\^18)\)\ \[Delta]\^18 + \((184\ \
\((\(-236880250116753488979341338214400\) + 
                    297678489508759366234089979711488\ n - 
                    175220629911761994097100007519744\ n\^2 + 
                    64143869030349845731847072755712\ n\^3 - 
                    16352432338986390938112096077856\ n\^4 + 
                    3080624095951571860144808466000\ n\^5 - 
                    444153968199569884437400388400\ n\^6 + 
                    50081715836039598602949191400\ n\^7 - 
                    4475632828091115976554697650\ n\^8 + 
                    319373900433483890789023525\ n\^9 - 
                    18250990290464065107675450\ n\^10 + 
                    834412791734842130377875\ n\^11 - 
                    30371573218670140911300\ n\^12 + 
                    872033849689083577650\ n\^13 - 
                    19459487407016358900\ n\^14 + 329836170882937950\ n\^15 - 
                    4096308529363050\ n\^16 + 35101083350025\ n\^17 - 
                    185237964450\ n\^18 + 
                    453273975\ n\^19)\))\)/\((42525\ Product[
                  n - l, {l, 29, 
                    
                    47}]\ n\^20)\)\ \[Delta]\^20 + \(1\/6075\) \((16\ \
\((\(-48401420477979744757759507719782400\) + 
                    71539999859489125756639640258101248\ n - 
                    49841927266175207374234874615949312\ n\^2 + 
                    21748973813489533124514269540943360\ n\^3 - 
                    6661725682071722949766548107935360\ n\^4 + 
                    1521427837128985992933451711918432\ n\^5 - 
                    268629768846755407351676949843888\ n\^6 + 
                    37523732613368759336103780685920\ n\^7 - 
                    4209125227315186479817298674080\ n\^8 + 
                    382733424637383129613762572750\ n\^9 - 
                    28361217967403129561188792775\ n\^10 + 
                    1716111959210498228819920415\ n\^11 - 
                    84713672999030246361657285\ n\^12 + 
                    3398522629108325929958475\ n\^13 - 
                    110031485825945080344150\ n\^14 + 
                    2843803395474913146150\ n\^15 - 
                    57730145235944949450\ n\^16 + 898603330286283300\ n\^17 - 
                    10335364245115875\ n\^18 + 82642628068875\ n\^19 - 
                    409745937825\ n\^20 + 947754675\ n\^21)\))\)/\((Product[
                  n - l, {l, 27, 
                    47}]\ n\^22)\)\ \[Delta]\^22 + \(1\/42525\) \((4\ \
\((\(-101926117637671567314030932881833984000\) + 
                    176760822098232607954245986880660602880\ n - 
                    145232971048399268487404088020795019264\ n\^2 + 
                    75164106387496864104303989668866085888\ n\^3 - 
                    27479339482936537735986317824822179584\ n\^4 + 
                    7543678388810072196559404243710825280\ n\^5 - 
                    1613714384494099984255159737403657536\ n\^6 + 
                    275528162596624949960684470887977552\ n\^7 - 
                    38156551574079819973819449227364496\ n\^8 + 
                    4331953726075409738980650464207900\ n\^9 - 
                    405956942808023082916888115378620\ n\^10 + 
                    31522914142194778496156749770075\ n\^11 - 
                    2030992829650614549692867763960\ n\^12 + 
                    108476667423637324528699159450\ n\^13 - 
                    4788087753275380898439417140\ n\^14 + 
                    173700895607680087563441525\ n\^15 - 
                    5136215919088641620032800\ n\^16 + 
                    122315586552645493807800\ n\^17 - 
                    2306143475208410537700\ n\^18 + 
                    33578064202690732725\ n\^19 - 363594211805424600\ n\^20 + 
                    2753134450916850\ n\^21 - 12994348430700\ n\^22 + 
                    28748558475\ n\^23)\))\)/\((Product[
                  n - l, {l, 25, 
                    47}]\ n\^24)\)\ \[Delta]\^24 + \(1\/42525\) \((16\ \
\((\(-1102907611036033006484411996342059008000\) + 
                    2244637836494810205407490211717137039360\ n - 
                    2173531428462478244257872067861044854784\ n\^2 + 
                    1331897907043665197681184610406318493696\ n\^3 - 
                    579502072881570930964831109840505623552\ n\^4 + 
                    190407938600339339770685488493793791744\ n\^5 - 
                    49058489433586844849502350767433548480\ n\^6 + 
                    10159561384360005949738459535859590144\ n\^7 - 
                    1719810579106627316387956233483289008\ n\^8 + 
                    240754094834271087707965222347600896\ n\^9 - 
                    28091766695645983342144221526617796\ n\^10 + 
                    2745973278346551907498481974062880\ n\^11 - 
                    225497296656492798287511609412685\ n\^12 + 
                    15570109220800635304505334442285\ n\^13 - 
                    903153499949608355588939973510\ n\^14 + 
                    43895196685001590082686233370\ n\^15 - 
                    1779622751597874190906166835\ n\^16 + 
                    59792316237503708427798075\ n\^17 - 
                    1649583659601290611737000\ n\^18 + 
                    36896806802248611302700\ n\^19 - 
                    657323044051132980675\ n\^20 + 
                    9092800108020165075\ n\^21 - 94005278454379950\ n\^22 + 
                    682654423837050\ n\^23 - 3102632887725\ n\^24 + 
                    6634282725\ n\^25)\))\)/\((Product[
                  n - l, {l, 23, 
                    47}]\ n\^26)\)\ \[Delta]\^26 + \(1\/42525\) \((88\ \
\((\(-4675710715168940042267405692370209996800\) + 
                    11200605528281313864171907369245473243136\ n - 
                    12810872941969537750717115663009410842624\ n\^2 + 
                    9308408652360826099658394736887225458688\ n\^3 - 
                    4822649240502180466431982445450583554048\ n\^4 + 
                    1895640682599048761867397632052500242944\ n\^5 - 
                    587274310429990257461141498137552918656\ n\^6 + 
                    147061658624349420646690354420958138944\ n\^7 - 
                    30289985995503976762251806767466854944\ n\^8 + 
                    5194806919131774143057844228571815760\ n\^9 - 
                    748273808725288502509531536122253560\ n\^10 + 
                    91063237999103045781136241167333948\ n\^11 - 
                    9398553948637919835796495023294558\ n\^12 + 
                    824316428406644692590556215961685\ n\^13 - 
                    61469275314747620429655901810770\ n\^14 + 
                    3893688330326863057161054874985\ n\^15 - 
                    209033659539767214978027408830\ n\^16 + 
                    9475727071068703516391165105\ n\^17 - 
                    360774606181042012160873490\ n\^18 + 
                    11453057395634427063616125\ n\^19 - 
                    300198272745612723652170\ n\^20 + 
                    6411230004074389148655\ n\^21 - 
                    109549441038817347750\ n\^22 + 
                    1459446873176421675\ n\^23 - 14585482575805050\ n\^24 + 
                    102735027178875\ n\^25 - 454290407550\ n\^26 + 
                    947754675\ n\^27)\))\)/\((Product[
                  n - l, {l, 21, 
                    47}]\ n\^28)\)\ \[Delta]\^28 + \(1\/382725\) \((16\ \
\((\(-2659682015898456369286155307154292080640000\) + 
                    7544018248889857885225234583906233142476800\ n - 
                    10247367636195781957716865706409265153966080\ n\^2 + 
                    8871285233862900509858335843907458082635776\ n\^3 - 
                    5495457802061796684763372757094976315179008\ n\^4 + 
                    2592682823214667555305539551715238827618304\ n\^5 - 
                    968125816163206508884517232527144891052032\ n\^6 + 
                    293549763467185697767198429627117566304128\ n\^7 - 
                    73579768896175179884399927665025618479424\ n\^8 + 
                    15442060524403106566591422502823283917472\ n\^9 - 
                    2738492152200897964489564780964487996496\ n\^10 + 
                    413063074558770870486634693411217842296\ n\^11 - 
                    53231335625863108645953741741848952268\ n\^12 + 
                    5877470727554333655349995007513644174\ n\^13 - 
                    556805394053747127331949090813457367\ n\^14 + 
                    45267751523897666017887675808856475\ n\^15 - 
                    3155269581688436691784177874990175\ n\^16 + 
                    188172398324060451151149640732875\ n\^17 - 
                    9571080975593133523843793923875\ n\^18 + 
                    413349411074982193117173356775\ n\^19 - 
                    15067619460881472555428433075\ n\^20 + 
                    459997411274316883007115075\ n\^21 - 
                    11641235310560461381100325\ n\^22 + 
                    240910615142814802410225\ n\^23 - 
                    4001929097509153936125\ n\^24 + 
                    51985511022028208625\ n\^25 - 507950387109759825\ n\^26 + 
                    3506623111408725\ n\^27 - 15231365381925\ n\^28 + 
                    31275904275\ n\^29)\))\)/\((Product[
                  n - l, {l, 19, 
                    47}]\ n\^30)\)\ \[Delta]\^30 + \(1\/127575\) \
\((\(-71088501881254152207698081339076413227008000\) + 
                241051865735670453643976054125232106252533760\ n - 
                392434849660710516363040713402724313645187072\ n\^2 + 
                408306766610794305191661480901697988927750144\ n\^3 - 
                304890013700074174886879799797458742124478464\ n\^4 + 
                173952235536685215674130550126225282920816640\ n\^5 - 
                78826945332807416173175361739872557594492928\ n\^6 + 
                29116524182105973357302709876476743402580224\ n\^7 - 
                8927492000761977667072475460893615194103808\ n\^8 + 
                2302232903403207964523593788467006510083840\ n\^9 - 
                504158261524484997867101220287402016952320\ n\^10 + 
                94410395503217098994086617072416545624928\ n\^11 - 
                15194138512772712985917457835158450678272\ n\^12 + 
                2108668782064667071101214313396810016080\ n\^13 - 
                252879071154799747680788567495464457280\ n\^14 + 
                26229573718142555132984695352023895129\ n\^15 - 
                2352911293903371864354195901136737536\ n\^16 + 
                182352745757054954182554439296191640\ n\^17 - 
                12186420346761381643635340680476160\ n\^18 + 
                700265304935937965108892308607900\ n\^19 - 
                34467140386037551875781648492800\ n\^20 + 
                1445907311205402465224799663240\ n\^21 - 
                51368692458413930960542815360\ n\^22 + 
                1532968638243331249244834550\ n\^23 - 
                38024131854502030171334400\ n\^24 + 
                773107841649432544655400\ n\^25 - 
                12644923945202646451200\ n\^26 + 
                162046238126135586300\ n\^27 - 1564776026108064000\ n\^28 + 
                10692606153537000\ n\^29 - 46038131092800\ n\^30 + 
                93827712825\ n\^31)\)/\((Product[
                  n - l, {l, 17, 
                    47}]\ n\^32)\)\ \[Delta]\^32 + \(1\/127575\) \((8\ \
\((\(-16336667371017377006955267689748564541440000\) + 
                    67168086282648564942100790784037218995404800\ n - 
                    132887503919154750832838399330899620129669120\ n\^2 + 
                    168427307304222497758369065694023823578365952\ n\^3 - 
                    153603118491263852378271070049732617159114752\ n\^4 + 
                    107330485466703053055683349085683960380588032\ n\^5 - 
                    59744978336820937723810451298611200241672192\ n\^6 + 
                    27195583323819371970319501010373945388986368\ n\^7 - 
                    10311694507067460706210439798914808223812864\ n\^8 + 
                    3300829406723030098068891501801401167735040\ n\^9 - 
                    900905705095331690413458139377108340484864\ n\^10 + 
                    211194737260026938542475669961556025038080\ n\^11 - 
                    42752697920697823389616481598886071498976\ n\^12 + 
                    7501886728737235199552066904348910729312\ n\^13 - 
                    1143920622109632788391261099447546322576\ n\^14 + 
                    151795606238881991047907884991729285920\ n\^15 - 
                    17537544265426660835247549560419150333\ n\^16 + 
                    1763458062135318649748078634669730121\ n\^17 - 
                    154152236609145667101034038300797688\ n\^18 + 
                    11692321488993661833163021268247000\ n\^19 - 
                    767489269364520161915657073147660\ n\^20 + 
                    43448737879760981853675119953500\ n\^21 - 
                    2112243196409190625480197699240\ n\^22 + 
                    87708834896464016408189601000\ n\^23 - 
                    3090094691458699366194335310\ n\^24 + 
                    91595482839410509470460950\ n\^25 - 
                    2259825409678905328768200\ n\^26 + 
                    45757525852593137860200\ n\^27 - 
                    746128341442112280300\ n\^28 + 
                    9541650518872371900\ n\^29 - 92021084131422600\ n\^30 + 
                    628476418092600\ n\^31 - 2706285599325\ n\^32 + 
                    5519277225\ n\^33)\))\)/\((Product[
                  n - l, {l, 15, 
                    47}]\ n\^34)\)\ \[Delta]\^34 + \(1\/3444525\) \((4\ \
\((\(-461419211334355542935403532470681719537664000\) + 
                    2347533047866962758896851350736968221804462080\ n - 
                    5758964888383811052768578809877141868276350976\ n\^2 + 
                    9070596436746973090249680733427961340662644736\ n\^3 - 
                    10303843334898148170260851620866182063968878592\ n\^4 + 
                    8990370323184573899371972429733662271371673600\ n\^5 - 
                    6265602931594203419035822623107234249213067264\ n\^6 + 
                    3580939731573089053801238092821898846072455168\ n\^7 - 
                    1709941359687900100549681971957001772357869056\ n\^8 + 
                    691567376697155241885217440574152172275711744\ n\^9 - 
                    239308764804772690105142659128558567685029888\ n\^10 + 
                    71391376902490583991684050224405739511798272\ n\^11 - 
                    18464668629707029434468940267345195662208320\ n\^12 + 
                    4157392534602534831320426564534686332545184\ n\^13 - 
                    817167350634023744149939775222622690729888\ n\^14 + 
                    140467692869856778111848795560732014254576\ n\^15 - 
                    21134106779988009876991768412780974406814\ n\^16 + 
                    2783226457831044927788062914625910900447\ n\^17 - 
                    320604692226469413747998210976747191454\ n\^18 + 
                    32259546205478255099556607208960312613\ n\^19 - 
                    2829782050448475920193577779853186008\ n\^20 + 
                    215839217561105898192494322264201660\ n\^21 - 
                    14269155436946809802575211662760760\ n\^22 + 
                    814465230633182004910435947105540\ n\^23 - 
                    39951101404489968611631357093540\ n\^24 + 
                    1674641206436088322921434202530\ n\^25 - 
                    59574771376578216932505417540\ n\^26 + 
                    1783337524917518477389170150\ n\^27 - 
                    44434063505568534446187000\ n\^28 + 
                    908588208064066381536300\ n\^29 - 
                    14960339067567010332600\ n\^30 + 
                    193160839885622878500\ n\^31 - 
                    1880544373815595950\ n\^32 + 12963142976189175\ n\^33 - 
                    56329743358350\ n\^34 + 
                    115904821725\ n\^35)\))\)/\((Product[
                  n - l, {l, 13, 
                    47}]\ n\^36)\)\ \[Delta]\^36 + \(1\/3444525\) \((8\ \
\((\(-23169117873638439779796117087270488506368000\) + 
                    150176232849887774032491475403143807720488960\ n - 
                    470306256089774099255083390032803557678252032\ n\^2 + 
                    947633344525799677056266898612105377382137856\ n\^3 - 
                    1380215690568245991019809025113030951867777024\ n\^4 + 
                    1547750984428784136164126806126690021896486912\ n\^5 - 
                    1389812505440490020465954351659247089009033216\ n\^6 + 
                    1026171224836132986355314090970407264534970368\ n\^7 - 
                    634838060578548331415951802278542149739345920\ n\^8 + 
                    333640407412326694481608758570419213495296512\ n\^9 - 
                    150503579273775444472774567872776938164543744\ n\^10 + 
                    58727542287428314916915920591059996138870528\ n\^11 - 
                    19938605591230497327032811633670782542980864\ n\^12 + 
                    5915198302097615670697189266750838134869184\ n\^13 - 
                    1538093187631585290323009184906785441765856\ n\^14 + 
                    351229929960062295999122053988133094117248\ n\^15 - 
                    70510618765921341049046766341190645473352\ n\^16 + 
                    12447412830984798203808654076052323988946\ n\^17 - 
                    1931337734233835492884163840948867313721\ n\^18 + 
                    263087953262473184018303182901217381705\ n\^19 - 
                    31409341351973707362346945293330475215\ n\^20 + 
                    3279057807840734006286239192632698141\ n\^21 - 
                    298519981339363340181837342885917316\ n\^22 + 
                    23622640210456106423275013858967780\ n\^23 - 
                    1618831987693106198587232543863740\ n\^24 + 
                    95663652961956441875386527396960\ n\^25 - 
                    4850989626605633701524120490830\ n\^26 + 
                    209866447924403828771184111630\ n\^27 - 
                    7692511589525530925955279090\ n\^28 + 
                    236858035683508310809687950\ n\^29 - 
                    6060405725292246759626580\ n\^30 + 
                    127056240097095535892820\ n\^31 - 
                    2141717394569020676100\ n\^32 + 
                    28269591331788818550\ n\^33 - 280990273700037825\ n\^34 + 
                    1975109666000625\ n\^35 - 8741663659575\ n\^36 + 
                    18300761325\ n\^37)\))\)/\((Product[
                  n - l, {l, 11, 
                    47}]\ n\^38)\)\ \[Delta]\^38 + \(1\/17222625\) \((2\ \
\((\(-4651197140168235449882971453947088207872000\) + 
                    40094061104494600917510388084244727296163840\ n - 
                    167333212556812121154746356865895042360803328\ n\^2 + 
                    450313446439615931469537557189144021632548864\ n\^3 - 
                    878012191086775236218054958825930767924723712\ n\^4 + 
                    1321291040706309905943650692332434101491204096\ n\^5 - 
                    1596338155192225770078106293134440692507082752\ n\^6 + 
                    1590207778537422178754591892181926459824766976\ n\^7 - 
                    1331149089445949418639493114374517308606558208\ n\^8 + 
                    949533280304304425911015260950195776420015104\ n\^9 - 
                    583258592542068711648287124230245566375459840\ n\^10 + 
                    310980226387533494055633052860080099015128320\ n\^11 - 
                    144789294446314761358701566196661433843535360\ n\^12 + 
                    59130964204933599711946179924851651429610880\ n\^13 - 
                    21250149174018282152309306783899825501191040\ n\^14 + 
                    6734478451408409031461786298499415576025120\ n\^15 - 
                    1884339151007825505355332004523256949739760\ n\^16 + 
                    465670356864375686585010309467036237706780\ n\^17 - 
                    101596459079448479583303007703602668671340\ n\^18 + 
                    19546323412997038016163200348201443588945\ n\^19 - 
                    3310226549392522354994182814725301663560\ n\^20 + 
                    492283598222931463933066340059697055930\ n\^21 - 
                    64101269839919925722419640309687478540\ n\^22 + 
                    7283604163352254441967343819919845645\ n\^23 - 
                    719506884574459194581803561992754560\ n\^24 + 
                    61544716802945067421583657818812000\ n\^25 - 
                    4539004535192205801267927809847000\ n\^26 + 
                    287314288965833433600384042491250\ n\^27 - 
                    15530910947991707521067868438000\ n\^28 + 
                    712843850495121535942889863500\ n\^29 - 
                    27593711325355365317737323000\ n\^30 + 
                    893384394051786894711011250\ n\^31 - 
                    23939159037095460440898000\ n\^32 + 
                    523657020275879441836500\ n\^33 - 
                    9178691605261266973500\ n\^34 + 
                    125591672094530536125\ n\^35 - 
                    1290424014578853000\ n\^36 + 9352360064990250\ n\^37 - 
                    42579771349500\ n\^38 + 
                    91503806625\ n\^39)\))\)/\((Product[
                  n - l, {l, 9, 
                    47}]\ n\^40)\)\ \[Delta]\^40 + \(1\/361675125\) \((8\ \((\
\(-7342685674289767274240914929141940224000\) + 
                    90073439220852152805661065470218107617280\ n - 
                    536737030298018846049819143465364363411456\ n\^2 + 
                    2059086090899103882596320938836549859016704\ n\^3 - 
                    5772347568574547608732909166204075240325120\ n\^4 + 
                    12449906807008583767959233815762392962826240\ n\^5 - 
                    21705683142795061255661885158657520945594368\ n\^6 + 
                    31236874035408338985607520397042951266107392\ n\^7 - 
                    37905032946629360613816488601121823965184000\ n\^8 + 
                    39357128538507647714213364474413049204510720\ n\^9 - 
                    35282470492018727969676885810920428237679616\ n\^10 + 
                    27587658802381128730320500275141930628911104\ n\^11 - 
                    18901568190878665664259928247033670532568320\ n\^12 + 
                    11414728015536725240175767825913176695668480\ n\^13 - 
                    6093134977023096446379849030920841331260800\ n\^14 + 
                    2882748581761159338447365240927596727155200\ n\^15 - 
                    1210457852697943555384868575384479474675360\ n\^16 + 
                    451356595899025655234750710834490640605040\ n\^17 - 
                    149423439352107591196241952641524008943900\ n\^18 + 
                    43870359127811053658488998438392413962000\ n\^19 - 
                    11401588660156114519320497342822933141825\ n\^20 + 
                    2615972757752406059661931124614401774825\ n\^21 - 
                    528016456979985036100105208489270671050\ n\^22 + 
                    93356629683071515970295222974297967150\ n\^23 - 
                    14386479258396400163866401971805168525\ n\^24 + 
                    1921630485183961138858059222000820365\ n\^25 - 
                    221206798568434550086746568992800160\ n\^26 + 
                    21823272717522455295388779171827400\ n\^27 - 
                    1835593243380710780150413139144850\ n\^28 + 
                    130995740319705507516072941549250\ n\^29 - 
                    7893809182231325673709351315500\ n\^30 + 
                    399621194371412396998780454100\ n\^31 - 
                    16895248162140877795248289650\ n\^32 + 
                    592146096199594212051641250\ n\^33 - 
                    17040123325906712396788500\ n\^34 + 
                    397468524705290859051000\ n\^35 - 
                    7382388248637412366125\ n\^36 + 
                    106443504752823055125\ n\^37 - 
                    1146812023215416250\ n\^38 + 8677305982248750\ n\^39 - 
                    41085209174625\ n\^40 + 
                    91503806625\ n\^41)\))\)/\((Product[
                  n - l, {l, 7, 
                    47}]\ n\^42)\)\ \[Delta]\^42 + \(1\/361675125\) \((4\ \((\
\(-9327752467729967894595593306112000\) - 
                    328179152856524998027642506449371791360\ n + 
                    71505757697096995270508612405665487388672\ n\^2 + 
                    397525739377247031463663382640300593774592\ n\^3 + 
                    929467592677124890662560269303533960953856\ n\^4 + 
                    1135655883182280479197919670966635276009472\ n\^5 + 
                    593948058070067094755196456007000285249536\ n\^6 - 
                    341811300557129021987641971546089756033024\ n\^7 - 
                    952193613028386816702703721167789580746752\ n\^8 - 
                    937726211925883616330869321792783794479104\ n\^9 - 
                    593372865529970536529914121178047739107328\ n\^10 - 
                    239394883214679826690057344958053511554048\ n\^11 - 
                    72481209158644354166016869918496409434624\ n\^12 + 
                    5605617735638191277371815475909105368832\ n\^13 - 
                    2846523242998788484612943600353987564800\ n\^14 + 
                    8851791632419621662927847030470245271680\ n\^15 - 
                    4177192316995785337717238208853157716800\ n\^16 + 
                    2933543324634244863117848344266672413760\ n\^17 - 
                    1748902015406998952423306558303836591800\ n\^18 + 
                    869162211908941991348818050006697296940\ n\^19 - 
                    402928683140911260451797280017188267250\ n\^20 + 
                    165769391233534026088306616652156995975\ n\^21 - 
                    60099233159743779657957536455931800950\ n\^22 + 
                    19399470997376067208274837732733708975\ n\^23 - 
                    5519523136609637628057197059319307750\ n\^24 + 
                    1370321017911209537133677405209733625\ n\^25 - 
                    295321570315560973513111054550613930\ n\^26 + 
                    54708443911839736490081156425115685\ n\^27 - 
                    8579762092024950928342909848544980\ n\^28 + 
                    1122709167735937914153662152611750\ n\^29 - 
                    121393100966860835774937175679100\ n\^30 + 
                    10789821398144562102799667709750\ n\^31 - 
                    786428243992748062908237653100\ n\^32 + 
                    46925032327298947413398819250\ n\^33 - 
                    2286911220409336264822089900\ n\^34 + 
                    90667630870299719857545750\ n\^35 - 
                    2904852037127850448364250\ n\^36 + 
                    74430887009245689139875\ n\^37 - 
                    1501476495443316960750\ n\^38 + 
                    23287807192603912875\ n\^39 - 267682723705356750\ n\^40 + 
                    2145706035661125\ n\^41 - 10697626847250\ n\^42 + 
                    24955583625\ n\^43)\))\)/\((Product[
                  n - l, {l, 5, 
                    47}]\ n\^44)\)\ \[Delta]\^44 + \(1\/361675125\) \((8\ \((\
\(-1590664021659353088000\) + 71711404013923040095765617786379158159360\ n - 
                    1399811150637840378046257644426375202865152\ n\^2 - 
                    8278051442008488471859483154341325162151936\ n\^3 - 
                    17799919349439934511378778218626975933661184\ n\^4 - 
                    16982788246444175391136681796540767307563008\ n\^5 - 
                    962174364094030931084126264745674900766720\ n\^6 + 
                    15861685841127225066593035724371916413730816\ n\^7 + 
                    18838315407599784715211658809887518035017728\ n\^8 + 
                    10550260232226666208939382079293070396194816\ n\^9 + 
                    2192153623689341484120014438606685034315776\ n\^10 - 
                    1015043912037318855274966816510852916291584\ n\^11 - 
                    895376400847561754296584992444138447299584\ n\^12 - 
                    238732758668393385762337328309175328526848\ n\^13 + 
                    20021893167562822823342777144303308329216\ n\^14 + 
                    31621461480760592395037738976094193068544\ n\^15 + 
                    7416845712133899357828778207780818591360\ n\^16 - 
                    574174609636361760548048441898317118400\ n\^17 - 
                    644827215401065029768988944348192799200\ n\^18 - 
                    95731289259163711104279355093634408680\ n\^19 + 
                    18100196025609978772778233780030431660\ n\^20 + 
                    7599867537141345174638672079535324070\ n\^21 + 
                    256963134147495435938141350192079325\ n\^22 - 
                    276901140819148775109223147980226225\ n\^23 - 
                    39604767159411127720641828356702775\ n\^24 + 
                    6259590265025022835693179537486975\ n\^25 + 
                    1560363567145054184033934665280315\ n\^26 + 
                    12036730532938436418362729778465\ n\^27 - 
                    90506470272287861764760473453005\ n\^28 + 
                    14924731981965976052904422516535\ n\^29 - 
                    3718356608325940925239586071710\ n\^30 + 
                    1484154625298752833065892897750\ n\^31 - 
                    375472971148657174266626778150\ n\^32 + 
                    60672414507872625660845578950\ n\^33 - 
                    6835365263410685754859773450\ n\^34 + 
                    567117983910178211367310650\ n\^35 - 
                    35757463834296633607771950\ n\^36 + 
                    1742589997240769039632500\ n\^37 - 
                    66095911950733513839375\ n\^38 + 
                    1948866075070976320875\ n\^39 - 
                    44257093773660565875\ n\^40 + 759434393610844875\ n\^41 - 
                    9523998661802625\ n\^42 + 82349447536125\ n\^43 - 
                    438711926625\ n\^44 + 1085025375\ n\^45)\))\)/\((Product[
                  n - l, {l, 3, 
                    47}]\ n\^46)\)\ \[Delta]\^46 + \
\((49340833832791751183995682248494495563776\/69615 + \
\(7279013788560357679859448770090034107080769536\ n\)\/2302516125 + \
\(41574305991734756445323358268316342788311482368\ n\^2\)\/14801889375 - \
\(20893914496268118279723249671266342475155898368\ n\^3\)\/2612098125 - \
\(2689758355134772637127741201909076339177029632\ n\^4\)\/120558375 - \
\(319255912852546300568877968398636596095614976\ n\^5\)\/14467005 - \
\(33904163350806298324978349510178885153436205056\ n\^6\)\/5425126875 + \
\(841107077886668554029934508112611693043330842624\ n\^7\)\/113927664375 + \
\(41489483089325255842358657697392982781067264\ n\^8\)\/4822335 + \
\(2174352704927597815777895849216779442654609408\ n\^9\)\/651015225 - \
\(1574382565262164132697115765925762779309965312\ n\^10\)\/5425126875 - \
\(13532919085834026184531917991016197898965282816\ n\^11\)\/16275380625 - \
\(341966237726364736409487781816306495769427968\ n\^12\)\/1085025375 - \
\(2991030937600601241972709022892558555305984\ n\^13\)\/465010875 + \
\(1770948582916194630934057134676812583266304\ n\^14\)\/51667875 + \
\(1019609635696014555834731384456435975139584\ n\^15\)\/93002175 + \
\(8662557377793361325547837054195689566208\ n\^16\)\/155003625 - \
\(52094683833151812062377811466988817449472\ n\^17\)\/66430125 - \
\(5280155590540379597965766133114874864768\ n\^18\)\/31000725 + \
\(212766262622031766577961514842192154576\ n\^19\)\/18600435 + \
\(35532785326759306018337518363340734016\ n\^20\)\/3444525 + \
\(96524069054817248244275743781857204712\ n\^21\)\/93002175 - \
\(1658593567827993518210487722168709688\ n\^22\)\/6200145 - \
\(6266501467796992122073935503522062897\ n\^23\)\/93002175 + \
\(519197500513259055297116104375136\ n\^24\)\/295245 + \
\(21625620135216273576695029572066316\ n\^25\)\/10333575 + \
\(1081575802949951903075850683771056\ n\^26\)\/10333575 - \
\(50582558154887243868433774306658\ n\^27\)\/1148175 - \
\(2134698963446032568548633708448\ n\^28\)\/492075 + \
\(516084606022430815146746913532\ n\^29\)\/688905 + \
\(7439223881269278493846371448\ n\^30\)\/76545 - \(6457967293689354715812221\ \
n\^31\)\/525 - \(582201927662180648575863616\ n\^32\)\/382725 + \
\(52903622526368476303672\ n\^33\)\/243 + \(17569510790894235720224\ \
n\^34\)\/1215 - \(4542557750635951701004\ n\^35\)\/1215 + \
\(216686462693480574848\ n\^36\)\/2835 + \(343062060217037613296\ \
n\^37\)\/8505 - \(7227558877834985144\ n\^38\)\/1215 + \(12484229819406917\ n\
\^39\)\/27 - \(1080856991448608\ n\^40\)\/45 + \(120528874462876\ \
n\^41\)\/135 - \(509570445296\ n\^42\)\/21 + \(1442925286\ n\^43\)\/3 - \
\(20374688\ n\^44\)\/3 + 64860\ n\^45 - 376\ n\^46 + 
                n\^47)\)/\((Product[
                  n - l, {l, 1, 47}]\ n\^48)\)\ \[Delta]\^48\)], "Input"],

Cell[BoxData[
    \(an[49, \[Delta]_] := \((1 + \(24\ \((\(-\(46\/3\)\) + \
n)\)\)\/\(\((\(-48\) + n)\)\ n\^2\)\ \[Delta]\^2 + \(92\ \((\(-450824\) + \
70810\ n - 3405\ n\^2 + 45\ n\^3)\)\)\/\(15\ \((\(-48\) + n)\)\ \((\(-47\) + \
n)\)\ \((\(-46\) + n)\)\ n\^4\)\ \[Delta]\^4 + \(2024\ \((\(-84588720\) + \
21654956\ n - 2110044\ n\^2 + 95845\ n\^3 - 1980\ n\^4 + 15\ n\^5)\)\)\/\(15\ \
\((\(-48\) + n)\)\ \((\(-47\) + n)\)\ \((\(-46\) + n)\)\ \((\(-45\) + n)\)\ \
\((\(-44\) + n)\)\ n\^6\)\ \[Delta]\^6 + \((3542\ \((\(-121768321920\) + 
                        44208922384\ n - 6644993964\ n\^2 + 531271496\ n\^3 - 
                        24156069\ n\^4 + 619395\ n\^5 - 8295\ n\^6 + 
                        45\ n\^7)\))\)/\((15\ \((\(-48\) + n)\)\ \((\(-47\) + 
                        n)\)\ \((\(-46\) + n)\)\ \((\(-45\) + 
                        n)\)\ \((\(-44\) + n)\)\ \((\(-43\) + 
                        n)\)\ \((\(-42\) + 
                        n)\)\ n\^8)\)\ \[Delta]\^8 + \((1288\ \
\((\(-324796559136000\) + 155737494108064\ n - 32328695393192\ n\^2 + 
                        3793675954772\ n\^3 - 275764345318\ n\^4 + 
                        12805277793\ n\^5 - 378284676\ n\^6 + 6849282\ n\^7 - 
                        69102\ n\^8 + 297\ n\^9)\))\)/\((9\ Product[
                      n - l, {l, 40, 
                        48}]\ n\^10)\)\ \[Delta]\^10 + \((12236\ \
\((\(-545156484194073600\) + 330832428216316032\ n - 
                        89358970666419392\ n\^2 + 14131935635457640\ n\^3 - 
                        1448540696895820\ n\^4 + 100656040316810\ n\^5 - 
                        4821280439745\ n\^6 + 158771411865\ n\^7 - 
                        3519298530\ n\^8 + 50034600\ n\^9 - 411345\ n\^10 + 
                        1485\ n\^11)\))\)/\((135\ Product[
                      n - l, {l, 38, 
                        48}]\ n\^12)\)\ \[Delta]\^12 + \((3496\ \
\((\(-448745482304317900800\) + 335250902000291135232\ n - 
                        113595409406353094528\ n\^2 + 
                        23057533919267983632\ n\^3 - 
                        3119637493944081152\ n\^4 + 
                        296255850715560120\ n\^5 - 20258839399994888\ n\^6 + 
                        1007506210784865\ n\^7 - 36370113844680\ n\^8 + 
                        940345189245\ n\^9 - 16925604696\ n\^10 + 
                        201008115\ n\^11 - 1413720\ n\^12 + 
                        4455\ n\^13)\))\)/\((45\ Product[
                      n - l, {l, 36, 
                        48}]\ n\^14)\)\ \[Delta]\^14 + \((437\ \
\((\(-5036872372230134970777600\) + 4546339234030601200822272\ n - 
                        1886660149026293797566208\ n\^2 + 
                        476600035824971618621312\ n\^3 - 
                        81794526049537519088080\ n\^4 + 
                        10079868032162476826096\ n\^5 - 
                        919376849829439262968\ n\^6 + 
                        63060974931103802576\ n\^7 - 
                        3273169161724177749\ n\^8 + 
                        128368001670601275\ n\^9 - 3769337972006145\ n\^10 + 
                        81359666900127\ n\^11 - 1250011259343\ n\^12 + 
                        12916276065\ n\^13 - 80354835\ n\^14 + 
                        227205\ n\^15)\))\)/\((135\ Product[
                      n - l, {l, 34, 
                        48}]\ n\^16)\)\ \[Delta]\^16 + \((368\ \
\((\(-16521384993558921027256320000\) + 17786314450399972438330306560\ n - 
                        8894403974249952223411395072\ n\^2 + 
                        2739841374543058208436540416\ n\^3 - 
                        581323786041562103165604064\ n\^4 + 
                        89999252909702047423148912\ n\^5 - 
                        10508475570403530428680048\ n\^6 + 
                        943450266935470481192936\ n\^7 - 
                        65818326378719269487758\ n\^8 + 
                        3582585806577532535583\ n\^9 - 
                        151950514610705549112\ n\^10 + 
                        4988903066211556404\ n\^11 - 
                        125192011657418244\ n\^12 + 2350888198577226\ n\^13 - 
                        31916614377384\ n\^14 + 295431026220\ n\^15 - 
                        1666321470\ n\^16 + 
                        4316895\ n\^17)\))\)/\((1215\ Product[
                      n - l, {l, 32, 
                        48}]\ n\^18)\)\ \[Delta]\^18 + \((184\ \
\((\(-32673137947138412273012598374400\) + 
                        41593342688124019910759179173888\ n - 
                        24792717075688562157211974985728\ n\^2 + 
                        9186544960565831919725284377088\ n\^3 - 
                        2369031592303310062295306322048\ n\^4 + 
                        451106341647092498841468266400\ n\^5 - 
                        65675323402382479566937611600\ n\^6 + 
                        7468959717199942388683312800\ n\^7 - 
                        672252295474847668552077600\ n\^8 + 
                        48234655263742783890662450\ n\^9 - 
                        2766438083213678699579625\ n\^10 + 
                        126680025836470617747225\ n\^11 - 
                        4608461876827475709900\ n\^12 + 
                        131957492004012331800\ n\^13 - 
                        2930262133194559350\ n\^14 + 
                        49322779355386350\ n\^15 - 607116457183500\ n\^16 + 
                        5146990739550\ n\^17 - 26829502425\ n\^18 + 
                        64753425\ n\^19)\))\)/\((6075\ Product[
                      n - l, {l, 30, 
                        48}]\ n\^20)\)\ \[Delta]\^20 + \(1\/18225\) \((112\ \
\((\(-19975189403610688312726146043084800\) + 
                        29910364634417328032458326820356096\ n - 
                        21105475383393350361870424277004288\ n\^2 + 
                        9324212071651996690561468716497920\ n\^3 - 
                        2890205464194635903568591060189440\ n\^4 + 
                        667572978543517175001125463666624\ n\^5 - 
                        119117575661254094013502655589312\ n\^6 + 
                        16799409401860309011382719470640\ n\^7 - 
                        1900436323969550841074862177840\ n\^8 + 
                        174039875658523855603635174500\ n\^9 - 
                        12968663418653674864827757300\ n\^10 + 
                        787728511019131008331269405\ n\^11 - 
                        38959796828686619652886980\ n\^12 + 
                        1562811525960920022017475\ n\^13 - 
                        50487301312706381495400\ n\^14 + 
                        1299299632726933321650\ n\^15 - 
                        26210576115266923800\ n\^16 + 
                        404639368029599850\ n\^17 - 4607544735353700\ n\^18 + 
                        36414314204625\ n\^19 - 178177878900\ n\^20 + 
                        406180575\ n\^21)\))\)/\((Product[
                      n - l, {l, 28, 
                        48}]\ n\^22)\)\ \ \[Delta]\^22 + \(1\/91125\) \((28\ \
\((\(-29953797836376950394327457826498150400\) + 
                        52628864264293836574307854544865067008\ n - 
                        43802258773724270261573721535648235520\ n\^2 + 
                        22957414390012774539336968617185300480\ n\^3 - 
                        8496646094151640249286800982802396160\ n\^4 + 
                        2360223595823640048644352782126593792\ n\^5 - 
                        510587100872903993334258690273234880\ n\^6 + 
                        88097375180461735495329271685831040\ n\^7 - 
                        12317671391425252153289241445898160\ n\^8 + 
                        1410378418559235799175792945210400\ n\^9 - 
                        133128308963064343720098257252900\ n\^10 + 
                        10397218555821814452235788711800\ n\^11 - 
                        672637771467796433519239872125\ n\^12 + 
                        36008366678710597268811297675\ n\^13 - 
                        1589947436012301056438877675\ n\^14 + 
                        57584278092357451936697625\ n\^15 - 
                        1696465829665221224202450\ n\^16 + 
                        40171249188462260904750\ n\^17 - 
                        751648423363656068250\ n\^18 + 
                        10841460101576354250\ n\^19 - 
                        116095833484455825\ n\^20 + 867998185572375\ n\^21 - 
                        4039465818375\ n\^22 + 
                        8800579125\ n\^23)\))\)/\((Product[
                      n - l, {l, 26, 
                        48}]\ n\^24)\)\ \[Delta]\^24 + \(1\/30375\) \((112\ \
\((\(-107648480225344836480288659802685440000\) + 
                        221984287156028713753169089001776742400\ n - 
                        217771505439513312674904673560199299072\ n\^2 + 
                        135173042745581531512675390464929538048\ n\^3 - 
                        59559432068262328069697247181469112320\ n\^4 + 
                        19811201302917300274881275449470876160\ n\^5 - 
                        5165097725731285044078408051051532928\ n\^6 + 
                        1081766475812953159414221189491660352\ n\^7 - 
                        185066729855025435808031433434147360\ n\^8 + 
                        26159978388018299092791698575815440\ n\^9 - 
                        3079006427646243357624173338158520\ n\^10 + 
                        303227017185777855739641627915500\ n\^11 - 
                        25052087588669706310355100452350\ n\^12 + 
                        1737552206533714375589978029425\ n\^13 - 
                        101063435471517927317730208300\ n\^14 + 
                        4916118645171037655572575550\ n\^15 - 
                        199092554873404773261490650\ n\^16 + 
                        6668467168846098457247175\ n\^17 - 
                        183039216050401608031200\ n\^18 + 
                        4065422302445036940000\ n\^19 - 
                        71785734850219871250\ n\^20 + 
                        982523807483756175\ n\^21 - 
                        10034205674456700\ n\^22 + 71874555369750\ n\^23 - 
                        321785277750\ n\^24 + 
                        676967625\ n\^25)\))\)/\((Product[
                      n - l, {l, 24, 
                        48}]\ n\^26)\)\ \[Delta]\^26 + \(1\/91125\) \((88\ \
\((\(-9542266765650898045443685086469816320000\) + 
                        23162762467871600479805415656179630080000\ n - 
                        26844281092816155335182261662832731881472\ n\^2 + 
                        19761981833726784487957694289363932971008\ n\^3 - 
                        10371812487328312210572515946148746002432\ n\^4 + 
                        4128952413292509088173454073272842682368\ n\^5 - 
                        1295101714753532513342222738524257440768\ n\^6 + 
                        328217802766509703114002549016112924032\ n\^7 - 
                        68380426254125920133811434854689356608\ n\^8 + 
                        11854531274711624852508424943446771232\ n\^9 - 
                        1724663484003602044821988958304175760\ n\^10 + 
                        211782436212729780353888601829119960\ n\^11 - 
                        22029641471860673706612496474504060\ n\^12 + 
                        1944716152461565616058929086251350\ n\^13 - 
                        145738347596273421657038158925375\ n\^14 + 
                        9261806074867268468154682590775\ n\^15 - 
                        497936632951275536985538330850\ n\^16 + 
                        22560775001788988424870009600\ n\^17 - 
                        856833220631694272216857425\ n\^18 + 
                        27078903342020017611047925\ n\^19 - 
                        705199060052925790552200\ n\^20 + 
                        14935293053018741209950\ n\^21 - 
                        252620898112626231825\ n\^22 + 
                        3325857405112303425\ n\^23 - 
                        32795838034227450\ n\^24 + 227606444383500\ n\^25 - 
                        990403635375\ n\^26 + 
                        2030902875\ n\^27)\))\)/\((Product[
                      n - l, {l, 22, 
                        48}]\ n\^28)\)\ \[Delta]\^28 + \(1\/54675\) \((16\ \
\((\(-359956964557685824414667635554716221440000\) + 
                        1034680957871822759990826601132890311884800\ n - 
                        1424305205587370349886791293504980537835520\ n\^2 + 
                        1249545109943310880374177586877584036528128\ n\^3 - 
                        784352782935224695416651433164488683094016\ n\^4 + 
                        374923181617442557474202846533087383658496\ n\^5 - 
                        141815578606394616600595240479438429761536\ n\^6 + 
                        43546380624040731697762792828426898969344\ n\^7 - 
                        11049548358061327854318704949747858142208\ n\^8 + 
                        2346368720640298112178609518126867317248\ n\^9 - 
                        420765842165967930052528183999974974208\ n\^10 + 
                        64128719249380870040704335945797453728\ n\^11 - 
                        8342743268632576628410937507377597376\ n\^12 + 
                        928876938206319221723923726326775856\ n\^13 - 
                        88621110180596115672386713551379936\ n\^14 + 
                        7245149395838920581880342911631275\ n\^15 - 
                        506992328270651260572309611588400\ n\^16 + 
                        30299961857174996433917489127075\ n\^17 - 
                        1541454833924799177481364467200\ n\^18 + 
                        66450665184379673555166783975\ n\^19 - 
                        2412980278824898247822557200\ n\^20 + 
                        73234007794634304169126575\ n\^21 - 
                        1838865096866750576738400\ n\^22 + 
                        37686304038279307521825\ n\^23 - 
                        618879596892486930000\ n\^24 + 
                        7934443631869379625\ n\^25 - 
                        76401279377438400\ n\^26 + 519065332649325\ n\^27 - 
                        2216121217200\ n\^28 + 
                        4467986325\ n\^29)\))\)/\((Product[
                      n - l, {l, 20, 
                        48}]\ n\^30)\)\ \[Delta]\^30 + \(1\/309825\) \
\((\(-162488004300009490760452757346460373090304000\) + 
                    558407646882600437672776760201775059702906880\ n - 
                    921412813626347003259267315255685680533078016\ n\^2 + 
                    971703826116466382745791934665961220913233920\ n\^3 - 
                    735446503670399841887896693950522576518184960\ n\^4 + 
                    425284923986831467937075865152028759678189568\ n\^5 - 
                    195310620315824278191627647663451508521099264\ n\^6 + 
                    73101075846142648646581148694582690195263488\ n\^7 - 
                    22706274582614960706374930896541287424990976\ n\^8 + 
                    5930041877639744551828850753484547377512704\ n\^9 - 
                    1314561789337439070937587567919387257231360\ n\^10 + 
                    249057027804626491032815500715915116014080\ n\^11 - 
                    40524403433386467499359140106963027247008\ n\^12 + 
                    5681151983769206755811089979476691163488\ n\^13 - 
                    687505520536638329612875590843056529360\ n\^14 + 
                    71871038816381743823423203001404841312\ n\^15 - 
                    6488522077955208675727602611822853471\ n\^16 + 
                    505271085220992736167090586056879345\ n\^17 - 
                    33867133005376433870521886959601895\ n\^18 + 
                    1948096440054020903139149334784425\ n\^19 - 
                    95787608373014178831691452446475\ n\^20 + 
                    4005784670884870911825362419845\ n\^21 - 
                    141570646203086589373571762595\ n\^22 + 
                    4194088495319179399868736525\ n\^23 - 
                    103069391010959631081520125\ n\^24 + 
                    2072337060496642917023475\ n\^25 - 
                    33460050902338202390325\ n\^26 + 
                    422611338387363169275\ n\^27 - 
                    4016167056478474425\ n\^28 + 26973032384640375\ n\^29 - 
                    114009607055025\ n\^30 + 
                    227867302575\ n\^31)\)/\((Product[
                      n - l, {l, 18, 
                        48}]\ n\^32)\)\ \[Delta]\^32 + \(1\/4647375\) \((8\ \
\((\(-555446690614590818236479101451451194408960000\) + 
                        2314690897138218326153452754411062618698547200\ n - 
                        4642081049709869933570657595443344751890268160\ n\^2 \
+ 5964569053549027769780456607072217855495766016\ n\^3 - 
                        5514851983790947235603756082411524536685690880\ n\^4 \
+ 3906974986319094461235804766591942077553377280\ n\^5 - 
                        2204971938937550257744969770042616348425666560\ n\^6 \
+ 1017570886046741204372023604081381905768824832\ n\^7 - 
                        391126245608219079450554708695366583953533440\ n\^8 + 
                        126898537048732911847345601761029580161736960\ n\^9 - 
                        35095307193919014846572802737002647090152960\ n\^10 + 
                        8333639438942219740764905445289181232374528\ n\^11 - 
                        1708010711809354222239572650098405582454720\ n\^12 + 
                        303253106624348898310273934173259775363680\ n\^13 - 
                        46751954029528760297401866006507971668000\ n\^14 + 
                        6266334635671105418624917339153714650224\ n\^15 - 
                        730410614282350386959630433042233740810\ n\^16 + 
                        73995882134066130501976469515914697905\ n\^17 - 
                        6506425714108351960159345081631592720\ n\^18 + 
                        495519310844797122960959583434863800\ n\^19 - 
                        32594083766427155332692094519303800\ n\^20 + 
                        1845143089232403726895128558342300\ n\^21 - 
                        89500555911686032061479668898800\ n\^22 + 
                        3699845149193109037998883117800\ n\^23 - 
                        129482250151108304118291702300\ n\^24 + 
                        3804358768695626989540299750\ n\^25 - 
                        92847262158242615292073200\ n\^26 + 
                        1856180337697661591781000\ n\^27 - 
                        29831646880202578587000\ n\^28 + 
                        375409626592802125500\ n\^29 - 
                        3557702310624514800\ n\^30 + 
                        23846357894337000\ n\^31 - 100663731902250\ n\^32 + 
                        201059384625\ n\^33)\))\)/\((Product[
                      n - l, {l, 16, 
                        48}]\ n\^34)\)\ \[Delta]\^34 + \(1\/543742875\) \((28\
\ \((\(-9605052970633523546818604145308068447518720000\) + 
                        49532934169444206991690219909032045569271398400\ n - 
                        123188546224478718151526753737096603053305364480\ \
n\^2 + 196728072126501417101164190216224801373741383680\ n\^3 - 
                        226615478549757667057680193619791331687051821056\ \
n\^4 + 200528131203710446746911866878360696955097186304\ n\^5 - 
                        141744287770610717845809615984384909297698078720\ \
n\^6 + 82169259713722901841832325170019882886911672320\ n\^7 - 
                        39798941652726083858355672029408214238585751552\ n\^8 \
+ 16326394105267412761450225762174793429449558528\ n\^9 - 
                        5729825001413567881438000009506910279017002240\ n\^10 \
+ 1733343378803574909807631036871825211956151040\ n\^11 - 
                        454491348046897048042113392898697983755719168\ n\^12 \
+ 103702854540507336843805521149994025571586752\ n\^13 - 
                        20646555021805011625805993252243472407920480\ n\^14 + 
                        3592452832716861143012661902462660326855040\ n\^15 - 
                        546645372768336287918766250962924111948664\ n\^16 + 
                        72729928969044045299281584035593841303066\ n\^17 - 
                        8452983129879245863101706363278002182605\ n\^18 + 
                        856836203861341101320736003331580484045\ n\^19 - 
                        75580120758740234988341404737164401560\ n\^20 + 
                        5785167117584883747800943003113571600\ n\^21 - 
                        382955552268948244191512642711402700\ n\^22 + 
                        21835501512467330310923987893849500\ n\^23 - 
                        1067350716366558121654983792365400\ n\^24 + 
                        44477031587453036586414452297700\ n\^25 - 
                        1569231543774115516270020850350\ n\^26 + 
                        46482821195052926330202505950\ n\^27 - 
                        1143660925469661301172269800\ n\^28 + 
                        23047990427829066010740000\ n\^29 - 
                        373365252350341811059500\ n\^30 + 
                        4735439115175038570300\ n\^31 - 
                        45224553747174001200\ n\^32 + 
                        305440168390607250\ n\^33 - 1299044684062125\ n\^34 + 
                        2613772000125\ n\^35)\))\)/\((Product[
                      n - l, {l, 14, 
                        48}]\ n\^36)\)\ \[Delta]\^36 + \(1\/543742875\) \((56\
\ \((\(-474988409097782485281534496872613910937600000\) + 
                        3120874832121957991989694773567336933752832000\ n - 
                        9909172546274934047585389040973093434661273600\ n\^2 \
+ 20246839929991981336995427383658922957120471040\ n\^3 - 
                        29908938124277379900251626359350184927348916224\ n\^4 \
+ 34022484564747173778549283818667434328501518336\ n\^5 - 
                        30995691147818730696376647066128355215577841664\ n\^6 \
+ 23222452454365391165659179084210000812103991296\ n\^7 - 
                        14579701699377341852811498600733217540418981888\ n\^8 \
+ 7776863587083454617395397436227556855721321472\ n\^9 - 
                        3560739262502216552614755167976395510562444288\ n\^10 \
+ 1410295177410471235404660225973001536798071552\ n\^11 - 
                        485980862267694191959718062607030027885768192\ n\^12 \
+ 146318065070665297919422898389950741717333888\ n\^13 - 
                        38603011631132378978184231690854898470777472\ n\^14 + 
                        8941126958530817481139970056164484420831968\ n\^15 - 
                        1819714910086879364145462080114581555852176\ n\^16 + 
                        325447217399400232121347664789434940294484\ n\^17 - 
                        51111577288710954315299171943079965960356\ n\^18 + 
                        7039059160498920588187339149979434253119\ n\^19 - 
                        848379329916462994712768193201005712420\ n\^20 + 
                        89253729194002343877034229563870853445\ n\^21 - 
                        8171274842121066775042789251733738320\ n\^22 + 
                        648717899359199345245097338585355100\ n\^23 - 
                        44485501256561088099704963308143600\ n\^24 + 
                        2623459914929906513598197586275100\ n\^25 - 
                        132395658512480085205732160129400\ n\^26 + 
                        5684982130963551531808094342850\ n\^27 - 
                        206289269986134575802242935800\ n\^28 + 
                        6272987918604004133802530550\ n\^29 - 
                        158165390336984745795709200\ n\^30 + 
                        3261158454765545317140300\ n\^31 - 
                        53969120755730204824800\ n\^32 + 
                        698307560886784048200\ n\^33 - 
                        6795000177584919300\ n\^34 + 
                        46705767004128375\ n\^35 - 201948278746500\ n\^36 + 
                        412700842125\ n\^37)\))\)/\((Product[
                      n - l, {l, 12, 
                        48}]\ n\^38)\)\ \[Delta]\^38 + \(1\/1631228625\) \
\((14\ \((\(-55940928869506396431245534221622122119168000\) + 
                        488844658323363159757526851726308180712488960\ n - 
                        2068708811468941941242708472485255706902003712\ n\^2 \
+ 5645897067948516353845247113878485517710917632\ n\^3 - 
                        11166955088448576782727426415523998474344333312\ n\^4 \
+ 17049762628147652271192694117548176756343570432\ n\^5 - 
                        20904896268586318704113663860414870410335879168\ n\^6 \
+ 21137375831191035356316261091247603678466408448\ n\^7 - 
                        17964203737513336515961732674224191410422611968\ n\^8 \
+ 13012096770924512114383369302707976562149715968\ n\^9 - 
                        8117986740094797460205540327988039099831198720\ n\^10 \
+ 4396783065213551109068785048229962505983211520\ n\^11 - 
                        2079804635116326531166110761281269052841573120\ n\^12 \
+ 863032863485572839387599053030570394892102400\ n\^13 - 
                        315157188290508764193943461777275843639963520\ n\^14 \
+ 101488146740525256953334528189262382050974720\ n\^15 - 
                        28851651429769260602356571645817903301857120\ n\^16 + 
                        7242536530973830917022553189140669821406800\ n\^17 - 
                        1604427634599735011847069779206030197446420\ n\^18 + 
                        313237389259571349545027866311647673587320\ n\^19 - 
                        53784029708618856950957272098405238142895\ n\^20 + 
                        8099779357533797529053854829734571438025\ n\^21 - 
                        1066325715760665877074005721652378558845\ n\^22 + 
                        122249081624050977445764454111062944895\ n\^23 - 
                        12154161978269465670656950536479897820\ n\^24 + 
                        1043313227500464003966285890999830500\ n\^25 - 
                        76973273783365652847998675424157500\ n\^26 + 
                        4857990129458112605587397573161500\ n\^27 - 
                        260968974603224566748959741673250\ n\^28 + 
                        11866241920439901226764496272750\ n\^29 - 
                        453722387956053831716224119750\ n\^30 + 
                        14472283380752914434306839250\ n\^31 - 
                        381167579371280065521943500\ n\^32 + 
                        8178707250470131217914500\ n\^33 - 
                        140377608600767859321000\ n\^34 + 
                        1878116220643594288500\ n\^35 - 
                        18845554884329262375\ n\^36 + 
                        133252710338372625\ n\^37 - 591400306765125\ n\^38 + 
                        1238102526375\ n\^39)\))\)/\((Product[
                      n - l, {l, 10, 
                        48}]\ n\^40)\)\ \[Delta]\^40 + \(1\/11418600375\) \
\((8\ \((\(-198702065389963906237621493796779851776000\) + 
                        5482127581273654007659238001016541250846720\ n + 
                        6364022785519812453532401016920628764082176\ n\^2 + 
                        128256083758449680392760494741137597589880832\ n\^3 - 
                        21923945434725966436989805736151088606740480\ n\^4 + 
                        565991433913744831284263158869443150421688320\ n\^5 - 
                        424457214760905987448652363961733059958013952\ n\^6 + 
                        1110759939592225994227846119063687748180770816\ n\^7 \
- 1041086916179716944395064387770686134920806400\ n\^8 + 
                        1272617447026252900767324553965849437051084800\ n\^9 \
- 1085246124333185046851575292957563244225624064\ n\^10 + 
                        887417893475335133182543451829855538417523712\ n\^11 \
- 611800584786606639504190329113285568673466880\ n\^12 + 
                        376889395903951789747477221742599224671722240\ n\^13 \
- 204577651853427560254036896315038347906338560\ n\^14 + 
                        98462967281044022660553635926415194725239680\ n\^15 - 
                        42089220384485326736238640896350858479237440\ n\^16 + 
                        15974505144919283884050602485205103786657600\ n\^17 - 
                        5384134950360944167073799369431852037231960\ n\^18 + 
                        1609453834915627817333124579418579809538380\ n\^19 - 
                        425811033387186072658861554376646033634050\ n\^20 + 
                        99428769237203416285903880127658010244835\ n\^21 - 
                        20412843605984193102180740054212436913660\ n\^22 + 
                        3667317692705135344730173974624115503630\ n\^23 - 
                        573395822974783308123339256915497191250\ n\^24 + 
                        77536341970317729777674402264300650335\ n\^25 - 
                        9008055356757008471339280753077246880\ n\^26 + 
                        893448026363419948586316501840999600\ n\^27 - 
                        75222520260004491141669703848692100\ n\^28 + 
                        5349322256536705414205177522241750\ n\^29 - 
                        319832865654794098632450727029000\ n\^30 + 
                        16001798977831329870465858408900\ n\^31 - 
                        666293315407051307485614822900\ n\^32 + 
                        22931161525935876600348711750\ n\^33 - 
                        646386239498713426265553000\ n\^34 + 
                        14738767935887467316344500\ n\^35 - 
                        267164677547339362040250\ n\^36 + 
                        3754514991822662442375\ n\^37 - 
                        39384950956644793500\ n\^38 + 
                        289920965923338750\ n\^39 - 1334674523432250\ n\^40 + 
                        2888905894875\ n\^41)\))\)/\((Product[
                      n - l, {l, 8, 
                        48}]\ n\^42)\)\ \[Delta]\^42 + \(1\/57093001875\) \
\((4\ \((\(-1177961883067613088403214926086144000\) - 
                        1517503369526321200622391153233533182746296320\ n - 
                        10255072618012347841544041936324172085372911616\ n\^2 \
- 32015379739707008003879090811135631506863554560\ n\^3 - 
                        61443718458618678028315480488387171107576217600\ n\^4 \
- 81264231259794272715261999971885118314313154560\ n\^5 - 
                        78528031012627627003190149680821277606719520768\ n\^6 \
- 57178818905784141962569588956534242064589127680\ n\^7 - 
                        31727292875715640964817458126751746549211463680\ n\^8 \
- 13276750743155724296483169469976385234873712640\ n\^9 - 
                        3981475267552847875087443149082062228289110016\ n\^10 \
- 698383028652971565389722356964378135387637760\ n\^11 + 
                        24360288383129658301275476149804858812103680\ n\^12 + 
                        62804607900773165744865262617110477584340480\ n\^13 + 
                        18603243040964855649985578066882793869369600\ n\^14 + 
                        3713992757714893242459583129547401227174400\ n\^15 - 
                        1054750060740124873682421478937012411011200\ n\^16 + 
                        282736847949566637009927122998116802977600\ n\^17 - 
                        329551685554392200854693512017830699495200\ n\^18 + 
                        152932773991892502482322365943626818326200\ n\^19 - 
                        69885696069233315473565716659347422972500\ n\^20 + 
                        30248445514194053565978331206460184253550\ n\^21 - 
                        11148194870482980927652161689863398700875\ n\^22 + 
                        3661343223496319724629674550320935085875\ n\^23 - 
                        1068508988721598042930527967335962927550\ n\^24 + 
                        271299796237778174376059812280602769640\ n\^25 - 
                        59672300544384015986929081109512482975\ n\^26 + 
                        11291458601635026131562910923511746675\ n\^27 - 
                        1805825571691667815138747906781791200\ n\^28 + 
                        239572192860219576714305980948780500\ n\^29 - 
                        26050951498064247490323923205711750\ n\^30 + 
                        2309742586702466650625768423295750\ n\^31 - 
                        166740872714633853019354242226500\ n\^32 + 
                        9797699338986528589026118257000\ n\^33 - 
                        468126895977145118075911935750\ n\^34 + 
                        18133668642693251993297793750\ n\^35 - 
                        566203696133024785959805500\ n\^36 + 
                        14112469882763675117808750\ n\^37 - 
                        276553359269680329939375\ n\^38 + 
                        4162755734226514254375\ n\^39 - 
                        46406438309905332750\ n\^40 + 
                        360619496579160000\ n\^41 - 1742535510226875\ n\^42 + 
                        3939417129375\ n\^43)\))\)/\((Product[
                      n - l, {l, 6, 
                        48}]\ n\^44)\)\ \[Delta]\^44 + \(1\/171279005625\) \
\((8\ \((\(-502195355409595760640000\) + 
                        60721117335373326683749390334846895515290828800\ n + 
                        382797461304021561518917931516930322010818478080\ \
n\^2 + 1098401476732982856561864138133410866578788974592\ n\^3 + 
                        1900889927684873632371222523202888129184490586112\ \
n\^4 + 2208505264311789191178598845383172889441940275200\ n\^5 + 
                        
                        1802912061865768511237464094590427012681800089600\ \
n\^6 + 1038110411303245925875756720050725392989323001856\ n\^7 + 
                        397272220215263593891955768019086529720288280576\ \
n\^8 + 73355271862420144787087124845796066100319682560\ n\^9 - 
                        17307259746348662541778234734874508609509949440\ \
n\^10 - 17418812023415764024634513020274214294571266048\ n\^11 - 
                        5543568318664197297497214032292719985315545088\ n\^12 \
- 458415427731948932700396672431192833858549760\ n\^13 + 
                        304716057988237525550525977935845933415331840\ n\^14 \
+ 125878426832590391551849703447530570442535680\ n\^15 + 
                        14081894287254289030345069505920287111680000\ n\^16 - 
                        4020230239920216591313950622250250996115200\ n\^17 - 
                        1630292582157861326439886984513889899017600\ n\^18 - 
                        123680640994257884376883728287559212219600\ n\^19 + 
                        50511286201336325177211705823057422918400\ n\^20 + 
                        12857252567077896808148208364657550985800\ n\^21 - 
                        114753827997354900912047086396729984600\ n\^22 - 
                        456363570025922562270911836273153547475\ n\^23 - 
                        44573259599514628544932670077365315000\ n\^24 + 
                        9781217842694563350228348353931680625\ n\^25 + 
                        1896280657180442626552796776221520920\ n\^26 - 
                        86501650069111984829939722360532805\ n\^27 - 
                        78325722122235226549856534551926600\ n\^28 + 
                        9906449772417463931042758705280775\ n\^29 - 
                        1708947613793637010897323331129200\ n\^30 + 
                        911176575322622465098477051157250\ n\^31 - 
                        255295889348984882751522020670000\ n\^32 + 
                        42070789164521841434138024210250\ n\^33 - 
                        4690788946259444105013864018000\ n\^34 + 
                        380183068396658690435878719750\ n\^35 - 
                        23267414057480213758613658000\ n\^36 + 
                        1096963206093098032308369750\ n\^37 - 
                        40181299649637332725539000\ n\^38 + 
                        1143150592545746650490625\ n\^39 - 
                        25039326856633104015000\ n\^40 + 
                        414414082304108011125\ n\^41 - 
                        5013521841365037000\ n\^42 + 
                        41830729334769375\ n\^43 - 215126431065000\ n\^44 + 
                        513837016875\ n\^45)\))\)/\((Product[
                      n - l, {l, 4, 
                        
                        48}]\ n\^46)\)\ \[Delta]\^46 + \(1\/513837016875\) \
\((n\ \((\(-17845352244079185708440536376684527744840630272000\) - 
                        97441368021986696937703608677619050705768845148160\ n \
- 229420677139025142232581747620308807245185446576128\ n\^2 - 
                        298698757964390921717487849046046832971444782104576\ \
n\^3 - 220516136267859374155277720400354282898909997039616\ n\^4 - 
                        67435527460878805971688400018104344479900626845696\ n\
\^5 + 31992830934710263226831759504930284191749637144576\ n\^6 + 
                        43991853023666722175067004445473557636607206490112\ n\
\^7 + 18994214968830399417619155471113278571524815060992\ n\^8 + 
                        1311223569039197687734235544814675154276849876992\ \
n\^9 - 2465785466842318196085255919256442943580690874368\ n\^10 - 
                        1165349567861371208873111953474208219899198058496\ \
n\^11 - 134121641130060350385650168649394189110122704896\ n\^12 + 
                        69950305448767230332975621964001187225628698624\ \
n\^13 + 30595104340711370594592852781463698767077703680\ n\^14 + 
                        2590051304627063166946442487433260830704741120\ n\^15 \
- 1342002961151591090060407283440379278140888320\ n\^16 - 
                        408119051573347325228678116767191842169644800\ n\^17 \
- 6447211816046073588277114697926031810505600\ n\^18 + 
                        16720917904851300073895662329711820204266800\ n\^19 + 
                        2572920354430045705020461900363819081798000\ n\^20 - 
                        269812422181656871571573147078573568699800\ n\^21 - 
                        110187670587556735207497470997081515586800\ n\^22 - 
                        2486325063815407846582950656388082026075\ n\^23 + 
                        2679473582057632710742361446099718747925\ n\^24 + 
                        236581398561565465881477274694038006665\ n\^25 - 
                        46000360708402098478553060193003114135\ n\^26 - 
                        6673057087651291352613510827779749885\ n\^27 + 
                        662982983561614128881858747272503315\ n\^28 + 
                        126740890107920892402617039859740175\ n\^29 - 
                        10110829463820614586485960506672425\ n\^30 - 
                        1827483834402198505742518053967950\ n\^31 + 
                        183800883512820271331352651455250\ n\^32 + 
                        17697424020660550975621247048250\ n\^33 - 
                        3293624497598459350033644231750\ n\^34 + 
                        23823189749288024309409945750\ n\^35 + 
                        36544632584286879383637237750\ n\^36 - 
                        4782443762350705700902448250\ n\^37 + 
                        345472614339695913891570750\ n\^38 - 
                        16901749491847248876222375\ n\^39 + 
                        595608122487657413759625\ n\^40 - 
                        15410536829591614585875\ n\^41 + 
                        291658181557131514125\ n\^42 - 
                        3941285200977749625\ n\^43 + 
                        36089000322204375\ n\^44 - 200910273598125\ n\^45 + 
                        513837016875\ n\^46)\))\)/\((Product[
                      n - l, {l, 2, 
                        48}]\ n\^48)\)\ \[Delta]\^48)\) \@\(1 + \
\((\[Delta]/n)\)\^2\)\)], "Input"],

Cell[CellGroupData[{

Cell["The above coefficients without the square root", "Subsubsection",
  FontSize->16],

Cell[CellGroupData[{

Cell[BoxData[
    \(am[k_, \[Delta]_] = 
      an[k, \[Delta]]/\((1 + \((\[Delta]/n)\)\^2)\)^\((\((k - 
                  2  Floor[k/2])\)/2)\)\)], "Input",
  FontSize->14],

Cell[BoxData[
    \(\((1 + \[Delta]\^2\/n\^2)\)\^\(1\/2\ \((\(-k\) + 2\ Floor[k\/2])\)\)\ \
an[k, \[Delta]]\)], "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Recursive equations for solving the coefficients", "Section",
  FontSize->16],

Cell["\<\
Separate and remove the eigenvalue, then proceed in decreasing powers of  x\
\>", "Text",
  FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(z\^n\)\(:\)\)\)], "Subsection",
  FontSize->15],

Cell[BoxData[
    \(\[Lambda]\_n\%\((\[Delta])\)\ \(\[Alpha]\_\(n - 
            m\)\%\((n)\)\) \((L\_\(n - m\)\%\((n)\)/
          L\_n\%\((n)\))\)\)], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(z\^\(n - 1\)\)\(:\)\)\)], "Subsection",
  FontSize->15],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\[Delta]\^2\) \((\(-Cof[n, 0, 1]\) \((\(-1\)/n)\) - 
          Cof[n, 0, 0])\)\)], "Input",
  FontSize->14],

Cell[BoxData[
    \(0\)], "Output",
  FontSize->14]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(z\^\(n - 2\)\)\(:\)\)\)], "Subsection",
  FontSize->15],

Cell[CellGroupData[{

Cell[BoxData[
    \(Collect[
      Simplify[Sum[\[Delta]\^\(0 - k\)\ Cof[n, k, 2 - k]\ am[
                k, \[Delta]], {k, 0, 1, 2}] + \ 
          am[1, \[Delta]] \((Cof[n, 1, 1] \((\(-1\)/n)\) + 
                Cof[n, 1, 0])\)], \[Delta]]\)], "Input"],

Cell[BoxData[
    \(0\)], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(z\^\(n - 3\)\)\(:\)\)\)], "Subsection",
  FontSize->15],

Cell[CellGroupData[{

Cell[BoxData[
    \(Collect[
      Simplify[Sum[\[Delta]\^\(2 - k\)\ Cof[n, k, 3 - k]\ am[
                k, \[Delta]] \((\(-1\)/n)\), {k, 0, 1, 2}] + \ 
          Sum[\[Delta]\^\(1 - k\)\ Cof[n, k, 3 - k]\ am[
                k, \[Delta]] \((1 + \((\[Delta]/n)\)\^2)\), {k, 1, 1, 2}] + 
          am[2, \[Delta]] \((Cof[n, 2, 1] \((\(-1\)/n)\) + 
                Cof[n, 2, 0])\)], \[Delta]]\)], "Input"],

Cell[BoxData[
    \(0\)], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generally true for orders    ( am[2,_]  ->  am[47,_])", "Subsection"],

Cell["\<\
These are the equations that must be solved, and have been solved \
recursively. By inserting the known general forms of the coefficients into \
the equations the simplification can proceed much further in with respect to \
the powers of z\
\>", "Text",
  FontSize->16],

Cell[CellGroupData[{

Cell["Largest   am[l,-- ]    even   l", "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
    \(Simplify[
      Table[Collect[
          Simplify[
            Sum[\[Delta]\^\(l - 1 - k\)\ Cof[n, k, l - k]\ am[
                      k, \[Delta]], {k, 0, l - 2, 2}] \((\(-1\)/n)\) + \ 
              Sum[\[Delta]\^\(l - 2 - k\)\ Cof[n, k, l - k]\ am[
                      k, \[Delta]], {k, 1, l - 2, 
                    2}] \((1 + \((\[Delta]/n)\)\^2)\) + 
              am[l - 1, \[Delta]] \((Cof[n, l - 1, 1] \((\(-1\)/n)\) + 
                    Cof[n, l - 1, 0])\)], \[Delta]], {l, 3, 47, 
          2}]]\)], "Input"],

Cell[BoxData[
    \({0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Simplify[
      Table[Collect[
          Simplify[
            Sum[\[Delta]\^\(l - 1 - k\)\ Cof[n, k, l - k]\ am[
                      k, \[Delta]], {k, 0, l - 2, 2}] \((\(-1\)/n)\) + \ 
              Sum[\[Delta]\^\(l - 2 - k\)\ Cof[n, k, l - k]\ am[
                      k, \[Delta]], {k, 1, l - 2, 
                    2}] \((1 + \((\[Delta]/n)\)\^2)\) + 
              am[l - 1, \[Delta]] \((Cof[n, l - 1, 1] \((\(-1\)/n)\) + 
                    Cof[n, l - 1, 0])\)], \[Delta]], {l, 49, 49, 
          2}]]\)], "Input"],

Cell[BoxData[
    \({0}\)], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Largest   am[l,-- ]   odd   l", "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
    \(Simplify[
      Table[Collect[
          Simplify[
            Sum[\[Delta]\^\(l - 1 - k\)\ Cof[n, k, l - k]\ am[
                      k, \[Delta]], {k, 1, l - 2, 2}] \((\(-1\)/n)\) + 
              Sum[\[Delta]\^\(l - 2 - k\)\ Cof[n, k, l - k]\ am[
                    k, \[Delta]], {k, 0, l - 2, 2}] + \ 
              am[l - 1, \[Delta]] \((Cof[n, l - 1, 1] \((\(-1\)/n)\) + 
                    Cof[n, l - 1, 0])\)], \[Delta]], {l, 4, 48, 
          2}]]\)], "Input"],

Cell[BoxData[
    \({0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Simplify[
      Table[Collect[
          Simplify[
            Sum[\[Delta]\^\(l - 1 - k\)\ Cof[n, k, l - k]\ am[
                      k, \[Delta]], {k, 1, l - 2, 2}] \((\(-1\)/n)\) + 
              Sum[\[Delta]\^\(l - 2 - k\)\ Cof[n, k, l - k]\ am[
                    k, \[Delta]], {k, 0, l - 2, 2}] + \ 
              am[l - 1, \[Delta]] \((Cof[n, l - 1, 1] \((\(-1\)/n)\) + 
                    Cof[n, l - 1, 0])\)], \[Delta]], {l, 50, 50, 
          2}]]\)], "Input"],

Cell[BoxData[
    \({0}\)], "Output"]
}, Open  ]],

Cell["\<\
In order to find the next even coefficient these equations must be solved. \
Just solve for each order in \[Delta] and simplify.\
\>", "Text",
  FontSize->16]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(z\^\(n - 51\)\)\(:\)\(\ \)\)\)], "Subsection",
  FontSize->15],

Cell[BoxData[
    \(Table[
      Collect[Simplify[
          Sum[\[Delta]\^\(l - 1 - k\)\ Cof[n, k, l - k]\ am[k, \[Delta]], {k, 
                  0, l - 2, 2}] \((\(-1\)/n)\) + \ 
            Sum[\[Delta]\^\(l - 2 - k\)\ Cof[n, k, l - k]\ am[
                    k, \[Delta]], {k, 1, l - 2, 
                  2}] \((1 + \((\[Delta]/n)\)\^2)\) + \((1 + 
                  and2ev[\((l - 1)\)/2] \[Delta]\^2 + 
                  and4ev[\((l - 1)\)/2] \[Delta]\^4 + 
                  and6ev[\((l - 1)\)/2] \[Delta]\^6 + 
                  and8ev[\((l - 1)\)/2] \[Delta]\^8 + 
                  and10ev[\((l - 1)\)/2] \[Delta]\^10 + 
                  and12ev[\((l - 1)\)/2] \[Delta]\^12 + 
                  and14ev[\((l - 1)\)/2] \[Delta]\^14 + 
                  and16ev[\((l - 1)\)/2] \[Delta]\^16 + 
                  and18ev[\((l - 1)\)/2] \[Delta]\^18 + 
                  and20ev[\((l - 1)\)/2] \[Delta]\^20 + 
                  Sum[a[h]\ \[Delta]\^\(2  h\)/\((\ 
                          n\^\(2  h\)\ \ Product[
                              n - o, {o, l - 2  h, l - 2}])\), {h, 
                      11, \((l - 1)\)/2}])\) \((Cof[n, l - 1, 
                      1] \((\(-1\)/n)\) + Cof[n, l - 1, 0])\), 
          TimeConstraint \[Rule] \ 3600], \[Delta]], {l, 51, 51, 
        2}]\)], "Input"],

Cell[BoxData[
    \(an[50, \[Delta]_] := 
      1 + x\ \[Delta]\^2 + x\ \[Delta]\^4 + x\ \[Delta]\^6 + x\ \[Delta]\^8 + 
        x\ \[Delta]\^10 + x\ \[Delta]\^12 + x\ \[Delta]\^14 + 
        x\ \[Delta]\^16 + x\ \[Delta]\^18 + x\ \[Delta]\^20 + 
        x\ \[Delta]\^22 + x\ \[Delta]\^24 + x\ \[Delta]\^26 + 
        x\ \[Delta]\^28 + x\ \[Delta]\^30 + x\ \[Delta]\^32 + 
        x\ \[Delta]\^34 + x\ \[Delta]\^36 + x\ \[Delta]\^38 + 
        x\ \[Delta]\^40 + x\ \[Delta]\^42 + x\ \[Delta]\^44 + 
        x\ \[Delta]\^46 + x\ \[Delta]\^48 + x\ \[Delta]\^50\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \({and2ev[25], and4ev[25], and6ev[25], and8ev[25], and10ev[25], 
      and12ev[25], and14ev[25], and16ev[25], and18ev[25], 
      and20ev[25]}\)], "Input"],

Cell[BoxData[
    \({and2ev[25], and4ev[25], and6ev[25], and8ev[25], and10ev[25], 
      and12ev[25], and14ev[25], and16ev[25], and18ev[25], 
      and20ev[25]}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(1 + Sum[x\ \[Delta]\^\(2  k\), {k, 1, 25}]\)], "Input"],

Cell[BoxData[
    \(1 + x\ \[Delta]\^2 + x\ \[Delta]\^4 + x\ \[Delta]\^6 + x\ \[Delta]\^8 + 
      x\ \[Delta]\^10 + x\ \[Delta]\^12 + x\ \[Delta]\^14 + x\ \[Delta]\^16 + 
      x\ \[Delta]\^18 + x\ \[Delta]\^20 + x\ \[Delta]\^22 + x\ \[Delta]\^24 + 
      x\ \[Delta]\^26 + x\ \[Delta]\^28 + x\ \[Delta]\^30 + x\ \[Delta]\^32 + 
      x\ \[Delta]\^34 + x\ \[Delta]\^36 + x\ \[Delta]\^38 + x\ \[Delta]\^40 + 
      x\ \[Delta]\^42 + x\ \[Delta]\^44 + x\ \[Delta]\^46 + x\ \[Delta]\^48 + 
      x\ \[Delta]\^50\)], "Output"]
}, Open  ]],

Cell["\<\
In order to find the next odd coefficient these equations must be solved. \
Just solve for each order in \[Delta] and simplify.\
\>", "Text",
  FontSize->16]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(z\^\(n - 52\)\)\(:\)\(\ \)\)\)], "Subsection",
  FontSize->15],

Cell[BoxData[
    \(Table[
      Collect[Simplify[
          Sum[\[Delta]\^\(l - 1 - k\)\ Cof[n, k, l - k]\ am[k, \[Delta]], {k, 
                  1, l - 2, 2}] \((\(-1\)/n)\) + 
            Sum[\[Delta]\^\(l - 2 - k\)\ Cof[n, k, l - k]\ am[
                  k, \[Delta]], {k, 0, l - 2, 
                2}] + \ \((1 + and2od[\((l - 2)\)/2] \[Delta]\^2 + 
                  and4od[\((l - 2)\)/2] \[Delta]\^4 + 
                  and6od[\((l - 2)\)/2] \[Delta]\^6 + 
                  and8od[\((l - 2)\)/2] \[Delta]\^8 + 
                  and10od[\((l - 2)\)/2] \[Delta]\^10 + 
                  and12od[\((l - 2)\)/2] \[Delta]\^12 + 
                  and14od[\((l - 2)\)/2] \[Delta]\^14 + 
                  and16od[\((l - 2)\)/2] \[Delta]\^16 + 
                  and18od[\((l - 2)\)/2] \[Delta]\^18 + 
                  and20od[\((l - 2)\)/2] \[Delta]\^20 + 
                  Sum[a[h]\ \[Delta]\^\(2  h\)/\((n\^\(2  h\)\ \ Product[
                              n - o, {o, l - 2  h, l - 2}])\), {h, 
                      11, \((l - 2)\)/2}])\) \((Cof[n, l - 1, 
                      1] \((\(-1\)/n)\) + Cof[n, l - 1, 0])\), 
          TimeConstraint \[Rule] \ 3600], \[Delta]], {l, 52, 52, 
        2}]\)], "Input"],

Cell[BoxData[
    \(an[51, \[Delta]_] := \((1 + x\ \[Delta]\^2 + x\ \[Delta]\^4 + 
            x\ \[Delta]\^6 + x\ \[Delta]\^8 + x\ \[Delta]\^10 + 
            x\ \[Delta]\^12 + x\ \[Delta]\^14 + x\ \[Delta]\^16 + 
            x\ \[Delta]\^18 + x\ \[Delta]\^20 + x\ \[Delta]\^22 + 
            x\ \[Delta]\^24 + x\ \[Delta]\^26 + x\ \[Delta]\^28 + 
            x\ \[Delta]\^30 + x\ \[Delta]\^32 + x\ \[Delta]\^34 + 
            x\ \[Delta]\^36 + x\ \[Delta]\^38 + x\ \[Delta]\^40 + 
            x\ \[Delta]\^42 + x\ \[Delta]\^44 + x\ \[Delta]\^46 + 
            x\ \[Delta]\^48 + 
            x\ \[Delta]\^50)\) \@\(1 + \((\[Delta]/n)\)\^2\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \({and2od[25], and4od[25], and6od[25], and8od[25], and10od[25], 
      and12od[25], and14od[25], and16od[25], and18od[25], 
      and20od[25]}\)], "Input"],

Cell[BoxData[
    \({and2od[25], and4od[25], and6od[25], and8od[25], and10od[25], 
      and12od[25], and14od[25], and16od[25], and18od[25], 
      and20od[25]}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(1 + Sum[x\ \[Delta]\^\(2  k\), {k, 1, 25}]\)], "Input"],

Cell[BoxData[
    \(1 + x\ \[Delta]\^2 + x\ \[Delta]\^4 + x\ \[Delta]\^6 + x\ \[Delta]\^8 + 
      x\ \[Delta]\^10 + x\ \[Delta]\^12 + x\ \[Delta]\^14 + x\ \[Delta]\^16 + 
      x\ \[Delta]\^18 + x\ \[Delta]\^20 + x\ \[Delta]\^22 + x\ \[Delta]\^24 + 
      x\ \[Delta]\^26 + x\ \[Delta]\^28 + x\ \[Delta]\^30 + x\ \[Delta]\^32 + 
      x\ \[Delta]\^34 + x\ \[Delta]\^36 + x\ \[Delta]\^38 + x\ \[Delta]\^40 + 
      x\ \[Delta]\^42 + x\ \[Delta]\^44 + x\ \[Delta]\^46 + x\ \[Delta]\^48 + 
      x\ \[Delta]\^50\)], "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Applications: Explicit form of the eigenfunctions ", "Section",
  FontSize->16],

Cell[BoxData[
    \(L[n_, k_] := \(\((\(-2\)/n)\)\^\(k - 1\)\/\(k!\)\) 
        Binomial[n - 1, k - 1]\)], "Input",
  FontSize->14],

Cell[BoxData[
    \(u \((z)\)\  = \ defined\ below\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(\((Exp[\(-z\)\ ArcSinh[\[Delta]/n]/\[Delta]]\ Sum[
              z^\((n - k)\) L[n, n - k] an[k, \[Delta]]\ \ , {k, 0, 
                n - 1}]\ \  /. n \[Rule] 9)\)\  /. n \[Rule] 9\)], "Input",
  FontSize->16],

Cell[BoxData[
    \(\[ExponentialE]\^\(-\(\(z\ ArcSinh[\[Delta]\/9]\)\/\[Delta]\)\)\ \((\(2\
\ z\^9\)\/122037454035 - \(8\ z\^8\ \@\(1 + \[Delta]\^2\/81\)\)\/1506635235 + \
\(16\ z\^7\ \((1 + \(13\ \[Delta]\^2\)\/972)\)\)\/23914845 - \(112\ z\^6\ \
\@\(1 + \[Delta]\^2\/81\)\ \((1 + \[Delta]\^2\/63)\)\)\/2657205 + \(28\ z\^5\ \
\((1 + \(8\ \[Delta]\^2\)\/243 + \(1069\ \[Delta]\^4\)\/4133430)\)\)\/19683 - \
\(56\ z\^4\ \@\(1 + \[Delta]\^2\/81\)\ \((1 + \(10\ \[Delta]\^2\)\/243 + \(89\
\ \[Delta]\^4\)\/229635)\)\)\/2187 + 
          56\/243\ z\^3\ \((1 + \(11\ \[Delta]\^2\)\/162 + \(134\ \[Delta]\^4\
\)\/98415 + \(29531\ \[Delta]\^6\)\/3515482215)\) - 
          8\/9\ z\^2\ \@\(1 + \[Delta]\^2\/81\)\ \((1 + \(23\ \
\[Delta]\^2\)\/243 + \(716\ \[Delta]\^4\)\/295245 + \(3044\ \
\[Delta]\^6\)\/167403915)\) + 
          z\ \((1 + \(40\ \[Delta]\^2\)\/243 + \(16\ \[Delta]\^4\)\/2187 + \
\(64\ \[Delta]\^6\)\/531441 + \(256\ \[Delta]\^8\)\/387420489)\))\)\)], \
"Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Applications: Matrix eigenvalue problem", "Section",
  FontSize->16],

Cell[TextData[{
  "By restricting both \[Delta] and z on the positive real axis, we obtain a \
matrix eigenvalue problem in  ",
  Cell[BoxData[
      StyleBox[\(\(\[ScriptL]\^2\) \((\(\[DoubleStruckCapitalZ]\_+\))\)\),
        FontSize->18]],
    FontSize->24],
  ". The  condition ",
  StyleBox["u",
    FontWeight->"Bold"],
  "(0) = 0 defines a symmetric, infinite tridiagonal matrix ",
  StyleBox[" H",
    FontWeight->"Bold"],
  " with elements (j \[GreaterEqual] 1) "
}], "Text",
  FontSize->16],

Cell[BoxData[
    \(H\_\(j, j\) = \ \(-\(\[Delta]\/\(\(\ \)\(j\)\)\)\), \ \ \ H\_\(j, j + 1\
\) = \(H\_\(j + 1, j\) = \(-\(\(1\/2\)\(\ \)\(.\)\)\)\)\)], "Input",
  FontSize->16],

Cell["\<\
The limit points of eigenvalues of truncated operators (N\[Times]N with N\
\[Rule]\[Infinity])  coincide with the eigenvalues of the infinite operators \
according to Ifantis and Panagopoulos [E.K. Ifantis and P.N. Panagopoulos, J. \
Comp. Appl. Math. 133, 413 (2001)]. The applicable case is given by the \
corollary of Theorem 2.3, where both the diagonal and side-diagonals approach \
a finite limiting values.\
\>", "Text",
  FontSize->16],

Cell["\<\
Because the general solution is valid for arbitrary  \[Delta] and z, it is \
certainly valid for restricted values. For eigenvalus we find\
\>", "Text",
  FontSize->16],

Cell[BoxData[
    \(\[Lambda]\_n\%\((\[Delta])\) = \(-\((1 + \
\((\[Delta]/n)\)\^2)\)\^\(1/2\)\)\ \  \[Element] \[GothicCapitalR]\)], "Input"],

Cell["with eigenvectors given by ", "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(\((u\_j)\)\_\(j = 1\)\%\[Infinity] = \((u \((j\[Delta])\))\)\_\(j = \
1\)\%\[Infinity]\)\(,\)\)\)], "Input",
  FontSize->16],

Cell[TextData[{
  "i.e. the general solution evaluated at the lattice points. The validity of \
 solutions has been compared againts results of numerical diagonalisation \
routines and the accuracy of eigenvalues and eigenvectors is only limited by \
the numerical error in the diagonalisation routine. Using the MATLAB software \
we find that for n\[LessSlantEqual]5 the error in ",
  Cell[BoxData[
      StyleBox[\(\(\[ScriptL]\^2\) \((\(\[DoubleStruckCapitalZ]\_+\))\)\),
        FontSize->18]],
    FontSize->24],
  "-norm is negligible (\[Precedes]",
  Cell[BoxData[
      \(TraditionalForm\`10\^\(-13\)\)]],
  ") and even for n = 13, the error is of the order of ",
  Cell[BoxData[
      \(TraditionalForm\`10\^\(-11\)\)]],
  ". The accuracy of first few eigenvalues and eigenvectors have been checked \
using high-precision numerics and accuracy of the order of ",
  Cell[BoxData[
      \(TraditionalForm\`10\^\(-25\)\)]],
  " has been observed."
}], "Text",
  FontSize->16]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Applications: The discretised associated Laguerre polynomials\
\>", "Section",
  FontSize->16],

Cell["\<\
Remembering that the above problem can be understood as the Euler \
discretisation of the radial  Schrodinger equation for ( l = 0 )-states of \
the hydrogen atom\
\>", "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(\((\(-\(1\/2\)\) \(\(d\^2\) u\)\/dz\^2 - 
          u\/z)\) = \((\((\[Lambda] - 1)\)\ /\[Delta]\^2)\) 
        u\)\(,\)\)\)], "Input",
  FontSize->16],

Cell["\<\
where the orthogonality between associated Laguerre polynomials \
\>", "Text",
  FontSize->16],

Cell[BoxData[
    RowBox[{\(\(\[ScriptL]\_n\%1\) \((x)\) := \ \[Sum]\+\(k = 1\)\%n\( 
                L\_k\%\((n)\)\) x\^\(k - 1\)\), ",", "       ", 
      RowBox[{\(L\_k\%\((n)\)\), "=", 
        RowBox[{\(\((\(-2\)/n)\)\^\(k - 1\)\/\(k!\)\), 
          RowBox[{"(", "\[NegativeThinSpace]", GridBox[{
                {\(n - 1\)},
                {\(k - 1\)}
                }], "\[NegativeThinSpace]", ")"}]}]}]}]], "Input",
  FontSize->16],

Cell["amounts to", "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(\[Integral]\_\(x = 0\)\%\[Infinity]\ \ \(\[ScriptL]\_n\%1\) \((x)\)\
\ \(\[ScriptL]\_\(n'\)\%1\) \((x)\)\ \ x\^2\ \ \(\[ExponentialE]\^\(\(-x\)/
                n\)\) \(\[ExponentialE]\^\(\(-x\)/
                n'\)\) \[DifferentialD]x \[Proportional] \[Delta]\_\(n, \
n'\)\)\(,\)\)\)], "Input",
  FontSize->16],

Cell[BoxData[
    \(where\ \[Delta]\_\(n, n'\)\ is\ the\ Kronecker\ delta\ \
\(\(symbol\)\(.\)\)\)], "Text",
  FontSize->16],

Cell[TextData[{
  "The associated Laguerre polynomials are obtained from the Laguerre \
polynomials ",
  Cell[BoxData[
      \(TraditionalForm\`\(L\_n\)(x)\)]],
  " via"
}], "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\[ScriptL]\_n\%m\) \((x)\) = \(d\^m\/dx\^m\) \(L\_n\) \
\(\((x)\)\(.\)\)\)], "Input",
  FontSize->16],

Cell["\<\
The  discretised Laguerre polynomials for arbitrary discretisation parameter \
\[Delta] are defined as \
\>", "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(\(\[ScriptL]\_n\%\((1, \[Delta])\)\) \((x)\) := \ \[Sum]\+\(k = 1\)\
\%n\( L\_k\%\((n)\)\) \(\[Alpha]\_k\%\((n)\)\) 
          x\^\(k - 1\)\)\(,\)\)\)], "Input",
  FontSize->16],

Cell[TextData[{
  "where the explicit values of the coefficients  ",
  Cell[BoxData[
      \(\[Alpha]\_k\%\((n)\)\)],
    FontSize->16],
  " are given above. The polynomials corresponding to the same discretisation \
are orthogonal on  the space ",
  Cell[BoxData[
      \(\(\[ScriptL]\^2\) \((\(\[DoubleStruckCapitalZ]\_+\))\)\)],
    FontSize->16],
  " according to"
}], "Text",
  FontSize->16],

Cell[BoxData[
    \(\[Sum]\+\(j = 1\)\%\[Infinity]\ \ \([\(\[ScriptL]\_n\%\((1, \[Delta])\)\
\) \((j\[Delta])\)]\)[\ \ \(\[ScriptL]\_\(n'\)\%\((1, \[Delta])\)\) \((j\
\[Delta])\)]\ \((j\[Delta])\)\^2\ \ \(\[ExponentialE]\^\(\(-x\)\ ArcSinh[\
\[Delta]/n]/\[Delta]\)\) \(\[ExponentialE]\^\(\(-x\)\ ArcSinh[\[Delta]/
                      n']/\[Delta]\)\) \[DifferentialD]x \[Proportional] \(\(\
\[Delta]\_\(n, n'\)\)\(.\)\)\)], "Input",
  FontSize->18],

Cell[BoxData[
    \(Naturally, \ 
    this\ cooincides\ with\ the\ orthogonality\ \ relation\ for\ the\ \
eigenvectors\ of\ the\ matrix\ \ \((H - I)\)/\[Delta]\^2\ , \ 
    where\ H\ and\ I\ have\ been\ defined\ in\ the\ previous\ \
\(\(subsection\)\(.\)\)\)], "Text",
  FontSize->16]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
  "Applications: Isospectral operators with eigenvalues  ",
  Cell[BoxData[
      \(1/n\^\(2  k\)\)]]
}], "Section",
  FontSize->16],

Cell["We define an operator", "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(H\_\(\(\ \ \)\(2\)\)\%\((\[Delta])\)\  := \ \((H\^2 - 
            I)\)/\[Delta]\^2\)\(,\)\)\)], "Input",
  FontSize->16],

Cell[TextData[{
  "where I is the identity operator with eigenvalue of unity. The \
eigenvectors of ",
  Cell[BoxData[
      \(H\_\(\(\ \ \)\(2\)\)\%\((\[Delta])\)\)]],
  " are identical to those of  H and the eigenvalues are given by"
}], "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(\[Mu]\_n\%\((\[Delta])\) = 1/n\^2\)\(,\)\)\)], "Input",
  FontSize->18],

Cell["\<\
i.e. they are independent of \[Delta].  We have thus found a class of \
pentadiagonal matrix operators with simple eigenvalues and exact \
eigenvectors. Explicit evaluation yields matrix elements\
\>", "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(\((H\_\(\(\ \ \)\(2\)\)\%\((\[Delta])\))\)\_\(1, 1\) = \ 
      1\/j\^2 - 
        3\/\(4  \[Delta]\^2\)\)\(,\)\(\((H\_\(\(\ \ \
\)\(2\)\)\%\((\[Delta])\))\)\_\(j \((\(>\)\(1\))\), j \((\(>\)\(1\))\)\) = \ 
      1\/j\^2 - 1\/\(2  \[Delta]\^2\)\)\(,\)\(\ \ \)\)\)], "Input",
  FontSize->16],

Cell[BoxData[
    \(\((H\_\(\(\ \ \)\(2\)\)\%\((\[Delta])\))\)\_\(j, j + 1\) = \(\((H\_\(\(\
\ \ \)\(2\)\)\%\((\[Delta])\))\)\_\(j + 1, j\) = \(2  j + 1\)\/\(2  \
\[Delta]\ \ j \((j + 1)\)\)\)\)], "Input",
  FontSize->16],

Cell[BoxData[
    \(\((H\_\(\(\ \ \)\(2\)\)\%\((\[Delta])\))\)\_\(j, j + 2\) = \(\(\((H\_\(\
\(\ \ \)\(2\)\)\%\((\[Delta])\))\)\_\(j + 2, 
            j\)\)\(=\)\(1\/\(4  \[Delta]\^2\)\)\(\ \)\)\)], "Input",
  FontSize->16],

Cell["\<\
Numerical diagonalisation confirms the prediction, at least with respect to \
the eigenvalue.\
\>", "Text",
  FontSize->16],

Cell["Finally, by defining operators", "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(H\_\(\(\ \ \)\(2  k\)\)\%\((\[Delta])\) := \((H\_\(\(\ \ \
\)\(2\)\)\%\((\[Delta])\))\)\^k\)\(,\)\)\)], "Input",
  FontSize->16],

Cell[BoxData[
    \(we\ construct\ a\ class\ of\ isospectral\ operators\ with\ \
eigenvalues\)], "Text",
  FontSize->16],

Cell[BoxData[
    \(\((\[Mu]\_n\%\((\[Delta])\))\)\^k = 
      1/\(\(n\^\(2  k\)\)\(.\)\)\)], "Input",
  FontSize->16],

Cell["\<\
If matters of convergence are confirmed, finite (and maybe) series of such \
operators will yield designable spectra according to\
\>", "Text",
  FontSize->16],

Cell[BoxData[
    \(G = \[Sum]\+\(k = 0\)\%\[Infinity]\( \[Rho]\_k\) 
          H\_\(\(\ \ \)\(2  k\)\)\%\((\[Delta])\), \ \ \(\(\[Rho]\_k\)\(\
\[Element]\)\(\[DoubleStruckCapitalR]\)\(\ \ \)\)\)], "Input",
  FontSize->16],

Cell["and corresponding eigenvalues", "Text",
  FontSize->16],

Cell[BoxData[
    \(\[Sigma] = \[Sum]\+\(k = 0\)\%\[Infinity] \[Rho]\_k\/n\^\(2  k\)\)], \
"Input",
  FontSize->16],

Cell[TextData[{
  "In principle, infinite series could be used, but in practice for \
comparison against numerical results is to be done, we must have ",
  Cell[BoxData[
      \(\[Rho]\_k\)],
    FontSize->16],
  "=0 for  k\[Succeeds]k",
  Cell[BoxData[
      \(TraditionalForm\`\_0\)]],
  " and some k",
  Cell[BoxData[
      \(TraditionalForm\`\_0\)]],
  "."
}], "Text",
  FontSize->16]
}, Open  ]],

Cell[CellGroupData[{

Cell["Application: Quantum black hole", "Section"],

Cell["\<\
A very similar case for purely imaginary \[Delta] and purely real z has \
already been solved by Berezin [V. Berezin, Phys. Rev. D 55, 2139 (1997)].  \
Berezin's Equation (42)\
\>", "Text",
  FontSize->16],

Cell[BoxData[
    \(\[CapitalPsi] \((x + i)\) + \[CapitalPsi] \((x - 
              i)\) = \((2  \[Epsilon] + \(\[Kappa]\ M\^2 - e\^2\)\/x)\)\ \
\[CapitalPsi] \((x)\)\)], "Input",
  FontSize->16],

Cell["yields eigenvalues", "Text",
  FontSize->16],

Cell[BoxData[
    \(\[Epsilon] := \(E/
          M = \(\(\@\(1 - \((\[Kappa]\ M\^2 - e\^2)\)\/\(4  n\^2\)\)\)\(.\)\)\
\)\)], "Input",
  FontSize->16],

Cell["\<\
In Equation (35)  of Berezin, written for complex variables\
\>", "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(\((M\ Cosh[\ \((\(-i\)/M)\)\ d/
                    dz\ ] - \(\[Kappa]\ M\^2 - e\^2\)\/\(\(2\)  \(z\)\(\ \
\)\))\) u = E\ u\)\(,\)\)\)], "Input",
  FontSize->16],

Cell[BoxData[
    \(We\ make\ a\ change\ of\ variables\ \ \ z\  \[Rule] \ 
      z\ \ M \((\[Kappa]\ M\^2 - e\^2)\)/2\ \ \ to\ obtain\)], "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(\((M\ Cosh[\ \(-\((i/2)\)\) \((\[Kappa]\ M\^2 - e\^2)\)\ d/
                    dz\ ] - \(M \((\[Kappa]\ M\^2 - e\^2)\)\^2/4\)\/\(\(z\)\(\
\ \)\))\) u = E\ u\)\(,\)\)\)], "Input",
  FontSize->16],

Cell["whence", "Text",
  FontSize->16],

Cell[BoxData[
    \(\[Delta]\^2 = \(-\((\[Kappa]\ M\^2 - e\^2)\)\)/4\)], "Input",
  FontSize->16],

Cell["in complete agreement with Berezin's result.", "Text",
  FontSize->16]
}, Open  ]],

Cell[CellGroupData[{

Cell["Conclusion", "Section"],

Cell["The finite-difference equation", "Text",
  FontSize->16],

Cell[BoxData[
    \(\(\(\(-\(\(u \((z - \[Delta])\)\)\/2\)\) - \(u \((z + \[Delta])\)\)\/2 \
- \(\(\[Delta]\^2\) u \((z)\)\)\/z = \[Lambda]\ u \((z)\)\)\(,\)\)\)], "Input",\

  FontSize->16],

Cell["\<\
can be solved exactly and the solutions can be immediately applied on several \
fronts. Especially intriguing problem is related to the exact diagonalisation \
of infinite matrices.\
\>", "Text",
  FontSize->16]
}, Open  ]],

Cell[CellGroupData[{

Cell["Acknowledgements", "Section"],

Cell["\<\
Discussions with Prof. J. Timonen, Prof. O. Civitarese and Dr. L. Kahanpaa \
are gratefully acknowledged.\
\>", "Text",
  FontSize->16]
}, Open  ]]
}, Open  ]]
},
FrontEndVersion->"4.1 for Microsoft Windows",
ScreenRectangle->{{0, 1152}, {0, 776}},
WindowSize->{647, 618},
WindowMargins->{{Automatic, 104}, {Automatic, 51}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
StyleDefinitions -> Notebook[{
  
  Cell[CellGroupData[{
  Cell["Style Definitions", "Subtitle"],
  
  Cell["\<\
Modify the definitions below to change the default appearance of all cells in \
a given style.  Make modifications to any definition using commands in the \
Format menu.\
\>", "Text"],
  
  Cell[CellGroupData[{
  
  Cell["Style Environment Names", "Section"],
  
  Cell[StyleData[All, "Working"],
    PageWidth->WindowWidth,
    CellLabelMargins->{{12, Inherited}, {Inherited, Inherited}},
    ScriptMinSize->9],
  
  Cell[StyleData[All, "Presentation"],
    PageWidth->WindowWidth,
    CellLabelMargins->{{24, Inherited}, {Inherited, Inherited}},
    ScriptMinSize->12],
  
  Cell[StyleData[All, "Condensed"],
    PageWidth->WindowWidth,
    CellLabelMargins->{{8, Inherited}, {Inherited, Inherited}},
    ScriptMinSize->8],
  
  Cell[StyleData[All, "Printout"],
    PageWidth->PaperWidth,
    CellLabelMargins->{{2, Inherited}, {Inherited, Inherited}},
    ScriptMinSize->5,
    PrivateFontOptions->{"FontType"->"Outline"}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Notebook Options", "Section"],
  
  Cell["\<\
The options defined for the style below will be used at the Notebook level.\
\>", "Text"],
  
  Cell[StyleData["Notebook"],
    PageHeaders->{{Cell[ 
            TextData[ {
              CounterBox[ "Page"]}], "PageNumber"], None, Cell[ 
            TextData[ {
              ValueBox[ "FileName"]}], "Header"]}, {Cell[ 
            TextData[ {
              ValueBox[ "FileName"]}], "Header"], None, Cell[ 
            TextData[ {
              CounterBox[ "Page"]}], "PageNumber"]}},
    CellFrameLabelMargins->6,
    StyleMenuListing->None]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Styles for Headings", "Section"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Title"],
    CellMargins->{{12, Inherited}, {20, 40}},
    CellGroupingRules->{"TitleGrouping", 0},
    PageBreakBelow->False,
    DefaultNewInlineCellStyle->"None",
    InputAutoReplacements->{"TeX"->StyleBox[ 
            RowBox[ {"T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-0.075, -0.085}, {0, 0}}, BoxBaselineShift -> 
                0.5], "X"}]], "LaTeX"->StyleBox[ 
            RowBox[ {"L", 
              StyleBox[ 
                AdjustmentBox[ 
                "A", BoxMargins -> {{-0.36, -0.1}, {0, -0}}, 
                  BoxBaselineShift -> -0.2], FontSize -> Smaller], "T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-0.075, -0.085}, {0, 0}}, BoxBaselineShift -> 
                0.5], "X"}]], "mma"->"Mathematica", "Mma"->"Mathematica", 
        "MMA"->"Mathematica", Inherited},
    LineSpacing->{1, 11},
    LanguageCategory->"NaturalLanguage",
    CounterIncrements->"Title",
    CounterAssignments->{{"Section", 0}, {"Equation", 0}, {"Figure", 0}, {
        "Subtitle", 0}, {"Subsubtitle", 0}},
    FontFamily->"Helvetica",
    FontSize->36,
    FontWeight->"Bold"],
  
  Cell[StyleData["Title", "Presentation"],
    CellMargins->{{24, 10}, {20, 40}},
    LineSpacing->{1, 0},
    FontSize->44],
  
  Cell[StyleData["Title", "Condensed"],
    CellMargins->{{8, 10}, {4, 8}},
    FontSize->20],
  
  Cell[StyleData["Title", "Printout"],
    CellMargins->{{2, 10}, {12, 30}},
    FontSize->24]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Subtitle"],
    CellMargins->{{12, Inherited}, {20, 15}},
    CellGroupingRules->{"TitleGrouping", 10},
    PageBreakBelow->False,
    DefaultNewInlineCellStyle->"None",
    InputAutoReplacements->{"TeX"->StyleBox[ 
            RowBox[ {"T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-0.075, -0.085}, {0, 0}}, BoxBaselineShift -> 
                0.5], "X"}]], "LaTeX"->StyleBox[ 
            RowBox[ {"L", 
              StyleBox[ 
                AdjustmentBox[ 
                "A", BoxMargins -> {{-0.36, -0.1}, {0, -0}}, 
                  BoxBaselineShift -> -0.2], FontSize -> Smaller], "T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-0.075, -0.085}, {0, 0}}, BoxBaselineShift -> 
                0.5], "X"}]], "mma"->"Mathematica", "Mma"->"Mathematica", 
        "MMA"->"Mathematica", Inherited},
    LanguageCategory->"NaturalLanguage",
    CounterIncrements->"Subtitle",
    CounterAssignments->{{"Section", 0}, {"Equation", 0}, {"Figure", 0}, {
        "Subsubtitle", 0}},
    FontFamily->"Helvetica",
    FontSize->24],
  
  Cell[StyleData["Subtitle", "Presentation"],
    CellMargins->{{24, 10}, {20, 20}},
    LineSpacing->{1, 0},
    FontSize->36],
  
  Cell[StyleData["Subtitle", "Condensed"],
    CellMargins->{{8, 10}, {4, 4}},
    FontSize->14],
  
  Cell[StyleData["Subtitle", "Printout"],
    CellMargins->{{2, 10}, {12, 8}},
    FontSize->18]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Subsubtitle"],
    CellMargins->{{12, Inherited}, {20, 15}},
    CellGroupingRules->{"TitleGrouping", 20},
    PageBreakBelow->False,
    DefaultNewInlineCellStyle->"None",
    InputAutoReplacements->{"TeX"->StyleBox[ 
            RowBox[ {"T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-0.075, -0.085}, {0, 0}}, BoxBaselineShift -> 
                0.5], "X"}]], "LaTeX"->StyleBox[ 
            RowBox[ {"L", 
              StyleBox[ 
                AdjustmentBox[ 
                "A", BoxMargins -> {{-0.36, -0.1}, {0, -0}}, 
                  BoxBaselineShift -> -0.2], FontSize -> Smaller], "T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-0.075, -0.085}, {0, 0}}, BoxBaselineShift -> 
                0.5], "X"}]], "mma"->"Mathematica", "Mma"->"Mathematica", 
        "MMA"->"Mathematica", Inherited},
    LanguageCategory->"NaturalLanguage",
    CounterIncrements->"Subsubtitle",
    CounterAssignments->{{"Section", 0}, {"Equation", 0}, {"Figure", 0}},
    FontFamily->"Helvetica",
    FontSize->14,
    FontSlant->"Italic"],
  
  Cell[StyleData["Subsubtitle", "Presentation"],
    CellMargins->{{24, 10}, {20, 20}},
    LineSpacing->{1, 0},
    FontSize->24],
  
  Cell[StyleData["Subsubtitle", "Condensed"],
    CellMargins->{{8, 10}, {8, 8}},
    FontSize->12],
  
  Cell[StyleData["Subsubtitle", "Printout"],
    CellMargins->{{2, 10}, {12, 8}},
    FontSize->14]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Section"],
    CellDingbat->"\[FilledSquare]",
    CellMargins->{{25, Inherited}, {8, 24}},
    CellGroupingRules->{"SectionGrouping", 30},
    PageBreakBelow->False,
    DefaultNewInlineCellStyle->"None",
    InputAutoReplacements->{"TeX"->StyleBox[ 
            RowBox[ {"T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-0.075, -0.085}, {0, 0}}, BoxBaselineShift -> 
                0.5], "X"}]], "LaTeX"->StyleBox[ 
            RowBox[ {"L", 
              StyleBox[ 
                AdjustmentBox[ 
                "A", BoxMargins -> {{-0.36, -0.1}, {0, -0}}, 
                  BoxBaselineShift -> -0.2], FontSize -> Smaller], "T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-0.075, -0.085}, {0, 0}}, BoxBaselineShift -> 
                0.5], "X"}]], "mma"->"Mathematica", "Mma"->"Mathematica", 
        "MMA"->"Mathematica", Inherited},
    LineSpacing->{1, 7},
    LanguageCategory->"NaturalLanguage",
    CounterIncrements->"Section",
    CounterAssignments->{{"Subsection", 0}, {"Subsubsection", 0}},
    FontFamily->"Helvetica",
    FontSize->16,
    FontWeight->"Bold"],
  
  Cell[StyleData["Section", "Presentation"],
    CellMargins->{{40, 10}, {11, 32}},
    LineSpacing->{1, 0},
    FontSize->24],
  
  Cell[StyleData["Section", "Condensed"],
    CellMargins->{{18, Inherited}, {6, 12}},
    FontSize->12],
  
  Cell[StyleData["Section", "Printout"],
    CellMargins->{{13, 0}, {7, 22}},
    FontSize->14]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Subsection"],
    CellDingbat->"\[FilledSmallSquare]",
    CellMargins->{{22, Inherited}, {8, 20}},
    CellGroupingRules->{"SectionGrouping", 40},
    PageBreakBelow->False,
    DefaultNewInlineCellStyle->"None",
    InputAutoReplacements->{"TeX"->StyleBox[ 
            RowBox[ {"T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-0.075, -0.085}, {0, 0}}, BoxBaselineShift -> 
                0.5], "X"}]], "LaTeX"->StyleBox[ 
            RowBox[ {"L", 
              StyleBox[ 
                AdjustmentBox[ 
                "A", BoxMargins -> {{-0.36, -0.1}, {0, -0}}, 
                  BoxBaselineShift -> -0.2], FontSize -> Smaller], "T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-0.075, -0.085}, {0, 0}}, BoxBaselineShift -> 
                0.5], "X"}]], "mma"->"Mathematica", "Mma"->"Mathematica", 
        "MMA"->"Mathematica", Inherited},
    LanguageCategory->"NaturalLanguage",
    CounterIncrements->"Subsection",
    CounterAssignments->{{"Subsubsection", 0}},
    FontFamily->"Times",
    FontSize->14,
    FontWeight->"Bold"],
  
  Cell[StyleData["Subsection", "Presentation"],
    CellMargins->{{36, 10}, {11, 32}},
    LineSpacing->{1, 0},
    FontSize->22],
  
  Cell[StyleData["Subsection", "Condensed"],
    CellMargins->{{16, Inherited}, {6, 12}},
    FontSize->12],
  
  Cell[StyleData["Subsection", "Printout"],
    CellMargins->{{9, 0}, {7, 22}},
    FontSize->12]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Subsubsection"],
    CellDingbat->"\[FilledSmallSquare]",
    CellMargins->{{22, Inherited}, {8, 18}},
    CellGroupingRules->{"SectionGrouping", 50},
    PageBreakBelow->False,
    DefaultNewInlineCellStyle->"None",
    InputAutoReplacements->{"TeX"->StyleBox[ 
            RowBox[ {"T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-0.075, -0.085}, {0, 0}}, BoxBaselineShift -> 
                0.5], "X"}]], "LaTeX"->StyleBox[ 
            RowBox[ {"L", 
              StyleBox[ 
                AdjustmentBox[ 
                "A", BoxMargins -> {{-0.36, -0.1}, {0, -0}}, 
                  BoxBaselineShift -> -0.2], FontSize -> Smaller], "T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-0.075, -0.085}, {0, 0}}, BoxBaselineShift -> 
                0.5], "X"}]], "mma"->"Mathematica", "Mma"->"Mathematica", 
        "MMA"->"Mathematica", Inherited},
    LanguageCategory->"NaturalLanguage",
    CounterIncrements->"Subsubsection",
    FontFamily->"Times",
    FontWeight->"Bold"],
  
  Cell[StyleData["Subsubsection", "Presentation"],
    CellMargins->{{34, 10}, {11, 26}},
    LineSpacing->{1, 0},
    FontSize->18],
  
  Cell[StyleData["Subsubsection", "Condensed"],
    CellMargins->{{17, Inherited}, {6, 12}},
    FontSize->10],
  
  Cell[StyleData["Subsubsection", "Printout"],
    CellMargins->{{9, 0}, {7, 14}},
    FontSize->11]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Styles for Body Text", "Section"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Text"],
    CellMargins->{{12, 10}, {7, 7}},
    InputAutoReplacements->{"TeX"->StyleBox[ 
            RowBox[ {"T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-0.075, -0.085}, {0, 0}}, BoxBaselineShift -> 
                0.5], "X"}]], "LaTeX"->StyleBox[ 
            RowBox[ {"L", 
              StyleBox[ 
                AdjustmentBox[ 
                "A", BoxMargins -> {{-0.36, -0.1}, {0, -0}}, 
                  BoxBaselineShift -> -0.2], FontSize -> Smaller], "T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-0.075, -0.085}, {0, 0}}, BoxBaselineShift -> 
                0.5], "X"}]], "mma"->"Mathematica", "Mma"->"Mathematica", 
        "MMA"->"Mathematica", Inherited},
    Hyphenation->True,
    LineSpacing->{1, 3},
    CounterIncrements->"Text"],
  
  Cell[StyleData["Text", "Presentation"],
    CellMargins->{{24, 10}, {10, 10}},
    LineSpacing->{1, 5},
    FontSize->16],
  
  Cell[StyleData["Text", "Condensed"],
    CellMargins->{{8, 10}, {6, 6}},
    LineSpacing->{1, 1},
    FontSize->11],
  
  Cell[StyleData["Text", "Printout"],
    CellMargins->{{2, 2}, {6, 6}},
    TextJustification->0.5,
    FontSize->10]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["SmallText"],
    CellMargins->{{12, 10}, {6, 6}},
    DefaultNewInlineCellStyle->"None",
    Hyphenation->True,
    LineSpacing->{1, 3},
    LanguageCategory->"NaturalLanguage",
    CounterIncrements->"SmallText",
    FontFamily->"Helvetica",
    FontSize->9],
  
  Cell[StyleData["SmallText", "Presentation"],
    CellMargins->{{24, 10}, {8, 8}},
    LineSpacing->{1, 5},
    FontSize->12],
  
  Cell[StyleData["SmallText", "Condensed"],
    CellMargins->{{8, 10}, {5, 5}},
    LineSpacing->{1, 2},
    FontSize->9],
  
  Cell[StyleData["SmallText", "Printout"],
    CellMargins->{{2, 2}, {5, 5}},
    TextJustification->0.5,
    FontSize->7]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Styles for Input/Output", "Section"],
  
  Cell["\<\
The cells in this section define styles used for input and output to the \
kernel.  Be careful when modifying, renaming, or removing these styles, \
because the front end associates special meanings with these style names. \
Some attributes for these styles are actually set in FormatType Styles (in \
the last section of this stylesheet). \
\>", "Text"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Input"],
    CellMargins->{{45, 10}, {5, 7}},
    Evaluatable->True,
    CellGroupingRules->"InputGrouping",
    CellHorizontalScrolling->True,
    PageBreakWithin->False,
    GroupPageBreakWithin->False,
    DefaultFormatType->DefaultInputFormatType,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    AutoItalicWords->{},
    LanguageCategory->"Mathematica",
    FormatType->InputForm,
    ShowStringCharacters->True,
    NumberMarks->True,
    LinebreakAdjustments->{0.85, 2, 10, 0, 1},
    CounterIncrements->"Input",
    FontWeight->"Bold"],
  
  Cell[StyleData["Input", "Presentation"],
    CellMargins->{{72, Inherited}, {8, 10}},
    LineSpacing->{1, 0},
    FontSize->16],
  
  Cell[StyleData["Input", "Condensed"],
    CellMargins->{{40, 10}, {2, 3}},
    FontSize->11],
  
  Cell[StyleData["Input", "Printout"],
    CellMargins->{{39, 0}, {4, 6}},
    LinebreakAdjustments->{0.85, 2, 10, 1, 1},
    FontSize->9]
  }, Closed]],
  
  Cell[StyleData["InputOnly"],
    Evaluatable->True,
    CellGroupingRules->"InputGrouping",
    CellHorizontalScrolling->True,
    DefaultFormatType->DefaultInputFormatType,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    AutoItalicWords->{},
    LanguageCategory->"Mathematica",
    FormatType->InputForm,
    ShowStringCharacters->True,
    NumberMarks->True,
    LinebreakAdjustments->{0.85, 2, 10, 0, 1},
    CounterIncrements->"Input",
    StyleMenuListing->None,
    FontWeight->"Bold"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Output"],
    CellMargins->{{47, 10}, {7, 5}},
    CellEditDuplicate->True,
    CellGroupingRules->"OutputGrouping",
    CellHorizontalScrolling->True,
    PageBreakWithin->False,
    GroupPageBreakWithin->False,
    GeneratedCell->True,
    CellAutoOverwrite->True,
    DefaultFormatType->DefaultOutputFormatType,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    AutoItalicWords->{},
    LanguageCategory->None,
    FormatType->InputForm,
    CounterIncrements->"Output"],
  
  Cell[StyleData["Output", "Presentation"],
    CellMargins->{{72, Inherited}, {10, 8}},
    LineSpacing->{1, 0},
    FontSize->16],
  
  Cell[StyleData["Output", "Condensed"],
    CellMargins->{{41, Inherited}, {3, 2}},
    FontSize->11],
  
  Cell[StyleData["Output", "Printout"],
    CellMargins->{{39, 0}, {6, 4}},
    FontSize->9]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Message"],
    CellMargins->{{45, Inherited}, {Inherited, Inherited}},
    CellGroupingRules->"OutputGrouping",
    PageBreakWithin->False,
    GroupPageBreakWithin->False,
    GeneratedCell->True,
    CellAutoOverwrite->True,
    ShowCellLabel->False,
    DefaultFormatType->DefaultOutputFormatType,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    AutoItalicWords->{},
    LanguageCategory->None,
    FormatType->InputForm,
    CounterIncrements->"Message",
    StyleMenuListing->None,
    FontSize->11,
    FontColor->RGBColor[0, 0, 1]],
  
  Cell[StyleData["Message", "Presentation"],
    CellMargins->{{72, Inherited}, {Inherited, Inherited}},
    LineSpacing->{1, 0},
    FontSize->16],
  
  Cell[StyleData["Message", "Condensed"],
    CellMargins->{{41, Inherited}, {Inherited, Inherited}},
    FontSize->11],
  
  Cell[StyleData["Message", "Printout"],
    CellMargins->{{39, Inherited}, {Inherited, Inherited}},
    FontSize->7,
    FontColor->GrayLevel[0]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Print"],
    CellMargins->{{45, Inherited}, {Inherited, Inherited}},
    CellGroupingRules->"OutputGrouping",
    CellHorizontalScrolling->True,
    PageBreakWithin->False,
    GroupPageBreakWithin->False,
    GeneratedCell->True,
    CellAutoOverwrite->True,
    ShowCellLabel->False,
    DefaultFormatType->DefaultOutputFormatType,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    AutoItalicWords->{},
    LanguageCategory->None,
    FormatType->InputForm,
    CounterIncrements->"Print",
    StyleMenuListing->None],
  
  Cell[StyleData["Print", "Presentation"],
    CellMargins->{{72, Inherited}, {Inherited, Inherited}},
    LineSpacing->{1, 0},
    FontSize->16],
  
  Cell[StyleData["Print", "Condensed"],
    CellMargins->{{41, Inherited}, {Inherited, Inherited}},
    FontSize->11],
  
  Cell[StyleData["Print", "Printout"],
    CellMargins->{{39, Inherited}, {Inherited, Inherited}},
    FontSize->8]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Graphics"],
    CellMargins->{{4, Inherited}, {Inherited, Inherited}},
    CellGroupingRules->"GraphicsGrouping",
    CellHorizontalScrolling->True,
    PageBreakWithin->False,
    GeneratedCell->True,
    CellAutoOverwrite->True,
    ShowCellLabel->False,
    DefaultFormatType->DefaultOutputFormatType,
    LanguageCategory->None,
    FormatType->InputForm,
    CounterIncrements->"Graphics",
    ImageMargins->{{43, Inherited}, {Inherited, 0}},
    StyleMenuListing->None,
    FontFamily->"Courier",
    FontSize->10],
  
  Cell[StyleData["Graphics", "Presentation"],
    ImageMargins->{{62, Inherited}, {Inherited, 0}}],
  
  Cell[StyleData["Graphics", "Condensed"],
    ImageMargins->{{38, Inherited}, {Inherited, 0}},
    Magnification->0.6],
  
  Cell[StyleData["Graphics", "Printout"],
    ImageMargins->{{30, Inherited}, {Inherited, 0}},
    Magnification->0.8]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["CellLabel"],
    LanguageCategory->None,
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontSize->9,
    FontColor->RGBColor[0, 0, 1]],
  
  Cell[StyleData["CellLabel", "Presentation"],
    FontSize->12],
  
  Cell[StyleData["CellLabel", "Condensed"],
    FontSize->9],
  
  Cell[StyleData["CellLabel", "Printout"],
    FontFamily->"Courier",
    FontSize->8,
    FontSlant->"Italic",
    FontColor->GrayLevel[0]]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Inline Formatting", "Section"],
  
  Cell["\<\
These styles are for modifying individual words or letters in a cell \
exclusive of the cell tag.\
\>", "Text"],
  
  Cell[StyleData["RM"],
    StyleMenuListing->None,
    FontWeight->"Plain",
    FontSlant->"Plain"],
  
  Cell[StyleData["BF"],
    StyleMenuListing->None,
    FontWeight->"Bold"],
  
  Cell[StyleData["IT"],
    StyleMenuListing->None,
    FontSlant->"Italic"],
  
  Cell[StyleData["TR"],
    StyleMenuListing->None,
    FontFamily->"Times",
    FontWeight->"Plain",
    FontSlant->"Plain"],
  
  Cell[StyleData["TI"],
    StyleMenuListing->None,
    FontFamily->"Times",
    FontWeight->"Plain",
    FontSlant->"Italic"],
  
  Cell[StyleData["TB"],
    StyleMenuListing->None,
    FontFamily->"Times",
    FontWeight->"Bold",
    FontSlant->"Plain"],
  
  Cell[StyleData["TBI"],
    StyleMenuListing->None,
    FontFamily->"Times",
    FontWeight->"Bold",
    FontSlant->"Italic"],
  
  Cell[StyleData["MR"],
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    StyleMenuListing->None,
    FontFamily->"Courier",
    FontWeight->"Plain",
    FontSlant->"Plain"],
  
  Cell[StyleData["MO"],
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    StyleMenuListing->None,
    FontFamily->"Courier",
    FontWeight->"Plain",
    FontSlant->"Italic"],
  
  Cell[StyleData["MB"],
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    StyleMenuListing->None,
    FontFamily->"Courier",
    FontWeight->"Bold",
    FontSlant->"Plain"],
  
  Cell[StyleData["MBO"],
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    StyleMenuListing->None,
    FontFamily->"Courier",
    FontWeight->"Bold",
    FontSlant->"Italic"],
  
  Cell[StyleData["SR"],
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontWeight->"Plain",
    FontSlant->"Plain"],
  
  Cell[StyleData["SO"],
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontWeight->"Plain",
    FontSlant->"Italic"],
  
  Cell[StyleData["SB"],
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontWeight->"Bold",
    FontSlant->"Plain"],
  
  Cell[StyleData["SBO"],
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontWeight->"Bold",
    FontSlant->"Italic"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["SO10"],
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontSize->10,
    FontWeight->"Plain",
    FontSlant->"Italic"],
  
  Cell[StyleData["SO10", "Printout"],
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontSize->7,
    FontWeight->"Plain",
    FontSlant->"Italic"],
  
  Cell[StyleData["SO10", "EnhancedPrintout"],
    StyleMenuListing->None,
    FontFamily->"Futura",
    FontSize->7,
    FontWeight->"Plain",
    FontSlant->"Italic"]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Formulas and Programming", "Section"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["InlineFormula"],
    CellMargins->{{10, 4}, {0, 8}},
    CellHorizontalScrolling->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    LanguageCategory->"Formula",
    ScriptLevel->1,
    SingleLetterItalics->True],
  
  Cell[StyleData["InlineFormula", "Presentation"],
    CellMargins->{{24, 10}, {10, 10}},
    LineSpacing->{1, 5},
    FontSize->16],
  
  Cell[StyleData["InlineFormula", "Condensed"],
    CellMargins->{{8, 10}, {6, 6}},
    LineSpacing->{1, 1},
    FontSize->11],
  
  Cell[StyleData["InlineFormula", "Printout"],
    CellMargins->{{2, 0}, {6, 6}},
    FontSize->10]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["DisplayFormula"],
    CellMargins->{{42, Inherited}, {Inherited, Inherited}},
    CellHorizontalScrolling->True,
    DefaultFormatType->DefaultInputFormatType,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    LanguageCategory->"Formula",
    ScriptLevel->0,
    SingleLetterItalics->True,
    UnderoverscriptBoxOptions->{LimitsPositioning->True}],
  
  Cell[StyleData["DisplayFormula", "Presentation"],
    LineSpacing->{1, 5},
    FontSize->16],
  
  Cell[StyleData["DisplayFormula", "Condensed"],
    LineSpacing->{1, 1},
    FontSize->11],
  
  Cell[StyleData["DisplayFormula", "Printout"],
    FontSize->10]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Program"],
    CellFrame->{{0, 0}, {0.5, 0.5}},
    CellMargins->{{10, 4}, {0, 8}},
    CellHorizontalScrolling->True,
    Hyphenation->False,
    LanguageCategory->"Formula",
    ScriptLevel->1,
    FontFamily->"Courier"],
  
  Cell[StyleData["Program", "Presentation"],
    CellMargins->{{24, 10}, {10, 10}},
    LineSpacing->{1, 5},
    FontSize->16],
  
  Cell[StyleData["Program", "Condensed"],
    CellMargins->{{8, 10}, {6, 6}},
    LineSpacing->{1, 1},
    FontSize->11],
  
  Cell[StyleData["Program", "Printout"],
    CellMargins->{{2, 0}, {6, 6}},
    FontSize->9]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Outline Styles", "Section"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Outline1"],
    CellMargins->{{12, 10}, {7, 7}},
    CellGroupingRules->{"SectionGrouping", 50},
    ParagraphIndent->-38,
    CounterIncrements->"Outline1",
    FontSize->18,
    FontWeight->"Bold",
    CounterBoxOptions->{CounterFunction:>CapitalRomanNumeral}],
  
  Cell[StyleData["Outline1", "Printout"],
    CounterBoxOptions->{CounterFunction:>CapitalRomanNumeral}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Outline2"],
    CellMargins->{{59, 10}, {7, 7}},
    CellGroupingRules->{"SectionGrouping", 60},
    ParagraphIndent->-27,
    CounterIncrements->"Outline2",
    FontSize->15,
    FontWeight->"Bold",
    CounterBoxOptions->{CounterFunction:>(Part[ 
        CharacterRange[ "A", "Z"], #]&)}],
  
  Cell[StyleData["Outline2", "Printout"],
    CounterBoxOptions->{CounterFunction:>(Part[ 
        CharacterRange[ "A", "Z"], #]&)}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Outline3"],
    CellMargins->{{108, 10}, {7, 7}},
    CellGroupingRules->{"SectionGrouping", 70},
    ParagraphIndent->-21,
    CounterIncrements->"Outline3",
    FontSize->12,
    CounterBoxOptions->{CounterFunction:>Identity}],
  
  Cell[StyleData["Outline3", "Printout"],
    CounterBoxOptions->{CounterFunction:>Identity}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Outline4"],
    CellMargins->{{158, 10}, {7, 7}},
    CellGroupingRules->{"SectionGrouping", 80},
    ParagraphIndent->-18,
    CounterIncrements->"Outline4",
    FontSize->10,
    CounterBoxOptions->{CounterFunction:>(Part[ 
        CharacterRange[ "a", "z"], #]&)}],
  
  Cell[StyleData["Outline4", "Printout"]]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Hyperlink Styles", "Section"],
  
  Cell["\<\
The cells below define styles useful for making hypertext ButtonBoxes.  The \
\"Hyperlink\" style is for links within the same Notebook, or between \
Notebooks.\
\>", "Text"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Hyperlink"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontColor->RGBColor[0, 0, 1],
    FontVariations->{"Underline"->True},
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`NotebookLocate[ #2]}]&),
    Active->True,
    ButtonNote->ButtonData}],
  
  Cell[StyleData["Hyperlink", "Presentation"],
    FontSize->16],
  
  Cell[StyleData["Hyperlink", "Condensed"],
    FontSize->11],
  
  Cell[StyleData["Hyperlink", "Printout"],
    FontSize->10,
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell["\<\
The following styles are for linking automatically to the on-line help \
system.\
\>", "Text"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["MainBookLink"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontColor->RGBColor[0, 0, 1],
    FontVariations->{"Underline"->True},
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`HelpBrowserLookup[ "MainBook", #]}]&),
    Active->True,
    ButtonFrame->"None"}],
  
  Cell[StyleData["MainBookLink", "Presentation"],
    FontSize->16],
  
  Cell[StyleData["MainBookLink", "Condensed"],
    FontSize->11],
  
  Cell[StyleData["MainBookLink", "Printout"],
    FontSize->10,
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["AddOnsLink"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontFamily->"Courier",
    FontColor->RGBColor[0, 0, 1],
    FontVariations->{"Underline"->True},
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`HelpBrowserLookup[ "AddOns", #]}]&),
    Active->True,
    ButtonFrame->"None"}],
  
  Cell[StyleData["AddOnsLink", "Presentation"],
    FontSize->16],
  
  Cell[StyleData["AddOnsLink", "Condensed"],
    FontSize->11],
  
  Cell[StyleData["AddOnsLink", "Printout"],
    FontSize->10,
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["RefGuideLink"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontFamily->"Courier",
    FontColor->RGBColor[0, 0, 1],
    FontVariations->{"Underline"->True},
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`HelpBrowserLookup[ "RefGuide", #]}]&),
    Active->True,
    ButtonFrame->"None"}],
  
  Cell[StyleData["RefGuideLink", "Presentation"],
    FontSize->16],
  
  Cell[StyleData["RefGuideLink", "Condensed"],
    FontSize->11],
  
  Cell[StyleData["RefGuideLink", "Printout"],
    FontSize->10,
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["GettingStartedLink"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontColor->RGBColor[0, 0, 1],
    FontVariations->{"Underline"->True},
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`HelpBrowserLookup[ "GettingStarted", #]}]&),
    Active->True,
    ButtonFrame->"None"}],
  
  Cell[StyleData["GettingStartedLink", "Presentation"],
    FontSize->16],
  
  Cell[StyleData["GettingStartedLink", "Condensed"],
    FontSize->11],
  
  Cell[StyleData["GettingStartedLink", "Printout"],
    FontSize->10,
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["OtherInformationLink"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontColor->RGBColor[0, 0, 1],
    FontVariations->{"Underline"->True},
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`HelpBrowserLookup[ "OtherInformation", #]}]&),
    Active->True,
    ButtonFrame->"None"}],
  
  Cell[StyleData["OtherInformationLink", "Presentation"],
    FontSize->16],
  
  Cell[StyleData["OtherInformationLink", "Condensed"],
    FontSize->11],
  
  Cell[StyleData["OtherInformationLink", "Printout"],
    FontSize->10,
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Styles for Headers and Footers", "Section"],
  
  Cell[StyleData["Header"],
    CellMargins->{{0, 0}, {4, 1}},
    DefaultNewInlineCellStyle->"None",
    LanguageCategory->"NaturalLanguage",
    StyleMenuListing->None,
    FontSize->10,
    FontSlant->"Italic"],
  
  Cell[StyleData["Footer"],
    CellMargins->{{0, 0}, {0, 4}},
    DefaultNewInlineCellStyle->"None",
    LanguageCategory->"NaturalLanguage",
    StyleMenuListing->None,
    FontSize->9,
    FontSlant->"Italic"],
  
  Cell[StyleData["PageNumber"],
    CellMargins->{{0, 0}, {4, 1}},
    StyleMenuListing->None,
    FontFamily->"Times",
    FontSize->10]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Palette Styles", "Section"],
  
  Cell["\<\
The cells below define styles that define standard ButtonFunctions, for use \
in palette buttons.\
\>", "Text"],
  
  Cell[StyleData["Paste"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`NotebookApply[ 
          FrontEnd`InputNotebook[ ], #, After]}]&)}],
  
  Cell[StyleData["Evaluate"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`NotebookApply[ 
          FrontEnd`InputNotebook[ ], #, All], 
        SelectionEvaluate[ 
          FrontEnd`InputNotebook[ ], All]}]&)}],
  
  Cell[StyleData["EvaluateCell"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`NotebookApply[ 
          FrontEnd`InputNotebook[ ], #, All], 
        FrontEnd`SelectionMove[ 
          FrontEnd`InputNotebook[ ], All, Cell, 1], 
        FrontEnd`SelectionEvaluateCreateCell[ 
          FrontEnd`InputNotebook[ ], All]}]&)}],
  
  Cell[StyleData["CopyEvaluate"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`SelectionCreateCell[ 
          FrontEnd`InputNotebook[ ], All], 
        FrontEnd`NotebookApply[ 
          FrontEnd`InputNotebook[ ], #, All], 
        FrontEnd`SelectionEvaluate[ 
          FrontEnd`InputNotebook[ ], All]}]&)}],
  
  Cell[StyleData["CopyEvaluateCell"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`SelectionCreateCell[ 
          FrontEnd`InputNotebook[ ], All], 
        FrontEnd`NotebookApply[ 
          FrontEnd`InputNotebook[ ], #, All], 
        FrontEnd`SelectionEvaluateCreateCell[ 
          FrontEnd`InputNotebook[ ], All]}]&)}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Placeholder Styles", "Section"],
  
  Cell["\<\
The cells below define styles useful for making placeholder objects in \
palette templates.\
\>", "Text"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Placeholder"],
    Placeholder->True,
    StyleMenuListing->None,
    FontSlant->"Italic",
    FontColor->RGBColor[0.890623, 0.864698, 0.384756],
    TagBoxOptions->{Editable->False,
    Selectable->False,
    StripWrapperBoxes->False}],
  
  Cell[StyleData["Placeholder", "Presentation"]],
  
  Cell[StyleData["Placeholder", "Condensed"]],
  
  Cell[StyleData["Placeholder", "Printout"]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["PrimaryPlaceholder"],
    StyleMenuListing->None,
    DrawHighlighted->True,
    FontSlant->"Italic",
    Background->RGBColor[0.912505, 0.891798, 0.507774],
    TagBoxOptions->{Editable->False,
    Selectable->False,
    StripWrapperBoxes->False}],
  
  Cell[StyleData["PrimaryPlaceholder", "Presentation"]],
  
  Cell[StyleData["PrimaryPlaceholder", "Condensed"]],
  
  Cell[StyleData["PrimaryPlaceholder", "Printout"]]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["FormatType Styles", "Section"],
  
  Cell["\<\
The cells below define styles that are mixed in with the styles of most \
cells.  If a cell's FormatType matches the name of one of the styles defined \
below, then that style is applied between the cell's style and its own \
options. This is particularly true of Input and Output.\
\>", "Text"],
  
  Cell[StyleData["CellExpression"],
    PageWidth->Infinity,
    CellMargins->{{6, Inherited}, {Inherited, Inherited}},
    ShowCellLabel->False,
    ShowSpecialCharacters->False,
    AllowInlineCells->False,
    Hyphenation->False,
    AutoItalicWords->{},
    StyleMenuListing->None,
    FontFamily->"Courier",
    FontSize->12,
    Background->GrayLevel[1]],
  
  Cell[StyleData["InputForm"],
    InputAutoReplacements->{},
    AllowInlineCells->False,
    Hyphenation->False,
    StyleMenuListing->None,
    FontFamily->"Courier"],
  
  Cell[StyleData["OutputForm"],
    PageWidth->Infinity,
    TextAlignment->Left,
    LineSpacing->{0.6, 1},
    StyleMenuListing->None,
    FontFamily->"Courier"],
  
  Cell[StyleData["StandardForm"],
    InputAutoReplacements->{
      "->"->"\[Rule]", ":>"->"\[RuleDelayed]", "<="->"\[LessEqual]", 
        ">="->"\[GreaterEqual]", "!="->"\[NotEqual]", "=="->"\[Equal]", 
        Inherited},
    LineSpacing->{1.25, 0},
    StyleMenuListing->None,
    FontFamily->"Courier"],
  
  Cell[StyleData["TraditionalForm"],
    InputAutoReplacements->{
      "->"->"\[Rule]", ":>"->"\[RuleDelayed]", "<="->"\[LessEqual]", 
        ">="->"\[GreaterEqual]", "!="->"\[NotEqual]", "=="->"\[Equal]", 
        Inherited},
    LineSpacing->{1.25, 0},
    SingleLetterItalics->True,
    TraditionalFunctionNotation->True,
    DelimiterMatching->None,
    StyleMenuListing->None],
  
  Cell["\<\
The style defined below is mixed in to any cell that is in an inline cell \
within another.\
\>", "Text"],
  
  Cell[StyleData["InlineCell"],
    LanguageCategory->"Formula",
    ScriptLevel->1,
    StyleMenuListing->None],
  
  Cell[StyleData["InlineCellEditing"],
    StyleMenuListing->None,
    Background->RGBColor[1, 0.749996, 0.8]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Automatic Styles", "Section"],
  
  Cell["\<\
The cells below define styles that are used to affect the display of certain \
types of objects in typeset expressions.  For example, \"UnmatchedBracket\" \
style defines how unmatched bracket, curly bracket, and parenthesis \
characters are displayed (typically by coloring them to make them stand out).\
\
\>", "Text"],
  
  Cell[StyleData["UnmatchedBracket"],
    StyleMenuListing->None,
    FontColor->RGBColor[0.760006, 0.330007, 0.8]]
  }, Closed]]
  }, Open  ]]
  }]
]

(*******************************************************************
Cached data follows.  If you edit this Notebook file directly, not
using Mathematica, you must remove the line containing CacheID at
the top of  the file.  The cache data will then be recreated when
you save this file from within Mathematica.
*******************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{

Cell[CellGroupData[{
Cell[1727, 52, 129, 3, 225, "Title"],
Cell[1859, 57, 196, 6, 110, "Text"],

Cell[CellGroupData[{
Cell[2080, 67, 43, 1, 61, "Section"],
Cell[2126, 70, 932, 15, 302, "Text"]
}, Open  ]],

Cell[CellGroupData[{
Cell[3095, 90, 61, 1, 61, "Section"],
Cell[3159, 93, 83, 1, 37, "Text"],
Cell[3245, 96, 190, 4, 49, "Input"],
Cell[3438, 102, 138, 4, 37, "Text"],
Cell[3579, 108, 214, 4, 35, "Input"],
Cell[3796, 114, 166, 4, 60, "Text"],
Cell[3965, 120, 139, 3, 33, "Input"],
Cell[4107, 125, 41, 1, 37, "Text"],
Cell[4151, 128, 276, 5, 60, "Input"],
Cell[4430, 135, 255, 5, 83, "Text"]
}, Open  ]],

Cell[CellGroupData[{
Cell[4722, 145, 40, 0, 59, "Section"],
Cell[4765, 147, 137, 4, 37, "Text"],
Cell[4905, 153, 174, 4, 51, "Input"],
Cell[5082, 159, 62, 1, 37, "Text"],
Cell[5147, 162, 89, 2, 47, "Input"],
Cell[5239, 166, 171, 4, 60, "Text"],
Cell[5413, 172, 140, 3, 59, "Input"],
Cell[5556, 177, 67, 1, 37, "Text"],
Cell[5626, 180, 291, 7, 50, "Input"]
}, Open  ]],

Cell[CellGroupData[{
Cell[5954, 192, 51, 0, 59, "Section"],
Cell[6008, 194, 249, 5, 83, "Text"],
Cell[6260, 201, 237, 4, 62, "Input"],
Cell[6500, 207, 329, 5, 57, "Text"],
Cell[6832, 214, 339, 6, 71, "Input"],
Cell[7174, 222, 58, 1, 37, "Text"],
Cell[7235, 225, 175, 3, 64, "Input"],
Cell[7413, 230, 68, 1, 37, "Text"],
Cell[7484, 233, 336, 6, 47, "Input"],
Cell[7823, 241, 78, 1, 37, "Text"],
Cell[7904, 244, 226, 4, 71, "Input"],
Cell[8133, 250, 66, 1, 37, "Text"],
Cell[8202, 253, 125, 3, 35, "Input"],
Cell[8330, 258, 217, 6, 60, "Text"],
Cell[8550, 266, 83, 1, 37, "Text"],
Cell[8636, 269, 295, 5, 71, "Input"],
Cell[8934, 276, 77, 1, 37, "Text"],
Cell[9014, 279, 131, 3, 32, "Input"],
Cell[9148, 284, 78, 1, 37, "Text"],
Cell[9229, 287, 93, 1, 30, "Input"],
Cell[9325, 290, 121, 4, 37, "Text"],
Cell[9449, 296, 258, 4, 106, "Input"],
Cell[9710, 302, 291, 6, 83, "Text"],
Cell[10004, 310, 96, 2, 33, "Input"]
}, Open  ]],

Cell[CellGroupData[{
Cell[10137, 317, 40, 0, 59, "Section"],
Cell[10180, 319, 407, 7, 106, "Text"],
Cell[10590, 328, 212, 4, 59, "Input"],
Cell[10805, 334, 68, 1, 37, "Text"],
Cell[10876, 337, 146, 3, 32, "Input"],
Cell[11025, 342, 103, 3, 37, "Text"],
Cell[11131, 347, 1252, 30, 150, "Input"],
Cell[12386, 379, 170, 4, 37, "Text"],
Cell[12559, 385, 90, 1, 37, "Text"],
Cell[12652, 388, 261, 6, 67, "Input"],
Cell[12916, 396, 118, 4, 37, "Text"],
Cell[13037, 402, 84, 2, 32, "Input"],
Cell[13124, 406, 161, 4, 60, "Text"],
Cell[13288, 412, 229, 5, 63, "Text"],
Cell[13520, 419, 284, 10, 60, "Text"],
Cell[13807, 431, 174, 4, 50, "Input"],
Cell[13984, 437, 150, 3, 41, "Text"],
Cell[14137, 442, 122, 4, 37, "Text"],
Cell[14262, 448, 423, 10, 56, "Input"],
Cell[14688, 460, 157, 3, 37, "Text"],
Cell[14848, 465, 253, 5, 61, "Input"],
Cell[15104, 472, 61, 1, 37, "Text"],
Cell[15168, 475, 106, 2, 35, "Input"],
Cell[15277, 479, 252, 5, 83, "Text"],
Cell[15532, 486, 46, 1, 37, "Text"],
Cell[15581, 489, 264, 5, 61, "Input"],
Cell[15848, 496, 56, 1, 37, "Text"],
Cell[15907, 499, 208, 4, 35, "Input"],
Cell[16118, 505, 62, 1, 37, "Text"],
Cell[16183, 508, 199, 4, 57, "Input"],
Cell[16385, 514, 326, 6, 83, "Text"],
Cell[16714, 522, 130, 4, 37, "Text"],
Cell[16847, 528, 222, 4, 57, "Input"],
Cell[17072, 534, 168, 4, 60, "Text"]
}, Open  ]],

Cell[CellGroupData[{
Cell[17277, 543, 55, 0, 59, "Section"],
Cell[17335, 545, 323, 5, 84, "Text"],

Cell[CellGroupData[{
Cell[17683, 554, 120, 3, 49, "Subsection"],
Cell[17806, 559, 102, 3, 37, "Text"],
Cell[17911, 564, 174, 4, 50, "Input"],
Cell[18088, 570, 101, 3, 37, "Text"],
Cell[18192, 575, 115, 2, 45, "Input"]
}, Open  ]],

Cell[CellGroupData[{
Cell[18344, 582, 280, 8, 71, "Subsection"],

Cell[CellGroupData[{
Cell[18649, 594, 98, 2, 45, "Subsubsection"],
Cell[18750, 598, 110, 2, 30, "Input"],
Cell[18863, 602, 276, 5, 63, "Input"],
Cell[19142, 609, 185, 3, 63, "Input"],
Cell[19330, 614, 609, 11, 131, "Input"],
Cell[19942, 627, 463, 8, 104, "Input"],
Cell[20408, 637, 1133, 17, 294, "Input"],
Cell[21544, 656, 945, 15, 256, "Input"],
Cell[22492, 673, 1984, 30, 618, "Input"],
Cell[24479, 705, 1619, 26, 448, "Input"],
Cell[26101, 733, 3426, 52, 1002, "Input"],
Cell[29530, 787, 2876, 41, 868, "Input"],
Cell[32409, 830, 168, 3, 50, "Input"],
Cell[32580, 835, 291, 5, 90, "Input"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[32920, 846, 304, 11, 50, "Subsection"],
Cell[33227, 859, 146, 4, 37, "Input"],
Cell[33376, 865, 156, 4, 37, "Input"],
Cell[33535, 871, 124, 3, 52, "Input"],
Cell[33662, 876, 326, 6, 130, "Input"],
Cell[33991, 884, 183, 5, 50, "Input"],
Cell[34177, 891, 243, 6, 106, "Input"],
Cell[34423, 899, 455, 8, 183, "Input"],
Cell[34881, 909, 889, 14, 357, "Input"],
Cell[35773, 925, 1479, 22, 621, "Input"],
Cell[37255, 949, 2447, 37, 1030, "Input"],
Cell[39705, 988, 3742, 55, 1541, "Input"],
Cell[43450, 1045, 5499, 88, 2240, "Input"],
Cell[48952, 1135, 135, 3, 52, "Input"],
Cell[49090, 1140, 325, 6, 130, "Input"],
Cell[49418, 1148, 182, 5, 50, "Input"],
Cell[49603, 1155, 243, 6, 106, "Input"],
Cell[49849, 1163, 447, 8, 206, "Input"],
Cell[50299, 1173, 893, 14, 357, "Input"],
Cell[51195, 1189, 1494, 23, 621, "Input"],
Cell[52692, 1214, 2478, 38, 1063, "Input"],
Cell[55173, 1254, 3802, 56, 1541, "Input"],
Cell[58978, 1312, 5570, 87, 2425, "Input"]
}, Open  ]],

Cell[CellGroupData[{
Cell[64585, 1404, 209, 7, 49, "Subsection"],
Cell[64797, 1413, 54, 1, 30, "Input"],
Cell[64854, 1416, 84, 1, 33, "Input"],
Cell[64941, 1419, 127, 3, 47, "Input"],
Cell[65071, 1424, 125, 2, 47, "Input"],
Cell[65199, 1428, 291, 5, 47, "Input"],
Cell[65493, 1435, 296, 5, 47, "Input"],
Cell[65792, 1442, 446, 7, 87, "Input"],
Cell[66241, 1451, 521, 8, 108, "Input"],
Cell[66765, 1461, 725, 11, 136, "Input"],
Cell[67493, 1474, 726, 11, 165, "Input"],
Cell[68222, 1487, 947, 14, 173, "Input"],
Cell[69172, 1503, 1018, 16, 231, "Input"],
Cell[70193, 1521, 1500, 25, 194, "Input"],
Cell[71696, 1548, 1713, 28, 230, "Input"],
Cell[73412, 1578, 1881, 30, 262, "Input"],
Cell[75296, 1610, 2018, 34, 272, "Input"],
Cell[77317, 1646, 2426, 38, 400, "Input"],
Cell[79746, 1686, 2719, 43, 521, "Input"],
Cell[82468, 1731, 3105, 47, 555, "Input"],
Cell[85576, 1780, 3374, 53, 648, "Input"],
Cell[88953, 1835, 4021, 65, 744, "Input"],
Cell[92977, 1902, 4318, 70, 829, "Input"],
Cell[97298, 1974, 5182, 84, 934, "Input"],
Cell[102483, 2060, 5302, 82, 1006, "Input"],
Cell[107788, 2144, 6021, 91, 1137, "Input"],
Cell[113812, 2237, 6398, 97, 1572, "Input"],
Cell[120213, 2336, 7207, 113, 1720, "Input"],
Cell[127423, 2451, 7192, 110, 1715, "Input"],
Cell[134618, 2563, 8055, 120, 2136, "Input"],
Cell[142676, 2685, 9549, 155, 1499, "Input"],
Cell[152228, 2842, 9717, 152, 1876, "Input"],
Cell[161948, 2996, 10959, 177, 1943, "Input"],
Cell[172910, 3175, 12130, 196, 2366, "Input"],
Cell[185043, 3373, 14330, 237, 3097, "Input"],
Cell[199376, 3612, 14724, 246, 3260, "Input"],
Cell[214103, 3860, 15536, 253, 3237, "Input"],
Cell[229642, 4115, 15856, 265, 3783, "Input"],
Cell[245501, 4382, 18063, 287, 4786, "Input"],
Cell[263567, 4671, 19174, 322, 5177, "Input"],
Cell[282744, 4995, 20977, 337, 5090, "Input"],
Cell[303724, 5334, 21989, 363, 6001, "Input"],
Cell[325716, 5699, 24371, 382, 6366, "Input"],
Cell[350090, 6083, 25188, 412, 6989, "Input"],
Cell[375281, 6497, 28238, 439, 7036, "Input"],
Cell[403522, 6938, 28896, 467, 8116, "Input"],
Cell[432421, 7407, 30816, 475, 8812, "Input"],
Cell[463240, 7884, 31994, 515, 9083, "Input"],
Cell[495237, 8401, 35080, 536, 9106, "Input"],
Cell[530320, 8939, 37048, 570, 10193, "Input"],
Cell[567371, 9511, 39708, 595, 9953, "Input"],

Cell[CellGroupData[{
Cell[607104, 10110, 87, 1, 47, "Subsubsection"],

Cell[CellGroupData[{
Cell[607216, 10115, 172, 4, 30, "Input"],
Cell[607391, 10121, 121, 2, 50, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[607585, 10131, 83, 1, 59, "Section"],
Cell[607671, 10134, 115, 3, 34, "Text"],

Cell[CellGroupData[{
Cell[607811, 10141, 71, 2, 47, "Subsection"],
Cell[607885, 10145, 161, 3, 31, "Input"]
}, Open  ]],

Cell[CellGroupData[{
Cell[608083, 10153, 79, 2, 48, "Subsection"],

Cell[CellGroupData[{
Cell[608187, 10159, 129, 3, 30, "Input"],
Cell[608319, 10164, 51, 2, 31, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[608419, 10172, 79, 2, 48, "Subsection"],

Cell[CellGroupData[{
Cell[608523, 10178, 256, 5, 73, "Input"],
Cell[608782, 10185, 35, 1, 29, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[608866, 10192, 79, 2, 48, "Subsection"],

Cell[CellGroupData[{
Cell[608970, 10198, 405, 7, 94, "Input"],
Cell[609378, 10207, 35, 1, 29, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[609462, 10214, 75, 0, 47, "Subsection"],
Cell[609540, 10216, 279, 6, 83, "Text"],

Cell[CellGroupData[{
Cell[609844, 10226, 56, 0, 43, "Subsubsection"],

Cell[CellGroupData[{
Cell[609925, 10230, 545, 11, 136, "Input"],
Cell[610473, 10243, 110, 2, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[610620, 10250, 546, 11, 157, "Input"],
Cell[611169, 10263, 37, 1, 29, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[611255, 10270, 54, 0, 43, "Subsubsection"],

Cell[CellGroupData[{
Cell[611334, 10274, 492, 10, 136, "Input"],
Cell[611829, 10286, 110, 2, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[611976, 10293, 493, 10, 157, "Input"],
Cell[612472, 10305, 37, 1, 29, "Output"]
}, Open  ]],
Cell[612524, 10309, 168, 4, 60, "Text"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[612741, 10319, 86, 2, 48, "Subsection"],
Cell[612830, 10323, 1306, 24, 217, "Input"],
Cell[614139, 10349, 571, 9, 70, "Input"],

Cell[CellGroupData[{
Cell[614735, 10362, 173, 3, 50, "Input"],
Cell[614911, 10367, 174, 3, 48, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[615122, 10375, 75, 1, 31, "Input"],
Cell[615200, 10378, 523, 7, 48, "Output"]
}, Open  ]],
Cell[615738, 10388, 167, 4, 60, "Text"]
}, Open  ]],

Cell[CellGroupData[{
Cell[615942, 10397, 86, 2, 48, "Subsection"],
Cell[616031, 10401, 1224, 22, 217, "Input"],
Cell[617258, 10425, 654, 10, 95, "Input"],

Cell[CellGroupData[{
Cell[617937, 10439, 173, 3, 50, "Input"],
Cell[618113, 10444, 174, 3, 48, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[618324, 10452, 75, 1, 31, "Input"],
Cell[618402, 10455, 523, 7, 48, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[618986, 10469, 85, 1, 59, "Section"],
Cell[619074, 10472, 131, 3, 45, "Input"],
Cell[619208, 10477, 63, 1, 30, "Input"],

Cell[CellGroupData[{
Cell[619296, 10482, 231, 4, 78, "Input"],
Cell[619530, 10488, 975, 15, 376, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[620554, 10509, 74, 1, 59, "Section"],
Cell[620631, 10512, 500, 15, 83, "Text"],
Cell[621134, 10529, 177, 3, 50, "Input"],
Cell[621314, 10534, 453, 8, 129, "Text"],
Cell[621770, 10544, 178, 4, 60, "Text"],
Cell[621951, 10550, 142, 2, 32, "Input"],
Cell[622096, 10554, 59, 1, 37, "Text"],
Cell[622158, 10557, 148, 3, 34, "Input"],
Cell[622309, 10562, 981, 22, 175, "Text"]
}, Open  ]],

Cell[CellGroupData[{
Cell[623327, 10589, 104, 3, 59, "Section"],
Cell[623434, 10594, 202, 5, 60, "Text"],
Cell[623639, 10601, 174, 4, 51, "Input"],
Cell[623816, 10607, 104, 3, 37, "Text"],
Cell[623923, 10612, 442, 9, 59, "Input"],
Cell[624368, 10623, 42, 1, 37, "Text"],
Cell[624413, 10626, 336, 6, 51, "Input"],
Cell[624752, 10634, 124, 3, 35, "Text"],
Cell[624879, 10639, 197, 7, 37, "Text"],
Cell[625079, 10648, 123, 3, 47, "Input"],
Cell[625205, 10653, 143, 4, 37, "Text"],
Cell[625351, 10659, 201, 4, 59, "Input"],
Cell[625555, 10665, 396, 12, 60, "Text"],
Cell[625954, 10679, 450, 7, 95, "Input"],
Cell[626407, 10688, 284, 6, 80, "Text"]
}, Open  ]],

Cell[CellGroupData[{
Cell[626728, 10699, 148, 5, 59, "Section"],
Cell[626879, 10706, 53, 1, 37, "Text"],
Cell[626935, 10709, 145, 3, 34, "Input"],
Cell[627083, 10714, 263, 7, 60, "Text"],
Cell[627349, 10723, 95, 2, 35, "Input"],
Cell[627447, 10727, 235, 5, 60, "Text"],
Cell[627685, 10734, 314, 6, 93, "Input"],
Cell[628002, 10742, 221, 4, 50, "Input"],
Cell[628226, 10748, 223, 4, 47, "Input"],
Cell[628452, 10754, 133, 4, 37, "Text"],
Cell[628588, 10760, 62, 1, 37, "Text"],
Cell[628653, 10763, 152, 3, 36, "Input"],
Cell[628808, 10768, 120, 3, 34, "Text"],
Cell[628931, 10773, 118, 3, 35, "Input"],
Cell[629052, 10778, 169, 4, 60, "Text"],
Cell[629224, 10784, 222, 4, 59, "Input"],
Cell[629449, 10790, 61, 1, 37, "Text"],
Cell[629513, 10793, 115, 3, 59, "Input"],
Cell[629631, 10798, 388, 14, 60, "Text"]
}, Open  ]],

Cell[CellGroupData[{
Cell[630056, 10817, 50, 0, 59, "Section"],
Cell[630109, 10819, 215, 5, 60, "Text"],
Cell[630327, 10826, 195, 4, 51, "Input"],
Cell[630525, 10832, 50, 1, 37, "Text"],
Cell[630578, 10835, 149, 4, 62, "Input"],
Cell[630730, 10841, 99, 3, 37, "Text"],
Cell[630832, 10846, 185, 4, 51, "Input"],
Cell[631020, 10852, 161, 3, 34, "Text"],
Cell[631184, 10857, 219, 4, 89, "Input"],
Cell[631406, 10863, 38, 1, 37, "Text"],
Cell[631447, 10866, 97, 2, 33, "Input"],
Cell[631547, 10870, 76, 1, 37, "Text"]
}, Open  ]],

Cell[CellGroupData[{
Cell[631660, 10876, 29, 0, 59, "Section"],
Cell[631692, 10878, 62, 1, 37, "Text"],
Cell[631757, 10881, 190, 4, 49, "Input"],
Cell[631950, 10887, 221, 5, 60, "Text"]
}, Open  ]],

Cell[CellGroupData[{
Cell[632208, 10897, 35, 0, 59, "Section"],
Cell[632246, 10899, 145, 4, 60, "Text"]
}, Open  ]]
}, Open  ]]
}
]
*)



(*******************************************************************
End of Mathematica Notebook file.
*******************************************************************)


